MOJAVE XIII. Parsec-Scale AGN Jet Kinematics Analysis Based on 19 years of VLBA Observations at 15 GHz

We present 1625 new 15 GHz (2 cm) VLBA images of 295 jets associated with active galactic nuclei (AGNs) from the MOJAVE and 2 cm VLBA surveys, spanning observations between 1994 Aug 31 and 2013 Aug 20. For 274 AGNs with at least 5 VLBA epochs, we have analyzed the kinematics of 961 individual bright features in their parsec-scale jets. A total of 122 of these jets have not been previously analyzed by the MOJAVE program. In the case of 451 jet features that had at least 10 epochs, we also examined their kinematics for possible accelerations. At least half of the well-sampled features have non-radial and/or accelerating trajectories, indicating that non-ballistic motion is common in AGN jets. Since it is impossible to extrapolate any accelerations that occurred before our monitoring period, we could only determine reliable ejection dates for about 24% of those features that had significant proper motions. The distribution of maximum apparent jet speeds in all 295 AGNs measured by our program to date is peaked below 5c, with very few jets with apparent speeds above 30c. The fastest speed in our survey is about 50c, measured in the jet of the quasar PKS 0805-07, and is indicative of a maximum jet Lorentz factor of about 50 in the parent population. The Fermi LAT-detected gamma-ray AGNs in our sample have, on average, higher jet speeds than non LAT-detected AGNs, indicating a strong correlation between pc-scale jet speed and gamma-ray Doppler boosting factor. We have identified 11 moderate-redshift (z<0.35) AGNs with fast apparent speeds (>10c) that are strong candidates for future TeV gamma-ray detection. Of the five gamma-ray loud narrow-lined Seyfert I AGNs in our sample, three show highly superluminal jet motions, while the others have sub-luminal speeds. (abridged)

==> anc/table1.tex <==
\documentclass[12pt,preprint]{aastex}
\newcommand{\n}{\nodata}
\begin{document}
\begin{deluxetable}{llllccll} 
\tablecolumns{8} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{gentable} AGN Properties}  
\tablehead{ \colhead{B1950} &\colhead{J2000} & \colhead {Alias} &\colhead{Gamma-ray Assoc.} &  
\colhead{Opt.} & \colhead{1.5 Jy} & \colhead{z} &\colhead{Reference}  \\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} & \colhead{(5)} & 
 \colhead{(6)} & \colhead{(7)}& \colhead{(8)} } 
\startdata 
 0003+380\tablenotemark{a} & J0005+3820 & S4 0003+38&3FGL J0006.4+3825 &  Q & \n& 0.229 & \cite{1994AAS..103..349S} \\ 
 0003$-$066\tablenotemark{a} & J0006$-$0623 & NRAO 005&\n &  B & Y& 0.3467 & \cite{2005PASA...22..277J} \\ 
 0006+061\tablenotemark{a} & J0009+0628 & CRATES J0009+0628&3FGL J0009.1+0630\tablenotemark{e} &  B & \n& \n & \cite{2012AA...538A..26R} \\ 
 0007+106\tablenotemark{a} & J0010+1058 & III Zw 2&\n &  G & Y& 0.0893 & \cite{1970ApJ...160..405S} \\ 
 0010+405\tablenotemark{a} & J0013+4051 & 4C +40.01&\n &  Q & \n& 0.256 & \cite{1992ApJS...81....1T} \\ 
 0015$-$054\tablenotemark{a} & J0017$-$0512 & PMN J0017$-$0512&3FGL J0017.6$-$0512 &  Q & \n& 0.226 & \cite{2012ApJ...748...49S} \\ 
 0016+731\tablenotemark{a} & J0019+7327 & S5 0016+73&\n &  Q & Y& 1.781 & \cite{1986AJ.....91..494L} \\ 
 0027+056\tablenotemark{a} & J0029+0554 & PKS 0027+056&\n &  Q & \n& 1.317 & \cite{1999AJ....117...40S} \\ 
 0026+346\tablenotemark{a} & J0029+3456 & B2 0026+34&\n &  G & \n& 0.517 & \cite{2002AJ....124..662Z} \\ 
 0035+413\tablenotemark{a} & J0038+4137 & B3 0035+413&\n &  Q & \n& 1.353 & \cite{1993AAS..101..521S} \\ 
 0048$-$097\tablenotemark{a} & J0050$-$0929 & PKS 0048$-$09&3FGL J0050.6$-$0929 &  B & Y& 0.635 & \cite{2012AA...543A.116L} \\ 
 0048$-$071\tablenotemark{a} & J0051$-$0650 & OB $-$082&3FGL J0051.0$-$0649 &  Q & \n& 1.975 & \cite{1983MNRAS.205..793W} \\ 
 0055+300\tablenotemark{a} & J0057+3021 & NGC 315&\n &  G & \n& 0.0165 & \cite{1999ApJS..121..287H} \\ 
 0059+581\tablenotemark{a} & J0102+5824 & TXS 0059+581&3FGL J0102.8+5825 &  Q & Y& 0.644 & \cite{2005ApJ...626...95S} \\ 
 0106+013\tablenotemark{a} & J0108+0135 & 4C +01.02&3FGL J0108.7+0134 &  Q & Y& 2.099 & \cite{1995AJ....109.1498H} \\ 
 0106+612\tablenotemark{a} & J0109+6133 & TXS 0106+612&3FGL J0109.8+6132 &  Q & \n& 0.783 & \cite{2010ApJ...718L.166V} \\ 
 0106+678\tablenotemark{a} & J0110+6805 & 4C +67.04&3FGL J0110.2+6806 &  B & \n& 0.290 & \cite{2010ApJ...712...14M} \\ 
 0108+388\tablenotemark{a} & J0111+3906 & CGRABS J0111+3906&\n &  G & \n& 0.668 & \cite{1994AAS..105..211S} \\ 
 0109+224\tablenotemark{a} & J0112+2244\tablenotemark{c} & S2 0109+22&3FGL J0112.1+2245 &  B & Y& \n & \cite{2016arXiv160208703P} \\ 
 0110+318\tablenotemark{a} & J0112+3208 & 4C +31.03&3FGL J0112.8+3207 &  Q & \n& 0.603 & \cite{1976ApJS...31..143W} \\ 
 0109+351\tablenotemark{a} & J0112+3522 & B2 0109+35&\n &  Q & Y& 0.450 & \cite{1996MNRAS.282.1274H} \\ 
 0111+021\tablenotemark{a} & J0113+0222 & UGC 00773&\n &  B & \n& 0.047 & \cite{1976ApJS...31..143W} \\ 
 0112$-$017\tablenotemark{a} & J0115$-$0127 & UM 310&\n &  Q & \n& 1.365 & \cite{1978ApJS...36..317W} \\ 
 0113$-$118\tablenotemark{a} & J0116$-$1136 & PKS 0113$-$118&3FGL J0116.0$-$1134 &  Q & \n& 0.671 & \cite{2012ApJ...748...49S} \\ 
 0116$-$219\tablenotemark{a} & J0118$-$2141 & OC $-$228&3FGL J0118.8$-$2142 &  Q & \n& 1.165 & \cite{1983MNRAS.205..793W} \\ 
 0118$-$272\tablenotemark{a} & J0120$-$2701 & OC $-$230.4&3FGL J0120.4$-$2700 &  B & \n& \n & \cite{2013ApJ...764..135S} \\ 
 0119+041\tablenotemark{a} & J0121+0422 & PKS 0119+041&\n &  Q & \n& 0.637 & \cite{1977ApJ...217..358S} \\ 
 0119+115\tablenotemark{a} & J0121+1149 & PKS 0119+11&\n &  Q & Y& 0.570 & \cite{1994AAS..105..211S} \\ 
 0122$-$003\tablenotemark{a} & J0125$-$0005 & UM 321&\n &  Q & Y& 1.0765 & \cite{2002AJ....123..567S} \\ 
 0130$-$171\tablenotemark{a} & J0132$-$1654 & OC $-$150&3FGL J0132.6$-$1655 &  Q & Y& 1.020 & \cite{1983MNRAS.205..793W} \\ 
 0133+476\tablenotemark{a} & J0136+4751 & DA 55&3FGL J0137.0+4752 &  Q & Y& 0.859 & \cite{1986AJ.....91..494L} \\ 
 0136+176\tablenotemark{a} & J0139+1753 & PKS 0136+176&\n &  Q & \n& 2.716 & \cite{1991ApJS...77....1L} \\ 
 0141+268\tablenotemark{a} & J0144+2705 & TXS 0141+268&3FGL J0144.6+2705 &  B & \n& \n & \cite{2009ApJ...704..477S} \\ 
 0142$-$278\tablenotemark{a} & J0145$-$2733 & OC $-$270&3FGL J0145.1$-$2732 &  Q & \n& 1.148 & \cite{1999ApJS..122...29B} \\ 
 0149+218\tablenotemark{a} & J0152+2207 & PKS 0149+21&3FGL J0151.6+2205 &  Q & \n& 1.320 & \cite{2008ApJS..175...97H} \\ 
 0153+744\tablenotemark{a} & J0157+7442 & S5 0153+744&\n &  Q & \n& 2.338 & \cite{1996AAS..115...11S} \\ 
 0201+113 & J0203+1134 & PKS 0201+113&\n &  Q & \n& 3.639 & \cite{2003ApJ...592..728S} \\ 
 0202+149\tablenotemark{b} & J0204+1514 & 4C +15.05&3FGL J0205.0+1510 &  Q & Y& 0.405 & \cite{1998AJ....115.1253P} \\ 
 0202$-$172\tablenotemark{a} & J0204$-$1701 & PKS 0202$-$17&3FGL J0205.2$-$1700 &  Q & Y& 1.739 & \cite{2009MNRAS.399..683J} \\ 
 0202+319\tablenotemark{b} & J0205+3212 & B2 0202+31&3FGL J0204.8+3212 &  Q & Y& 1.466 & \cite{1970ApJ...160L..33B} \\ 
 0208+106\tablenotemark{a} & J0211+1051 & MG1 J021114+1051&3FGL J0211.2+1051 &  B & \n& 0.20 & \cite{2010ApJ...712...14M} \\ 
 0215+015\tablenotemark{a} & J0217+0144 & OD 026&3FGL J0217.8+0143 &  Q & Y& 1.715 & \cite{1988AA...192....1B} \\ 
 0212+735\tablenotemark{a} & J0217+7349 & S5 0212+73&3FGL J0217.5+7349 &  Q & Y& 2.367 & \cite{1986AJ.....91..494L} \\ 
 0219+428\tablenotemark{a} & J0222+4302\tablenotemark{c} & 3C 66A&3FGL J0222.6+4301 &  B & \n& \n & \cite{2013ApJ...766...35F} \\ 
 0221+067 & J0224+0659 & 4C +06.11&\n &  Q & \n& 0.511 & \cite{1997MNRAS.284...85D} \\ 
 0224+671\tablenotemark{a} & J0228+6721 & 4C +67.05&\n &  Q & Y& 0.523 & \cite{2005ApJ...626...95S} \\ 
 0229+131\tablenotemark{a} & J0231+1322 & 4C +13.14&\n &  Q & Y& 2.059 & \cite{1994ApJ...436..678O} \\ 
 0234+285\tablenotemark{a} & J0237+2848 & 4C +28.07&3FGL J0237.9+2848 &  Q & Y& 1.206 & \cite{2012ApJ...748...49S} \\ 
 0235+164\tablenotemark{a} & J0238+1636 & AO 0235+164&3FGL J0238.6+1636 &  Q & Y& 0.940 & \cite{1987ApJ...318..577C} \\ 
 0238$-$084\tablenotemark{b} & J0241$-$0815 & NGC 1052&\n &  G & Y& 0.005037 & \cite{2005MNRAS.356.1440D} \\ 
 0241+622\tablenotemark{a} & J0244+6228 & TXS 0241+622&\n &  Q & Y& 0.045 & \cite{2003ApJS..145..199M} \\ 
 0248+430\tablenotemark{a} & J0251+4315 & B3 0248+430&\n &  Q & \n& 1.310 & \cite{1993AAS...97..483S} \\ 
 0250$-$225\tablenotemark{a} & J0252$-$2219 & OD $-$283&3FGL J0252.8$-$2218 &  Q & \n& 1.419 & \cite{2012ApJ...748...49S} \\ 
 0300+470\tablenotemark{b} & J0303+4716 & 4C +47.08&3FGL J0303.6+4716 &  B & Y& \n & \cite{2013ApJ...764..135S} \\ 
 0301$-$243\tablenotemark{a} & J0303$-$2407\tablenotemark{c} & PKS 0301$-$243&3FGL J0303.4$-$2407 &  B & \n& 0.2657 & \cite{2014AA...565A..12P} \\ 
 0305+039\tablenotemark{b} & J0308+0406 & 3C 78&3FGL J0308.6+0408 &  G & \n& 0.029 & \cite{1998AA...333...48P} \\ 
 0309+411\tablenotemark{a} & J0313+4120 & NRAO 128&\n &  G & \n& 0.136 & \cite{1996MNRAS.281..425M} \\ 
 0316+162 & J0318+1628 & CTA21&\n &  Q & \n& 0.907 & \cite{2007AA...463...97L} \\ 
 0316+413\tablenotemark{b} & J0319+4130\tablenotemark{c} & 3C 84&3FGL J0319.8+4130 &  G & Y& 0.0176 & \cite{1992ApJS...83...29S} \\ 
 0321+340\tablenotemark{a} & J0324+3410 & 1H 0323+342&3FGL J0325.2+3410 &  N & \n& 0.061 & \cite{1996MNRAS.281..425M} \\ 
 0333+321\tablenotemark{b} & J0336+3218 & NRAO 140&3FGL J0336.5+3210 &  Q & Y& 1.259 & \cite{1991ApJ...382..433S} \\ 
 0336$-$019\tablenotemark{a} & J0339$-$0146 & CTA 26&3FGL J0339.5$-$0146 &  Q & Y& 0.852 & \cite{1978ApJS...36..317W} \\ 
 0347$-$211\tablenotemark{a} & J0349$-$2102 & OE $-$280&3FGL J0349.9$-$2102 &  Q & \n& 2.944 & \cite{2001AA...379..393E} \\ 
 0346+800\tablenotemark{a} & J0354+8009 & S5 0346+80&3FGL J0354.6+8011 &  B & \n& \n & \cite{2011ApJ...743..171A} \\ 
 0355+508\tablenotemark{a} & J0359+5057 & NRAO 150&\tablenotemark{d} &  Q & Y& 1.520 & \cite{2007AA...476L..17A} \\ 
 0400+258\tablenotemark{a} & J0403+2600 & CTD 026&\n &  Q & Y& 2.109 & \cite{1977ApJ...217..358S} \\ 
 0403$-$132\tablenotemark{a} & J0405$-$1308 & PKS 0403$-$13&3FGL J0405.5$-$1307 &  Q & Y& 0.571 & \cite{1996ApJS..104...37M} \\ 
 0414$-$189\tablenotemark{a} & J0416$-$1851 & PKS 0414$-$189&3FGL J0416.6$-$1850 &  Q & \n& 1.536 & \cite{1978MNRAS.185..149H} \\ 
 0415+379\tablenotemark{b} & J0418+3801 & 3C 111&3FGL J0418.5+3813c &  G & Y& 0.0491 & \cite{2004ApJS..150..181E} \\ 
 0420+022 & J0422+0219 & PKS 0420+022&\n &  Q & \n& 2.277 & \cite{2001AA...379..393E} \\ 
 0420$-$014\tablenotemark{a} & J0423$-$0120 & PKS 0420$-$01&3FGL J0423.2$-$0119 &  Q & Y& 0.9161 & \cite{2009MNRAS.399..683J} \\ 
 0422+004\tablenotemark{a} & J0424+0036 & PKS 0422+00&3FGL J0424.7+0035 &  B & Y& 0.268 & \cite{2013ApJ...764..135S} \\ 
 0429+415\tablenotemark{a} & J0432+4138 & 3C 119&\n &  Q & \n& 1.022 & \cite{1994ApJS...90....1E} \\ 
 0430+052\tablenotemark{b} & J0433+0521 & 3C 120&\n &  G & Y& 0.033 & \cite{1988PASP..100.1423M} \\ 
 0430+289\tablenotemark{b} & J0433+2905 & BZB J0433+2905&3FGL J0433.6+2905 &  B & \n& \n & \n \\ 
 0440$-$003\tablenotemark{a} & J0442$-$0017 & NRAO 190&3FGL J0442.6$-$0017\tablenotemark{e} &  Q & Y& 0.845 & \cite{2012ApJ...748...49S} \\ 
 0446+112\tablenotemark{b} & J0449+1121 & PKS 0446+11&3FGL J0449.0+1121 &  Q & Y& 2.153 & \cite{2012ApJ...748...49S} \\ 
 0451$-$282\tablenotemark{a} & J0453$-$2807 & OF $-$285&3FGL J0453.2$-$2808 &  Q & Y& 2.559 & \cite{1983MNRAS.205..793W} \\ 
 0454$-$234\tablenotemark{a} & J0457$-$2324 & PKS 0454$-$234&3FGL J0457.0$-$2324 &  Q & Y& 1.003 & \cite{1989AAS...80..103S} \\ 
 0458$-$020\tablenotemark{a} & J0501$-$0159 & S3 0458$-$02&3FGL J0501.2$-$0157 &  Q & Y& 2.286 & \cite{1974ApJ...190..509S} \\ 
 0454+844\tablenotemark{a} & J0508+8432 & S5 0454+84&\n &  B & \n& \n & \cite{2001AJ....122..565R} \\ 
 0506+056\tablenotemark{b} & J0509+0541 & TXS 0506+056&3FGL J0509.4+0541 &  B & \n& \n & \cite{2013ApJ...764..135S} \\ 
 0528+134\tablenotemark{b} & J0530+1331 & PKS 0528+134&3FGL J0530.8+1330 &  Q & Y& 2.070 & \cite{1993ApJ...409..134H} \\ 
 0529+075\tablenotemark{a} & J0532+0732 & OG 050&3FGL J0532.7+0732 &  Q & Y& 1.254 & \cite{2005ApJ...626...95S} \\ 
 0529+483\tablenotemark{a} & J0533+4822 & TXS 0529+483&3FGL J0533.2+4822 &  Q & Y& 1.160 & \cite{2012ApJ...748...49S} \\ 
 0536+145\tablenotemark{a} & J0539+1433 & TXS 0536+145&3FGL J0539.8+1434 &  Q & \n& 2.690 & \cite{2005ApJ...626...95S} \\ 
 0539$-$057\tablenotemark{a} & J0541$-$0541 & PKS 0539$-$057&1FGL J0540.9$-$0547 &  Q & Y& 0.838 & \cite{2012ApJ...748...49S} \\ 
 0552+398\tablenotemark{a} & J0555+3948 & DA 193&\n &  Q & Y& 2.363 & \cite{1999ApJ...514...40M} \\ 
 0602+673 & J0607+6720 & CGRABS J0607+6720&\n &  Q & \n& 1.970 & \cite{2000ApJS..131...95F} \\ 
 0605$-$085\tablenotemark{a} & J0607$-$0834 & OC $-$010&3FGL J0608.0$-$0835 &  Q & Y& 0.870 & \cite{2012ApJ...748...49S} \\ 
 0605$-$153\tablenotemark{a} & J0608$-$1520 & PMN J0608$-$1520&3FGL J0608.1$-$1522 &  Q & \n& 1.094 & \cite{2012ApJ...748...49S} \\ 
 0607$-$157\tablenotemark{a} & J0609$-$1542 & PKS 0607$-$15&\n &  Q & Y& 0.3226 & \cite{2009MNRAS.399..683J} \\ 
 0619+334\tablenotemark{a} & J0622+3326 & B2 0619+33&3FGL J0622.9+3326 &  Q & \n& 1.062 & \cite{2013AJ....146..127S} \\ 
 0615+820\tablenotemark{a} & J0626+8202 & S5 0615+82&\n &  Q & \n& 0.710 & \cite{1994AAS..105..211S} \\ 
 0627$-$199\tablenotemark{a} & J0629$-$1959 & PKS 0627$-$199&3FGL J0629.4$-$1959 &  B & \n& 1.724 & \cite{2013ApJ...764..135S} \\ 
 0640+090\tablenotemark{a} & J0643+0857 & PMN J0643+0857&3FGL J0643.2+0859 &  Q & \n& 0.882 & \cite{2011ApJ...743..171A} \\ 
 0642+449\tablenotemark{a} & J0646+4451 & OH 471&\n &  Q & Y& 3.396 & \cite{1994ApJ...436..678O} \\ 
 0646+600\tablenotemark{a} & J0650+6001 & S4 0646+60&\n &  Q & \n& 0.455 & \cite{1993AAS..101..521S} \\ 
 0648$-$165\tablenotemark{b} & J0650$-$1637 & PKS 0648$-$16&3FGL J0650.4$-$1636 &  U & Y& \n & \n \\ 
 0650+453\tablenotemark{a} & J0654+4514 & B3 0650+453&3FGL J0654.4+4514 &  Q & \n& 0.928 & \cite{2012ApJ...748...49S} \\ 
 0707+476\tablenotemark{a} & J0710+4732 & S4 0707+47&3FGL J0710.5+4732 &  Q & \n& 1.292 & \cite{1994AAS..103..349S} \\ 
 0710+439\tablenotemark{a} & J0713+4349 & B3 0710+439&\n &  G & \n& 0.518 & \cite{1986AJ.....91..494L} \\ 
 0716+332\tablenotemark{b} & J0719+3307 & B2 0716+33&3FGL J0719.3+3307 &  Q & \n& 0.779 & \cite{2000ApJS..126..133W} \\ 
 0716+714\tablenotemark{a} & J0721+7120\tablenotemark{c} & S5 0716+71&3FGL J0721.9+7120 &  B & Y& 0.127 & \cite{2014ApJ...784..151S} \\ 
 0723$-$008\tablenotemark{a} & J0725$-$0054 & PKS 0723$-$008&3FGL J0725.8$-$0054 &  B & Y& 0.127 & \cite{1976ApJS...31..143W} \\ 
 0727$-$115\tablenotemark{a} & J0730$-$1141 & PKS 0727$-$11&3FGL J0730.2$-$1141 &  Q & Y& 1.591 & \cite{2002AJ....124..662Z} \\ 
 0730+504\tablenotemark{a} & J0733+5022 & TXS 0730+504&3FGL J0733.8+5021 &  Q & Y& 0.720 & \cite{1997MNRAS.290..380H} \\ 
 0735+178\tablenotemark{a} & J0738+1742 & OI 158&3FGL J0738.1+1741 &  B & Y& 0.450 & \cite{2012arXiv1209.4755N} \\ 
 0736+017\tablenotemark{a} & J0739+0137 & OI 061&3FGL J0739.4+0137 &  Q & Y& 0.1894 & \cite{2009ApJS..184..398H} \\ 
 0738+313\tablenotemark{b} & J0741+3112 & OI 363&\n &  Q & Y& 0.631 & \cite{2004AJ....128..502A} \\ 
 0738+548\tablenotemark{a} & J0742+5444 & VIPS 0027&3FGL J0742.6+5444 &  Q & \n& 0.723 & \cite{1999ApJ...516..141P} \\ 
 0742+103\tablenotemark{a} & J0745+1011 & PKS B0742+103&\n &  Q & Y& 2.624 & \cite{2003MNRAS.346.1021B} \\ 
 0743$-$006\tablenotemark{a} & J0745$-$0044 & OI $-$072&\n &  Q & Y& 0.996 & \cite{1989AAS...80..103S} \\ 
 0745+241\tablenotemark{a} & J0748+2400 & S3 0745+24&3FGL J0748.3+2401 &  Q & Y& 0.4092 & \cite{2004AJ....128..502A} \\ 
 0748+126\tablenotemark{a} & J0750+1231 & OI 280&3FGL J0750.6+1232 &  Q & Y& 0.889 & \cite{1979ApJ...232..400P} \\ 
 0754+100\tablenotemark{a} & J0757+0956 & PKS 0754+100&3FGL J0757.0+0956 &  B & Y& 0.266 & \cite{2003AA...412..651C} \\ 
 0804+499\tablenotemark{a} & J0808+4950 & OJ 508&3FGL J0807.9+4946 &  Q & Y& 1.436 & \cite{2006ApJS..162...38A} \\ 
 0805$-$077\tablenotemark{a} & J0808$-$0751 & PKS 0805$-$07&3FGL J0808.2$-$0751 &  Q & Y& 1.837 & \cite{1988ApJ...327..561W} \\ 
 0808+019\tablenotemark{a} & J0811+0146 & OJ 014&3FGL J0811.3+0146 &  B & Y& 1.148 & \cite{2005AJ....129..559S} \\ 
 0814+425\tablenotemark{a} & J0818+4222 & OJ 425&3FGL J0818.2+4223 &  B & Y& \n & \cite{2013ApJ...764..135S} \\ 
 0821+394\tablenotemark{a} & J0824+3916 & 4C +39.23&3FGL J0824.9+3916\tablenotemark{e} &  Q & Y& 1.216 & \cite{2005AJ....130..367S} \\ 
 0823+033\tablenotemark{a} & J0825+0309 & PKS 0823+033&3FGL J0826.0+0307 &  B & Y& 0.505 & \cite{2013ApJ...764..135S} \\ 
 0823$-$223\tablenotemark{a} & J0826$-$2230 & PKS 0823$-$223&3FGL J0825.9$-$2230 &  B & \n& \n & \cite{1990ApJ...353..114F} \\ 
 0827+243\tablenotemark{a} & J0830+2410 & OJ 248&3FGL J0830.7+2408 &  Q & Y& 0.942 & \cite{2012ApJ...748...49S} \\ 
 0829+046\tablenotemark{a} & J0831+0429 & OJ 049&3FGL J0831.9+0430 &  B & Y& 0.174 & \cite{2005AJ....129.1755A} \\ 
 0831+557 & J0834+5534 & 4C +55.16&\n &  G & \n& 0.240 & \cite{2007AJ....134..102S} \\ 
 0834$-$201\tablenotemark{b} & J0836$-$2016 & PKS 0834$-$20&3FGL J0836.5$-$2020 &  Q & Y& 2.752 & \cite{1983AA...117...60F} \\ 
 0837+012\tablenotemark{a} & J0839+0104 & PKS 0837+012&3FGL J0839.5+0102 &  Q & \n& 1.123 & \cite{1995AJ....109...14O} \\ 
 0838+133\tablenotemark{a} & J0840+1312 & 3C 207&3FGL J0840.8+1315 &  Q & Y& 0.680 & \cite{2012ApJ...748...49S} \\ 
 0836+710\tablenotemark{b} & J0841+7053 & 4C +71.07&3FGL J0841.4+7053 &  Q & Y& 2.218 & \cite{1993AAS..100..395S} \\ 
 0846+513\tablenotemark{a} & J0849+5108 & SBS 0846+513&3FGL J0849.9+5108 &  N & \n& 0.584 & \cite{2003AJ....126.2579S} \\ 
 0847$-$120\tablenotemark{a} & J0850$-$1213 & PMN J0850$-$1213&3FGL J0850.2$-$1214 &  Q & Y& 0.566 & \cite{1997IAUC.6639....2H} \\ 
 0851+202\tablenotemark{b} & J0854+2006 & OJ 287&3FGL J0854.8+2006 &  B & Y& 0.306 & \cite{1989AAS...80..103S} \\ 
 0850+581\tablenotemark{a} & J0854+5757 & 4C +58.17&\n &  Q & \n& 1.3173 & \cite{2003AJ....126.2579S} \\ 
 0859$-$140\tablenotemark{a} & J0902$-$1415 & PKS B0859$-$140&\n &  Q & Y& 1.339 & \cite{1997MNRAS.284...85D} \\ 
 0859+470\tablenotemark{a} & J0903+4651 & 4C +47.29&3FGL J0903.1+4649 &  Q & \n& 1.462 & \cite{2005AJ....130..367S} \\ 
 0906+015\tablenotemark{a} & J0909+0121 & 4C +01.24&3FGL J0909.1+0121 &  Q & Y& 1.026 & \cite{2012ApJ...748...49S} \\ 
 0907+336 & J0910+3329 & Ton 1015&3FGL J0910.5+3329 &  B & \n& 0.354 & \cite{2000ApJS..129..547B} \\ 
 0917+449\tablenotemark{a} & J0920+4441 & S4 0917+44&3FGL J0920.9+4442 &  Q & Y& 2.189 & \cite{2004AJ....128..502A} \\ 
 0917+624\tablenotemark{a} & J0921+6215 & OK 630&3FGL J0921.8+6215 &  Q & Y& 1.453 & \cite{2012ApJ...748...49S} \\ 
 0923+392\tablenotemark{a} & J0927+3902 & 4C +39.25&\n &  Q & Y& 0.695 & \cite{2004AJ....128..502A} \\ 
 0938$-$133\tablenotemark{a} & J0941$-$1335 & BZQ J0941$-$1335&3FGL J0940.9$-$1337 &  Q & \n& 0.551 & \cite{2008ApJS..175...97H} \\ 
 0946+006\tablenotemark{a} & J0948+0022 & PMN J0948+0022&3FGL J0948.8+0021 &  N & \n& 0.585 & \cite{2004AJ....128..502A} \\ 
 0945+408\tablenotemark{b} & J0948+4039 & 4C +40.24&3FGL J0948.6+4041 &  Q & Y& 1.249 & \cite{2004AJ....128..502A} \\ 
 0953+254\tablenotemark{a} & J0956+2515 & OK 290&3FGL J0956.6+2515 &  Q & \n& 0.708 & \cite{2008ApJS..175..297A} \\ 
 0955+476\tablenotemark{a} & J0958+4725 & OK 492&3FGL J0957.4+4728 &  Q & Y& 1.882 & \cite{2004AJ....128..502A} \\ 
 0954+658\tablenotemark{a} & J0958+6533\tablenotemark{c} & S4 0954+65&3FGL J0958.6+6534 &  B & Y& \n & \cite{2001AJ....122..565R} \\ 
 1012+232\tablenotemark{a} & J1014+2301 & 4C +23.24&2FGL J1014.1+2306 &  Q & \n& 0.565 & \cite{1977ApJ...217..358S} \\ 
 1011+496\tablenotemark{b} & J1015+4926\tablenotemark{c} & 1ES 1011+496&3FGL J1015.0+4925 &  B & \n& 0.212 & \cite{2007ApJ...667L..21A} \\ 
 1015+359\tablenotemark{a} & J1018+3542 & B2 1015+35B&3FGL J1018.3+3542 &  Q & \n& 1.228 & \cite{2007AJ....134..102S} \\ 
 1030+415\tablenotemark{a} & J1033+4116 & S4 1030+41&3FGL J1033.2+4116 &  Q & Y& 1.117 & \cite{2007AJ....134..102S} \\ 
 1030+611\tablenotemark{a} & J1033+6051 & S4 1030+61&3FGL J1033.8+6051 &  Q & \n& 1.401 & \cite{2007AJ....134..102S} \\ 
 1032$-$199 & J1035$-$2011 & PKS 1032$-$199&\n &  Q & \n& 2.198 & \cite{1979ApJ...229...73W} \\ 
 1034+574 & J1037+5711 & GB6 J1037+5711&3FGL J1037.5+5711 &  B & \n& 0.83037 & \cite{2000AJ....120.1579Y} \\ 
 1034$-$293\tablenotemark{a} & J1037$-$2934 & PKS 1034$-$293&3FGL J1037.0$-$2934 &  Q & Y& 0.312 & \cite{1989AAS...80..103S} \\ 
 1036+054\tablenotemark{a} & J1038+0512 & PKS 1036+054&\n &  Q & Y& 0.473 & \cite{2008ApJS..175...97H} \\ 
 1038+064\tablenotemark{a} & J1041+0610 & 4C +06.41&\n &  Q & Y& 1.265 & \cite{1991ApJ...382..433S} \\ 
 1044+719\tablenotemark{a} & J1048+7143 & S5 1044+71&3FGL J1048.4+7144 &  Q & \n& 1.150 & \cite{1996AAS..115...11S} \\ 
 1045$-$188\tablenotemark{a} & J1048$-$1909 & PKS 1045$-$18&\n &  Q & Y& 0.595 & \cite{1993AAS...97..483S} \\ 
 1049+215\tablenotemark{a} & J1051+2119 & 4C +21.28&\n &  Q & \n& 1.30 & \cite{1976ApJS...31..143W} \\ 
 1055+018\tablenotemark{a} & J1058+0133 & 4C +01.28&3FGL J1058.5+0133 &  Q & Y& 0.888 & \cite{2012ApJ...748...49S} \\ 
 1055+201\tablenotemark{a} & J1058+1951 & 4C +20.24&\n &  Q & \n& 1.110 & \cite{2010MNRAS.405.2302H} \\ 
 1055+567\tablenotemark{a} & J1058+5628 & 7C 1055+5644&3FGL J1058.6+5627 &  B & \n& 0.143 & \cite{2004AJ....128..502A} \\ 
 1101+384\tablenotemark{a} & J1104+3812\tablenotemark{c} & Mrk 421&3FGL J1104.4+3812 &  B & \n& 0.0308 & \cite{1975ApJ...198..261U} \\ 
 1118$-$056\tablenotemark{a} & J1121$-$0553 & PKS 1118$-$05&3FGL J1121.4$-$0554 &  Q & \n& 1.297 & \cite{1997MNRAS.284...85D} \\ 
 1124$-$186\tablenotemark{b} & J1127$-$1857 & PKS 1124$-$186&3FGL J1127.0$-$1857 &  Q & Y& 1.048 & \cite{1997MNRAS.284...85D} \\ 
 1128+385\tablenotemark{a} & J1130+3815 & B2 1128+38&3FGL J1131.4+3819 &  Q & Y& 1.733 & \cite{2007AJ....134..102S} \\ 
 1127$-$145\tablenotemark{a} & J1130$-$1449 & PKS 1127$-$14&3FGL J1129.9$-$1446 &  Q & Y& 1.184 & \cite{1986MNRAS.218..331W} \\ 
 1128$-$047\tablenotemark{a} & J1131$-$0500 & PKS 1128$-$047&3FGL J1131.9$-$0503 &  G & \n& 0.266 & \cite{1997MNRAS.284...85D} \\ 
 1144+402\tablenotemark{a} & J1146+3958 & S4 1144+40&3FGL J1146.8+3958\tablenotemark{e} &  Q & \n& 1.089 & \cite{1994AJ....108..395X} \\ 
 1145$-$071\tablenotemark{a} & J1147$-$0724 & PKS 1145$-$071&3FGL J1147.8$-$0725 &  Q & \n& 1.342 & \cite{1986MNRAS.218..331W} \\ 
 1148$-$001\tablenotemark{a} & J1150$-$0023 & 4C $-$00.47&\n &  Q & \n& 1.980 & \cite{2002AJ....123..567S} \\ 
 1149$-$084 & J1152$-$0841 & PKS B1149$-$084&3FGL J1152.3$-$0841 &  Q & \n& 2.367 & \cite{2012ApJ...748...49S} \\ 
 1150+497\tablenotemark{a} & J1153+4931 & 4C +49.22&3FGL J1153.4+4932 &  Q & Y& 0.3334 & \cite{2007AJ....134..102S} \\ 
 1150+812\tablenotemark{b} & J1153+8058 & S5 1150+81&\n &  Q & Y& 1.250 & \cite{1986AA...168...17E} \\ 
 1156+295\tablenotemark{a} & J1159+2914 & 4C +29.45&3FGL J1159.5+2914 &  Q & Y& 0.725 & \cite{2012ApJ...748...49S} \\ 
 1157$-$215\tablenotemark{a} & J1159$-$2148 & CGRABS J1159$-$2148&1FGL J1159.4$-$2149 &  Q & \n& 0.927 & \cite{1976MNRAS.177P..77S} \\ 
 1202$-$262\tablenotemark{a} & J1205$-$2634 & PKS 1203$-$26&3FGL J1205.8$-$2636 &  Q & \n& 0.786 & \cite{1979ApJ...229...73W} \\ 
 1213$-$172\tablenotemark{a} & J1215$-$1731 & PKS 1213$-$17&\n &  U & Y& \n & \n \\ 
 1215+303\tablenotemark{b} & J1217+3007\tablenotemark{c} & ON 325&3FGL J1217.8+3007 &  B & \n& 0.130 & \cite{2003ApJS..148..275A} \\ 
 1219+285\tablenotemark{a} & J1221+2813\tablenotemark{c} & W Comae&3FGL J1221.4+2814 &  B & \n& 0.103 & \cite{2013ApJ...764..135S} \\ 
 1219+044\tablenotemark{a} & J1222+0413 & 4C +04.42&3FGL J1222.4+0414 &  N & Y& 0.966 & \cite{2012ApJ...748...49S} \\ 
 1222+216\tablenotemark{b} & J1224+2122\tablenotemark{c} & 4C +21.35&3FGL J1224.9+2122 &  Q & Y& 0.434 & \cite{2009ApJS..182..543A} \\ 
 1226+023\tablenotemark{b} & J1229+0203 & 3C 273&3FGL J1229.1+0202 &  Q & Y& 0.1583 & \cite{1992ApJS...83...29S} \\ 
 1228+126\tablenotemark{a} & J1230+1223\tablenotemark{c} & M87&3FGL J1230.9+1224 &  G & Y& 0.00436 & \cite{2000MNRAS.313..469S} \\ 
 1236+049\tablenotemark{a} & J1239+0443 & BZQ J1239+0443&3FGL J1239.5+0443 &  Q & \n& 1.761 & \cite{2012ApJ...748...49S} \\ 
 1243$-$072\tablenotemark{a} & J1246$-$0730 & PKS 1243$-$072&3EG J1246$-$0651 &  Q & \n& 1.286 & \cite{1983PASAu...5....2W} \\ 
 1244$-$255\tablenotemark{a} & J1246$-$2547 & PKS 1244$-$255&3FGL J1246.7$-$2547 &  Q & \n& 0.633 & \cite{1976MNRAS.177P..77S} \\ 
 1253$-$055\tablenotemark{b} & J1256$-$0547\tablenotemark{c} & 3C 279&3FGL J1256.1$-$0547 &  Q & Y& 0.536 & \cite{1996ApJS..104...37M} \\ 
 1302$-$102\tablenotemark{a} & J1305$-$1033 & PG 1302$-$102&\n &  Q & \n& 0.278 & \cite{1996ApJS..104...37M} \\ 
 1308+326\tablenotemark{b} & J1310+3220 & OP 313&3FGL J1310.6+3222 &  Q & Y& 0.997 & \cite{2012ApJ...748...49S} \\ 
 1323+321 & J1326+3154 & 4C +32.44&\n &  G & \n& 0.370 & \cite{1989MNRAS.238.1171D} \\ 
 1324+224\tablenotemark{b} & J1327+2210 & B2 1324+22&3FGL J1326.8+2211 &  Q & Y& 1.403 & \cite{2012ApJ...748...49S} \\ 
 1328+254 & J1330+2509 & 3C 287&\n &  Q & \n& 1.055 & \cite{1985PASP...97..932S} \\ 
 1328+307 & J1331+3030 & 3C 286&3FGL J1330.5+3023 &  Q & \n& 0.846 & \cite{2010MNRAS.405.2302H} \\ 
 1329$-$049\tablenotemark{a} & J1332$-$0509 & OP $-$050&3FGL J1332.0$-$0508 &  Q & \n& 2.150 & \cite{1990PASP..102.1235T} \\ 
 1329$-$126\tablenotemark{a} & J1332$-$1256 & PMN J1332$-$1256&3FGL J1332.6$-$1256 &  Q & \n& 1.492 & \cite{2012ApJ...748...49S} \\ 
 1331+170\tablenotemark{a} & J1333+1649 & OP 151&3EG J1329+1708 &  Q & \n& 2.081 & \cite{1982ApJS...48..455Y} \\ 
 1334$-$127\tablenotemark{a} & J1337$-$1257 & PKS 1335$-$127&3FGL J1337.6$-$1257 &  Q & Y& 0.539 & \cite{1993AAS...97..483S} \\ 
 1343+451\tablenotemark{a} & J1345+4452 & VIPS 0700&3FGL J1345.6+4453 &  Q & \n& 2.534 & \cite{2012ApJ...748...49S} \\ 
 1345+125\tablenotemark{a} & J1347+1217 & 4C +12.50&\n &  G & \n& 0.121 & \cite{1994ApJS...91..491G} \\ 
 1348+308\tablenotemark{a} & J1350+3034 & B2 1348+30B&3FGL J1350.8+3035 &  Q & \n& 0.712 & \cite{2012ApJ...748...49S} \\ 
 1354+195 & J1357+1919 & 4C +19.44&\n &  Q & \n& 0.7196 & \cite{2010AJ....139.2360S} \\ 
 1354$-$152 & J1357$-$1527 & PKS 1354$-$152&\n &  Q & \n& 1.890 & \cite{2010MNRAS.405.2302H} \\ 
 1406$-$076\tablenotemark{a} & J1408$-$0752 & PKS B1406$-$076&3FGL J1408.8$-$0751 &  Q & Y& 1.494 & \cite{1979ApJ...232..400P} \\ 
 1413+135\tablenotemark{a} & J1415+1320 & PKS B1413+135&3FGL J1416.0+1325 &  B & Y& 0.247 & \cite{1992ApJ...400L..17S} \\ 
 1417+385\tablenotemark{a} & J1419+3821 & B3 1417+385&3FGL J1419.8+3819 &  Q & Y& 1.831 & \cite{2006ApJS..162...38A} \\ 
 1418+546\tablenotemark{a} & J1419+5423 & OQ 530&3FGL J1419.9+5425 &  B & \n& 0.153 & \cite{2013ApJ...764..135S} \\ 
 1424+366 & J1426+3625 & B2 1424+36&\n &  Q & \n& 1.091 & \cite{1997MNRAS.290..380H} \\ 
 1424+240\tablenotemark{b} & J1427+2348\tablenotemark{c} & OQ 240&3FGL J1427.0+2347 &  B & \n& 0.60 & \cite{2016arXiv160208364R} \\ 
 1435+638\tablenotemark{a} & J1436+6336 & VIPS 0792&\n &  Q & Y& 2.066 & \cite{1999ApJ...514...40M} \\ 
 1458+718\tablenotemark{a} & J1459+7140 & 3C 309.1&\n &  Q & Y& 0.904 & \cite{1997AJ....114.2254S} \\ 
 1502+106\tablenotemark{a} & J1504+1029 & OR 103&3FGL J1504.4+1029 &  Q & Y& 1.8385 & \cite{2008ApJS..175..297A} \\ 
 1502+036\tablenotemark{a} & J1505+0326 & PKS 1502+036&3FGL J1505.1+0326 &  N & \n& 0.409 & \cite{2003AJ....126.2579S} \\ 
 1504+377\tablenotemark{a} & J1506+3730 & B2 1504+37&3FGL J1506.1+3728 &  Q & \n& 0.674 & \cite{1994AAS..103..349S} \\ 
 1504$-$166\tablenotemark{a} & J1507$-$1652 & PKS 1504$-$167&\n &  Q & Y& 0.876 & \cite{1978MNRAS.185..149H} \\ 
 1508$-$055\tablenotemark{a} & J1510$-$0543 & PKS 1508$-$05&3FGL J1510.9$-$0542 &  Q & \n& 1.191 & \cite{1994AAS..105..211S} \\ 
 1509+054\tablenotemark{a} & J1511+0518 & PMN J1511+0518&\n &  G & \n& 0.084 & \cite{2001ARep...45...79C} \\ 
 1510$-$089\tablenotemark{a} & J1512$-$0905\tablenotemark{c} & PKS 1510$-$08&3FGL J1512.8$-$0906 &  Q & Y& 0.360 & \cite{1990PASP..102.1235T} \\ 
 1511$-$100 & J1513$-$1012 & PKS 1511$-$100&3FGL J1513.1$-$1014 &  Q & \n& 1.513 & \cite{1986MNRAS.218..331W} \\ 
 1514+004\tablenotemark{a} & J1516+0015 & PKS 1514+00&\n &  G & \n& 0.052 & \cite{2008ApJS..175...97H} \\ 
 1514+197\tablenotemark{a} & J1516+1932 & PKS 1514+197&3FGL J1516.9+1926 &  B & Y& 1.070 & \cite{2000AARv..10...81V} \\ 
 1514$-$241\tablenotemark{a} & J1517$-$2422\tablenotemark{c} & AP Librae&3FGL J1517.6$-$2422 &  B & Y& 0.049 & \cite{2009MNRAS.399..683J} \\ 
 1520+319\tablenotemark{a} & J1522+3144 & B2 1520+31&3FGL J1522.1+3144 &  Q & \n& 1.484 & \cite{2012ApJ...748...49S} \\ 
 1519$-$273\tablenotemark{a} & J1522$-$2730 & PKS 1519$-$273&3FGL J1522.6$-$2730 &  B & Y& 1.297 & \cite{2004AA...418..813H} \\ 
 1529$-$131\tablenotemark{a} & J1532$-$1319 & PMN J1532$-$1319&3FGL J1532.7$-$1319 &  U & \n& \n & \n \\ 
 1532+016\tablenotemark{a} & J1534+0131 & PKS 1532+01&3FGL J1534.5+0128 &  Q & \n& 1.435 & \cite{1988ApJ...327..561W} \\ 
 1538+149\tablenotemark{a} & J1540+1447 & 4C +14.60&3FGL J1540.8+1449 &  B & Y& 0.606 & \cite{2013ApJ...764..135S} \\ 
 1546+027\tablenotemark{b} & J1549+0237 & PKS 1546+027&3FGL J1549.4+0237 &  Q & Y& 0.414 & \cite{2004AJ....128..502A} \\ 
 1548+056\tablenotemark{a} & J1550+0527 & 4C +05.64&3FGL J1550.5+0526 &  Q & Y& 1.417 & \cite{2012ApJ...748...49S} \\ 
 1551+130\tablenotemark{b} & J1553+1256 & OR 186&3FGL J1553.5+1256 &  Q & \n& 1.308 & \cite{2009ApJS..182..543A} \\ 
 1555+001 & J1557$-$0001 & PKS 1555+001&\n &  Q & \n& 1.772 & \cite{1981ApJ...243...76B} \\ 
 1604+159\tablenotemark{a} & J1607+1551 & 4C +15.54&3FGL J1607.0+1551 &  Q & \n& 0.4965 & \cite{2008ApJS..175..297A} \\ 
 1606+106\tablenotemark{a} & J1608+1029 & 4C +10.45&3FGL J1608.6+1029 &  Q & Y& 1.232 & \cite{2012ApJ...748...49S} \\ 
 1607+268\tablenotemark{a} & J1609+2641 & CTD 93&\n &  G & \n& 0.473 & \cite{2007AA...463...97L} \\ 
 1611+343\tablenotemark{a} & J1613+3412 & DA 406&3FGL J1613.8+3410 &  Q & Y& 1.40 & \cite{2012ApJ...748...49S} \\ 
 1617+229\tablenotemark{a} & J1619+2247 & CGRABS J1619+2247&\n &  Q & \n& 1.987 & \cite{2005ApJ...626...95S} \\ 
 1622$-$253\tablenotemark{a} & J1625$-$2527 & PKS 1622$-$253&3FGL J1625.7$-$2527 &  Q & Y& 0.786 & \cite{1994MNRAS.269..998D} \\ 
 1622$-$297\tablenotemark{a} & J1626$-$2951 & PKS 1622$-$29&3FGL J1626.0$-$2951 &  Q & Y& 0.815 & \cite{1994AAS..105..211S} \\ 
 1637+826\tablenotemark{a} & J1632+8232 & NGC 6251&3FGL J1630.6+8232 &  G & \n& 0.024 & \cite{2003AJ....126.2268W} \\ 
 1633+382\tablenotemark{b} & J1635+3808 & 4C +38.41&3FGL J1635.2+3809 &  Q & Y& 1.813 & \cite{2012ApJ...748...49S} \\ 
 1636+473\tablenotemark{a} & J1637+4717 & 4C +47.44&3FGL J1637.7+4715 &  Q & \n& 0.735 & \cite{2012ApJ...748...49S} \\ 
 1637+574\tablenotemark{b} & J1638+5720 & OS 562&3FGL J1637.9+5719 &  Q & Y& 0.751 & \cite{1996ApJS..104...37M} \\ 
 1638+398\tablenotemark{a} & J1640+3946 & NRAO 512&3FGL J1640.6+3945 &  Q & Y& 1.666 & \cite{1989AAS...80..103S} \\ 
 1641+399\tablenotemark{b} & J1642+3948 & 3C 345&3FGL J1642.9+3950 &  Q & Y& 0.593 & \cite{1996ApJS..104...37M} \\ 
 1642+690\tablenotemark{a} & J1642+6856 & 4C +69.21&\n &  Q & Y& 0.751 & \cite{1986AJ.....91..494L} \\ 
 1652+398\tablenotemark{a} & J1653+3945\tablenotemark{c} & Mrk 501&3FGL J1653.9+3945 &  B & \n& 0.0337 & \cite{1993AAS...98..393S} \\ 
 1656+482\tablenotemark{a} & J1657+4808 & 4C +48.41&3FGL J1657.7+4807 &  B & \n& 1.669 & \cite{2011ApJ...743..171A} \\ 
 1656+053\tablenotemark{a} & J1658+0515 & PKS 1656+053&\n &  Q & \n& 0.879 & \cite{1984ApJ...281..570P} \\ 
 1655+077\tablenotemark{a} & J1658+0741 & PKS 1655+077&\n &  Q & Y& 0.621 & \cite{1986MNRAS.218..331W} \\ 
 1656+477\tablenotemark{a} & J1658+4737 & S4 1656+47&\n &  Q & \n& 1.615 & \cite{2009ApJS..180...67R} \\ 
 1700+685\tablenotemark{a} & J1700+6830 & TXS 1700+685&3FGL J1700.1+6829 &  Q & \n& 0.301 & \cite{1997MNRAS.290..380H} \\ 
 1708+433\tablenotemark{a} & J1709+4318 & B3 1708+433&3FGL J1709.6+4318 &  Q & \n& 1.027 & \cite{2012ApJ...748...49S} \\ 
 1717+178 & J1719+1745 & OT 129&3FGL J1719.2+1744 &  B & \n& 0.137 & \cite{2005ApJ...626...95S} \\ 
 1722+401\tablenotemark{a} & J1724+4004 & VIPS 1080&3FGL J1723.9+4004 &  Q & \n& 1.049 & \cite{1996AJ....111.1013V} \\ 
 1726+455\tablenotemark{a} & J1727+4530 & S4 1726+45&3FGL J1727.1+4531 &  Q & Y& 0.717 & \cite{1997MNRAS.290..380H} \\ 
 1725+044\tablenotemark{a} & J1728+0427 & PKS 1725+044&3FGL J1728.5+0428 &  Q & \n& 0.293 & \cite{2008ApJS..175...97H} \\ 
 1730$-$130\tablenotemark{b} & J1733$-$1304 & NRAO 530&3FGL J1733.0$-$1305 &  Q & Y& 0.902 & \cite{1984PASP...96..539J} \\ 
 1732+389\tablenotemark{a} & J1734+3857 & OT 355&3FGL J1734.3+3858 &  Q & \n& 0.975 & \cite{2012ApJ...748...49S} \\ 
 1738+499\tablenotemark{a} & J1739+4955 & OT 463&3FGL J1739.4+4955 &  Q & \n& 1.545 & \cite{2008ApJS..175...97H} \\ 
 1739+522\tablenotemark{a} & J1740+5211 & 4C +51.37&3FGL J1740.3+5211 &  Q & Y& 1.379 & \cite{1984MNRAS.211..105W} \\ 
 1741$-$038\tablenotemark{a} & J1743$-$0350 & PKS 1741$-$03&3FGL J1744.3$-$0353 &  Q & Y& 1.054 & \cite{1988ApJ...327..561W} \\ 
 1749+701\tablenotemark{a} & J1748+7005 & S4 1749+70&3FGL J1748.6+7005 &  B & \n& 0.770 & \cite{1989AAS...80..103S} \\ 
 1749+096\tablenotemark{b} & J1751+0939 & OT 081&3FGL J1751.5+0939 &  B & Y& 0.322 & \cite{1988AA...191L..16S} \\ 
 1751+288\tablenotemark{a} & J1753+2848 & B2 1751+28&\n &  Q & Y& 1.118 & \cite{2008ApJS..175...97H} \\ 
 1758+388\tablenotemark{a} & J1800+3848 & B3 1758+388B&\n &  Q & Y& 2.092 & \cite{1994AAS..103..349S} \\ 
 1803+784\tablenotemark{a} & J1800+7828 & S5 1803+784&3FGL J1800.5+7827 &  B & Y& 0.6797 & \cite{1996ApJS..107..541L} \\ 
 1800+440\tablenotemark{a} & J1801+4404 & S4 1800+44&3FGL J1801.5+4403 &  Q & Y& 0.663 & \cite{1982MNRAS.200..191W} \\ 
 1807+698\tablenotemark{a} & J1806+6949 & 3C 371&3FGL J1806.7+6949 &  B & Y& 0.051 & \cite{1992AAS...96..389d} \\ 
 1823+568\tablenotemark{a} & J1824+5651 & 4C +56.27&3FGL J1824.2+5649 &  B & Y& 0.664 & \cite{1986AJ.....91..494L} \\ 
 1828+487\tablenotemark{b} & J1829+4844 & 3C 380&3FGL J1829.6+4844 &  Q & Y& 0.692 & \cite{1996ApJS..107..541L} \\ 
 1827+062\tablenotemark{a} & J1830+0619 & TXS 1827+062&3FGL J1830.1+0617 &  Q & \n& 0.745 & \cite{2012ApJ...748...49S} \\ 
 1842+681\tablenotemark{a} & J1842+6809 & S4 1842+68&3FGL J1842.8+6810 &  Q & Y& 0.472 & \cite{1994AJ....108..395X} \\ 
 1845+797\tablenotemark{a} & J1842+7946 & 3C 390.3&\n &  G & \n& 0.0555 & \cite{1994ApJS...90....1E} \\ 
 1846+322\tablenotemark{a} & J1848+3219 & B2 1846+32A&3FGL J1848.4+3216 &  Q & \n& 0.80 & \cite{2012ApJ...748...49S} \\ 
 1849+670\tablenotemark{a} & J1849+6705 & S4 1849+67&3FGL J1849.2+6705 &  Q & Y& 0.657 & \cite{1993AAS..100..395S} \\ 
 1851+488\tablenotemark{a} & J1852+4855 & S4 1851+48&3FGL J1852.4+4856 &  Q & \n& 1.250 & \cite{1996AJ....111.1013V} \\ 
 1901+319\tablenotemark{a} & J1902+3159 & 3C 395&\n &  Q & \n& 0.635 & \cite{1994ApJS...91..491G} \\ 
 1908$-$201\tablenotemark{a} & J1911$-$2006 & PKS B1908$-$201&3FGL J1911.2$-$2006 &  Q & Y& 1.119 & \cite{2003AJ....125..572H} \\ 
 1920$-$211\tablenotemark{a} & J1923$-$2104 & OV $-$235&3FGL J1923.5$-$2104 &  Q & Y& 0.874 & \cite{2003AJ....125..572H} \\ 
 1921$-$293\tablenotemark{a} & J1924$-$2914 & PKS B1921$-$293&3FGL J1924.8$-$2914 &  Q & Y& 0.3526 & \cite{2009MNRAS.399..683J} \\ 
 1923+210\tablenotemark{a} & J1925+2106 & PKS B1923+210&\n &  B & Y& \n & \cite{2011AJ....142..165T} \\ 
 1928+738\tablenotemark{b} & J1927+7358 & 4C +73.18&\n &  Q & Y& 0.302 & \cite{1986AJ.....91..494L} \\ 
 1936$-$155\tablenotemark{b} & J1939$-$1525 & PKS 1936$-$15&\n &  Q & Y& 1.657 & \cite{1984ApJ...286..498J} \\ 
 1951$-$115\tablenotemark{a} & J1954$-$1123 & TXS 1951$-$115&3FGL J1954.8$-$1122 &  Q & \n& 0.683 & \cite{2012ApJ...748...49S} \\ 
 1957+405\tablenotemark{a} & J1959+4044 & Cygnus A&\n &  G & Y& 0.0561 & \cite{1997ApJ...488L..15O} \\ 
 1959+650\tablenotemark{b} & J1959+6508\tablenotemark{c} & 1ES 1959+650&3FGL J2000.0+6509 &  B & \n& 0.047 & \cite{1993ApJ...412..541S} \\ 
 1958$-$179\tablenotemark{b} & J2000$-$1748 & PKS 1958$-$179&3FGL J2001.0$-$1750 &  Q & Y& 0.652 & \cite{1975MNRAS.173P..87B} \\ 
 1959+437 & J2001+4352\tablenotemark{c} & MG4 J200112+4352&3FGL J2001.1+4352 &  B & \n& \n & \cite{2013ApJ...764..135S} \\ 
 2007+777\tablenotemark{a} & J2005+7752 & S5 2007+77&3FGL J2005.2+7752 &  B & Y& 0.342 & \cite{1989AAS...80..103S} \\ 
 2005+403\tablenotemark{a} & J2007+4029 & TXS 2005+403&\n &  Q & Y& 1.736 & \cite{1976MNRAS.177p..43B} \\ 
 2008$-$159\tablenotemark{a} & J2011$-$1546 & PKS 2008$-$159&\n &  Q & Y& 1.180 & \cite{1979ApJ...232..400P} \\ 
 2013+370\tablenotemark{a} & J2015+3710 & TXS 2013+370&3FGL J2015.6+3709 &  Q & Y& 0.859 & \cite{2013ApJ...764..135S} \\ 
 2021+614\tablenotemark{a} & J2022+6136 & OW 637&\n &  G & Y& 0.227 & \cite{1984ApJ...279..112B} \\ 
 2021+317\tablenotemark{a} & J2023+3153 & 4C +31.56&3FGL J2023.2+3154 &  B & Y& 0.356 & \cite{V.Chavushyan2013} \\ 
 2023+335\tablenotemark{a} & J2025+3343 & B2 2023+33&3FGL J2025.2+3340 &  Q & Y& 0.219 & \cite{2003ApJ...590..109S} \\ 
 2022$-$077\tablenotemark{a} & J2025$-$0735 & PKS 2023$-$07&3FGL J2025.6$-$0736 &  Q & \n& 1.388 & \cite{1997MNRAS.284...85D} \\ 
 2029+121\tablenotemark{a} & J2031+1219 & PKS 2029+121&3FGL J2031.8+1223 &  Q & Y& 1.213 & \cite{2012ApJ...748...49S} \\ 
 2032+107\tablenotemark{a} & J2035+1056 & OW 154.9&3FGL J2035.3+1055 &  Q & \n& 0.601 & \cite{1987AJ.....93..785A} \\ 
 2037+511\tablenotemark{a} & J2038+5119 & 3C 418&3FGL J2038.8+5113 &  Q & Y& 1.686 & \cite{1985PASP...97..932S} \\ 
 2047+098\tablenotemark{a} & J2049+1003 & PKS 2047+098&3FGL J2049.7+1002 &  U & \n& \n & \n \\ 
 2113+293\tablenotemark{a} & J2115+2933 & B2 2113+29&3FGL J2115.4+2933 &  Q & \n& 1.514 & \cite{1993AAS...97..483S} \\ 
 2121+053\tablenotemark{b} & J2123+0535 & OX 036&3FGL J2123.6+0533 &  Q & Y& 1.9410 & \cite{1991ApJ...382..433S} \\ 
 2126$-$158\tablenotemark{a} & J2129$-$1538 & PKS 2126$-$158&\n &  Q & \n& 3.268 & \cite{1994ApJ...436..678O} \\ 
 2128+048\tablenotemark{a} & J2130+0502 & PKS 2127+04&\n &  G & \n& 0.990 & \cite{1994AAS..105..211S} \\ 
 2128$-$123\tablenotemark{a} & J2131$-$1207 & PKS 2128$-$12&\n &  Q & Y& 0.501 & \cite{1968ApJ...154L.101S} \\ 
 2131$-$021\tablenotemark{a} & J2134$-$0153 & 4C $-$02.81&3FGL J2134.1$-$0152 &  Q & Y& 1.284 & \cite{1997MNRAS.284...85D} \\ 
 2134+004\tablenotemark{a} & J2136+0041 & PKS 2134+004&\n &  Q & Y& 1.932 & \cite{1994ApJ...436..678O} \\ 
 2136+141\tablenotemark{b} & J2139+1423 & OX 161&\n &  Q & Y& 2.427 & \cite{1974ApJ...190..271W} \\ 
 2141+175\tablenotemark{a} & J2143+1743 & OX 169&3FGL J2143.5+1744 &  Q & \n& 0.2107 & \cite{2009ApJS..184..398H} \\ 
 2144+092\tablenotemark{a} & J2147+0929 & PKS 2144+092&3FGL J2147.2+0929 &  Q & \n& 1.113 & \cite{1988ApJ...327..561W} \\ 
 2145+067\tablenotemark{a} & J2148+0657 & 4C +06.69&2FGL J2148.2+0659 &  Q & Y& 0.999 & \cite{1991ApJ...382..433S} \\ 
 2155+312\tablenotemark{a} & J2157+3127 & B2 2155+31&3FGL J2157.5+3126 &  Q & \n& 1.488 & \cite{2012ApJ...748...49S} \\ 
 2155$-$152\tablenotemark{b} & J2158$-$1501 & PKS 2155$-$152&3FGL J2158.0$-$1501 &  Q & Y& 0.672 & \cite{1988ApJ...327..561W} \\ 
 2200+420\tablenotemark{b} & J2202+4216\tablenotemark{c} & BL Lac&3FGL J2202.7+4217 &  B & Y& 0.0686 & \cite{1995ApJ...452L...5V} \\ 
 2201+171\tablenotemark{a} & J2203+1725 & PKS 2201+171&3FGL J2203.4+1725 &  Q & Y& 1.076 & \cite{1977ApJ...215..427S} \\ 
 2201+315\tablenotemark{b} & J2203+3145 & 4C +31.63&3FGL J2203.7+3143 &  Q & Y& 0.2947 & \cite{1996ApJS..104...37M} \\ 
 2209+236\tablenotemark{a} & J2212+2355 & PKS 2209+236&3FGL J2212.0+2355 &  Q & Y& 1.125 & \cite{2003ApJ...590..109S} \\ 
 2216$-$038\tablenotemark{a} & J2218$-$0335 & PKS 2216$-$03&\n &  Q & Y& 0.901 & \cite{1967ApJ...147..837L} \\ 
 2223+210\tablenotemark{a} & J2225+2118 & DA 580&\n &  Q & Y& 1.959 & \cite{1994ApJS...93....1A} \\ 
 2223$-$052\tablenotemark{a} & J2225$-$0457 & 3C 446&3FGL J2225.8$-$0454 &  Q & Y& 1.404 & \cite{1983MNRAS.205..793W} \\ 
 2227$-$088\tablenotemark{a} & J2229$-$0832 & PHL 5225&3FGL J2229.7$-$0833 &  Q & Y& 1.5595 & \cite{2004AJ....128..502A} \\ 
 2230+114\tablenotemark{a} & J2232+1143 & CTA 102&3FGL J2232.5+1143 &  Q & Y& 1.037 & \cite{1994ApJS...93..125F} \\ 
 2234+282\tablenotemark{a} & J2236+2828 & CTD 135&3FGL J2236.3+2829 &  B & Y& 0.790 & \cite{2012ApJ...748...49S} \\ 
 2233$-$148\tablenotemark{a} & J2236$-$1433 & OY $-$156&3FGL J2236.5$-$1432 &  B & \n& 0.325 & \cite{2006AJ....132....1S} \\ 
 2241+406\tablenotemark{a} & J2244+4057 & TXS 2241+406&3FGL J2244.1+4057 &  Q & \n& 1.171 & \cite{2012ApJ...748...49S} \\ 
 2243$-$123\tablenotemark{a} & J2246$-$1206 & PKS 2243$-$123&\n &  Q & Y& 0.632 & \cite{1975MNRAS.173P..87B} \\ 
 2247$-$283\tablenotemark{a} & J2250$-$2806 & PMN J2250$-$2806&3FGL J2250.7$-$2806 &  Q & \n& 0.525 & \cite{2012ApJ...748...49S} \\ 
 2251+158\tablenotemark{b} & J2253+1608 & 3C 454.3&3FGL J2254.0+1608 &  Q & Y& 0.859 & \cite{1991MNRAS.250..414J} \\ 
 2254+074\tablenotemark{a} & J2257+0743 & PKS 2254+074&\n &  B & \n& 0.190 & \cite{1988AA...191L..16S} \\ 
 2255$-$282\tablenotemark{a} & J2258$-$2758 & PKS 2255$-$282&3FGL J2258.0$-$2759 &  Q & Y& 0.927 & \cite{2009MNRAS.399..683J} \\ 
 2308+341\tablenotemark{a} & J2311+3425 & B2 2308+34&3FGL J2311.0+3425 &  Q & \n& 1.817 & \cite{1976ApJS...31..143W} \\ 
 2318+049\tablenotemark{a} & J2320+0513 & PKS 2318+049&\n &  Q & \n& 0.623 & \cite{1977ApJ...217..358S} \\ 
 2319+317\tablenotemark{a} & J2321+3204 & B2 2319+31&3FGL J2321.9+3204 &  Q & \n& 1.489 & \cite{2012ApJ...748...49S} \\ 
 2320$-$035\tablenotemark{a} & J2323$-$0317 & PKS 2320$-$035&3FGL J2323.5$-$0315 &  Q & \n& 1.411 & \cite{1975MNRAS.173P..87B} \\ 
 2325+093\tablenotemark{a} & J2327+0940 & OZ 042&3FGL J2327.7+0941 &  Q & Y& 1.841 & \cite{2012ApJ...748...49S} \\ 
 2331+073\tablenotemark{a} & J2334+0736 & TXS 2331+073&3FGL J2334.1+0732 &  Q & Y& 0.401 & \cite{2005ApJ...626...95S} \\ 
 2342$-$161\tablenotemark{a} & J2345$-$1555 & PMN J2345$-$1555&3FGL J2345.2$-$1554 &  Q & \n& 0.621 & \cite{2012ApJ...748...49S} \\ 
 2344+514\tablenotemark{a} & J2347+5142\tablenotemark{c} & 1ES 2344+514&3FGL J2347.0+5142 &  B & \n& 0.044 & \cite{1996ApJS..104..251P} \\ 
 2345$-$167\tablenotemark{a} & J2348$-$1631 & PKS 2345$-$16&3FGL J2348.0$-$1630 &  Q & Y& 0.576 & \cite{1993MNRAS.263..999T} \\ 
 2351+456\tablenotemark{a} & J2354+4553 & 4C +45.51&3FGL J2354.1+4605 &  Q & Y& 1.986 & \cite{1996ApJS..107..541L} \\ 
 2353+816 & J2356+8152 & S5 2353+81&3FGL J2355.5+8154 &  B & \n& 1.344 & \cite{1996AJ....111.1013V} \\ 
 2356+196\tablenotemark{a} & J2358+1955 & PKS 2356+196&3EG J2359+2041 &  Q & \n& 1.066 & \cite{1976ApJS...31..143W} \\ 
\enddata 


\tablecomments{Columns are as follows: 
(1) B1950 name, 
(2) J2000 name, 
(3) other name,
(4) gamma-ray association name,
(5) optical classification, where B = BL Lac, Q = quasar, G = radio galaxy, N = narrow-lined Seyfert 1, and U = unidentified, 
(6) MOJAVE 1.5 Jy sample membership flag,
(7) redshift,
(8) reference for redshift and/or optical classification.
}
\tablenotetext{a}{Jet kinematics analyzed in this paper, based on data up to 2013 Aug 20.}
\tablenotetext{b}{Jet kinematics analyzed by \cite{MOJAVE_X}, based on data up to 2011 May 1.}
\tablenotetext{c}{Known TeV emitter (http://tevcat.uchicago.edu).}
\tablenotetext{d}{{\it Fermi} LAT detection reported by \cite{2014ATel.5838....1C}}
\tablenotetext{e}{One of two AGN associations listed for this 3FGL source in \cite{3LAC} (see Appendix A)}



\end{deluxetable} 
\end{document}


==> anc/table2.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
%\documentclass[12pt,preprint]{aastex} 
%\newcommand{\n}{\nodata} 
%\begin{document} 
\begin{deluxetable}{llllccrrrccc} 
\tablecolumns{12} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{maptable}Summary of 15 GHz Image Parameters}  
\tablehead{ & &  & \colhead{VLBA} & \colhead{Freq.} & 
\colhead{$\mathrm{B_{maj}}$} &\colhead{$\mathrm{B_{min}}$} & \colhead{$\mathrm{B_{pa}}$} &  
\colhead{$\mathrm{I_{tot}}$} &  \colhead{rms}  &  \colhead{$\mathrm{I_{base}}$} & \colhead{Fig.} \\ 
\colhead{Source} & \colhead{Alias} & \colhead {Epoch} & \colhead{Code} & \colhead{(GHz)} & 
\colhead{(mas)} &\colhead{(mas)} & \colhead{(\arcdeg)} &  
\colhead{(Jy)} & \colhead{(mJy}  &  \colhead{(mJy} & \colhead{Num.} \\ 
 & & & & & & & & & \colhead{bm$^{-1}$)} & \colhead{bm$^{-1}$)} \\ 
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & \colhead{(9)}& \colhead{(10)} &  \colhead{(11)} &  \colhead{(12)} } 
\startdata 
0003+380 & S4 0003+38  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 0.91 & 0.54 & $-$10 & 0.605 & 0.18 & 0.50 & 2.1   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.84 & 0.53 & $-$4 & 0.667 & 0.20 & 0.50 & 2.2   \\ 
0003$-$066 & NRAO 005  & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.42 & 0.54 & $-$5 & 2.076 & 0.18 & 1.30 & 2.3   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.31 & 0.53 & $-$3 & 2.132 & 0.17 & 0.60 & 2.4   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.37 & 0.53 & $-$7 & 2.273 & 0.16 & 0.60 & 2.5   \\ 
0006+061 & CRATES J0009+0628  & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.32 & 0.65 & 8 & 0.209 & 0.22 & 0.60 & 2.6   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.28 & 0.52 & $-$13 & 0.200 & 0.25 & 0.70 & 2.7   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.27 & 0.56 & $-$8 & 0.182 & 0.15 & 0.50 & 2.8   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.34 & 0.53 & $-$3 & 0.184 & 0.20 & 0.60 & 2.9   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.32 & 0.56 & $-$1 & 0.162 & 0.23 & 0.70 & 2.10   \\ 
0007+106 & III Zw 2  & 1998 Feb 16 & BF039\tablenotemark{c} & 15.4 & 1.14 & 0.51 & $-$8 & 0.784 & 0.16 & 0.50 & 2.11   \\ 
 &   & 1998 Jun 13 & BF039B\tablenotemark{c} & 15.4 & 1.13 & 0.53 & $-$5 & 0.982 & 0.15 & 0.40 & 2.12   \\ 
 &   & 1998 Sep 14 & BG044\tablenotemark{c} & 15.4 & 1.11 & 0.49 & $-$4 & 1.202 & 0.18 & 0.70 & 2.13   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.18 & 0.54 & $-$5 & 0.169 & 0.19 & 0.60 & 2.14   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.33 & 0.58 & $-$10 & 0.152 & 0.18 & 0.50 & 2.15   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.18 & 0.54 & $-$7 & 0.633 & 0.15 & 0.40 & 2.16   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.18 & 0.54 & $-$2 & 0.570 & 0.19 & 0.60 & 2.17   \\ 
0010+405 & 4C +40.01  & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.86 & 0.59 & $-$10 & 0.763 & 0.17 & 0.50 & 2.18   \\ 
0015$-$054 & PMN J0017$-$0512  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.35 & 0.51 & $-$7 & 0.330 & 0.18 & 0.50 & 2.19   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.23 & 0.51 & $-$4 & 0.212 & 0.17 & 0.50 & 2.20   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.46 & 0.51 & $-$9 & 0.254 & 0.16 & 0.50 & 2.21   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.36 & 0.51 & $-$7 & 0.218 & 0.18 & 0.50 & 2.22   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.20 & 0.47 & $-$5 & 0.419 & 0.20 & 0.60 & 2.23   \\ 
0016+731 & S5 0016+73  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.95 & 0.54 & $-$56 & 0.662 & 0.38 & 1.10 & 2.24   \\ 
0026+346 & B2 0026+34  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.97 & 0.53 & 11 & 0.628 & 0.50 & 1.60 & 2.25   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.12 & 0.59 & $-$18 & 0.257 & 0.50 & 1.00 & 2.26   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.97 & 0.56 & 5 & 0.467 & 0.33 & 1.50 & 2.27   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 1.25 & 0.65 & 8 & 0.500 & 0.40 & 1.30 & 2.28   \\ 
 &   & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 1.20 & 0.65 & $-$9 & 0.456 & 0.32 & 1.90 & 2.29   \\ 
 &   & 2002 Jun 12 & BR077R\tablenotemark{b} & 15.4 & 1.71 & 0.91 & $-$27 & 0.472 & 0.32 & 1.20 & 2.30   \\ 
 &   & 2004 Jul 3 & BM203\tablenotemark{c} & 15.4 & 1.58 & 0.93 & $-$3 & 0.417 & 0.26 & 0.80 & 2.31   \\ 
0027+056 & PKS 0027+056  & 2009 May 28 & BL149BL\tablenotemark{a} & 15.4 & 1.23 & 0.55 & $-$7 & 0.650 & 0.17 & 0.70 & 2.32   \\ 
 &   & 2009 Aug 19 & BL149BR\tablenotemark{a} & 15.4 & 1.33 & 0.54 & $-$9 & 0.633 & 0.19 & 0.60 & 2.33   \\ 
 &   & 2010 Jun 19 & BL149CK\tablenotemark{a} & 15.4 & 1.70 & 0.55 & $-$15 & 0.539 & 0.17 & 0.50 & 2.34   \\ 
 &   & 2010 Oct 25 & BL149CT\tablenotemark{a} & 15.4 & 1.30 & 0.55 & $-$11 & 0.488 & 0.18 & 0.60 & 2.35   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.28 & 0.59 & $-$1 & 0.506 & 0.19 & 0.70 & 2.36   \\ 
0035+413 & B3 0035+413  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.91 & 0.55 & $-$12 & 0.544 & 0.49 & 1.50 & 2.37   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.89 & 0.50 & $-$19 & 0.412 & 0.40 & 0.90 & 2.38   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.93 & 0.54 & 4 & 0.413 & 0.30 & 1.20 & 2.39   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.90 & 0.51 & 11 & 0.497 & 0.38 & 1.40 & 2.40   \\ 
 &   & 1998 Mar 19 & BK052C\tablenotemark{b} & 15.4 & 1.03 & 0.58 & $-$3 & 0.426 & 0.27 & 1.00 & 2.41   \\ 
 &   & 2000 Aug 25 & BH068\tablenotemark{c} & 15.4 & 0.97 & 0.57 & $-$14 & 0.391 & 0.47 & 1.00 & 2.42   \\ 
 &   & 2000 Dec 28 & BK068F\tablenotemark{b} & 15.4 & 0.95 & 0.52 & $-$5 & 0.361 & 0.29 & 0.90 & 2.43   \\ 
 &   & 2002 Jun 12 & BR077R\tablenotemark{b} & 15.4 & 1.10 & 0.56 & $-$22 & 0.428 & 0.24 & 0.70 & 2.44   \\ 
0048$-$071 & OB $-$082  & 2009 Aug 19 & BL149BR\tablenotemark{a} & 15.4 & 1.40 & 0.52 & $-$9 & 1.234 & 0.20 & 0.60 & 2.45   \\ 
 &   & 2010 Mar 10 & BL149CI\tablenotemark{a} & 15.4 & 1.32 & 0.49 & $-$8 & 1.151 & 0.18 & 0.60 & 2.46   \\ 
 &   & 2010 Sep 17 & BL149CP\tablenotemark{a} & 15.4 & 1.37 & 0.50 & $-$8 & 1.054 & 0.17 & 0.50 & 2.47   \\ 
 &   & 2010 Oct 25 & BL149CT\tablenotemark{a} & 15.4 & 1.40 & 0.51 & $-$8 & 1.071 & 0.20 & 0.70 & 2.48   \\ 
 &   & 2011 Feb 20 & BL149DB\tablenotemark{a} & 15.4 & 1.22 & 0.47 & $-$7 & 1.083 & 0.20 & 0.70 & 2.49   \\ 
0048$-$097 & PKS 0048$-$09  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.42 & 0.52 & $-$7 & 1.528 & 1.18 & 1.70 & 2.50   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.62 & 0.67 & 8 & 1.417 & 1.40 & 4.20 & 2.51   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.57 & 0.61 & 0 & 0.529 & 0.22 & 0.70 & 2.52   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.32 & 0.49 & $-$6 & 1.056 & 0.19 & 0.60 & 2.53   \\ 
0055+300 & NGC 315  & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 0.95 & 0.62 & $-$9 & 0.647 & 0.17 & 0.50 & 2.54   \\ 
0059+581 & TXS 0059+581  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.93 & 0.57 & $-$17 & 2.267 & 1.55 & 4.60 & 2.55   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 0.81 & 0.52 & $-$12 & 1.853 & 0.35 & 1.10 & 2.56   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 0.85 & 0.61 & 0 & 2.945 & 0.93 & 1.80 & 2.57   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 0.76 & 0.73 & 18 & 3.166 & 0.25 & 3.10 & 2.58   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.80 & 0.56 & $-$6 & 3.991 & 0.15 & 0.70 & 2.59   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.73 & 0.65 & $-$1 & 4.428 & 0.17 & 1.00 & 2.60   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.69 & 0.58 & 9 & 2.950 & 0.17 & 1.00 & 2.61   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.80 & 0.72 & $-$87 & 2.785 & 0.30 & 0.90 & 2.62   \\ 
0106+013 & 4C +01.02  & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.31 & 0.63 & 2 & 3.602 & 0.23 & 3.70 & 2.63   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.24 & 0.55 & $-$2 & 2.992 & 0.22 & 2.00 & 2.64   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.35 & 0.58 & $-$6 & 2.539 & 0.18 & 1.20 & 2.65   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.26 & 0.54 & $-$1 & 2.994 & 0.20 & 0.70 & 2.66   \\ 
0106+612 & TXS 0106+612  & 2010 Mar 10 & BL149CI\tablenotemark{a} & 15.4 & 0.65 & 0.63 & $-$12 & 0.500 & 0.17 & 0.50 & 2.67   \\ 
 &   & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 0.73 & 0.64 & $-$12 & 0.417 & 0.17 & 0.50 & 2.68   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.62 & 0.56 & $-$4 & 0.499 & 0.21 & 0.70 & 2.69   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 0.67 & 0.57 & 12 & 0.385 & 0.16 & 0.50 & 2.70   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.79 & 0.63 & 15 & 0.271 & 0.10 & 0.20 & 2.71   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 0.89 & 0.62 & 30 & 0.242 & 0.19 & 0.50 & 2.72   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 0.77 & 0.64 & $-$6 & 0.434 & 0.17 & 0.50 & 2.73   \\ 
0106+678 & 4C +67.04  & 2009 Oct 27 & BL149CC\tablenotemark{a} & 15.4 & 0.77 & 0.71 & $-$45 & 0.395 & 0.20 & 0.60 & 2.74   \\ 
 &   & 2010 Jun 19 & BL149CK\tablenotemark{a} & 15.4 & 0.74 & 0.63 & $-$52 & 0.347 & 0.16 & 0.40 & 2.75   \\ 
 &   & 2010 Nov 20 & BL149CX\tablenotemark{a} & 15.4 & 0.70 & 0.65 & 26 & 0.331 & 0.17 & 0.50 & 2.76   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.71 & 0.61 & $-$63 & 0.312 & 0.18 & 0.50 & 2.77   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 0.69 & 0.65 & 2 & 0.283 & 0.15 & 0.40 & 2.78   \\ 
0108+388 & CGRABS J0111+3906  & 1997 Feb 3 & BT030\tablenotemark{c} & 15.4 & 0.96 & 0.68 & $-$2 & 0.364 & 0.23 & 3.70 & 2.79   \\ 
 &   & 1999 Aug 4 & BT046\tablenotemark{c} & 15.4 & 1.04 & 0.51 & $-$15 & 0.376 & 0.43 & 1.30 & 2.80   \\ 
 &   & 1999 Nov 6 & BK068C\tablenotemark{b} & 15.4 & 1.17 & 0.72 & $-$29 & 0.432 & 0.35 & 1.00 & 2.81   \\ 
 &   & 2001 Mar 18 & BI021\tablenotemark{c} & 15.2 & 1.48 & 0.74 & $-$10 & 0.386 & 0.42 & 4.30 & 2.82   \\ 
 &   & 2002 Jun 12 & BR077R\tablenotemark{b} & 15.4 & 1.22 & 0.61 & $-$22 & 0.465 & 0.24 & 1.70 & 2.83   \\ 
 &   & 2006 Apr 28 & BL137D\tablenotemark{a} & 15.4 & 1.02 & 0.68 & $-$43 & 0.223 & 0.81 & 1.80 & 2.84   \\ 
 &   & 2009 May 2 & BL149BK\tablenotemark{a} & 15.4 & 0.81 & 0.58 & $-$4 & 0.437 & 0.20 & 0.70 & 2.85   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.04 & 0.62 & 9 & 0.555 & 0.19 & 0.60 & 2.86   \\ 
0109+224 & S2 0109+22  & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.16 & 0.59 & 6 & 0.331 & 0.19 & 0.50 & 2.87   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.02 & 0.53 & $-$5 & 0.338 & 0.16 & 0.50 & 2.88   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.01 & 0.61 & $-$7 & 0.399 & 0.17 & 0.50 & 2.89   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.97 & 0.49 & $-$3 & 0.595 & 0.20 & 0.60 & 2.90   \\ 
0109+351 & B2 0109+35  & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.01 & 0.62 & 6 & 1.064 & 0.18 & 0.50 & 2.91   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.95 & 0.60 & $-$9 & 0.759 & 0.17 & 0.50 & 2.92   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.84 & 0.54 & $-$8 & 0.716 & 0.16 & 0.50 & 2.93   \\ 
0110+318 & 4C +31.03  & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 0.94 & 0.59 & $-$4 & 0.820 & 0.17 & 0.50 & 2.94   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 0.94 & 0.53 & $-$9 & 0.427 & 0.18 & 0.50 & 2.95   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.06 & 0.66 & 18 & 0.587 & 0.16 & 0.50 & 2.96   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.80 & 0.46 & $-$8 & 0.687 & 0.25 & 0.70 & 2.97   \\ 
0111+021 & UGC 00773  & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.18 & 0.50 & $-$5 & 0.570 & 0.21 & 0.60 & 2.98   \\ 
0112$-$017 & UM 310  & 1995 Jul 28 & BZ014\tablenotemark{b} & 15.3 & 1.16 & 0.53 & 4 & 0.847 & 0.58 & 1.90 & 2.99   \\ 
 &   & 1996 Oct 27 & BK037D\tablenotemark{b} & 15.4 & 1.12 & 0.49 & $-$3 & 0.637 & 0.39 & 1.50 & 2.100   \\ 
 &   & 1998 Mar 19 & BK052C\tablenotemark{b} & 15.4 & 1.23 & 0.56 & 2 & 0.651 & 0.32 & 1.60 & 2.101   \\ 
 &   & 1998 Sep 29 & BG077B\tablenotemark{c} & 15.4 & 1.13 & 0.45 & 0 & 0.792 & 0.49 & 2.50 & 2.102   \\ 
 &   & 1998 Dec 5 & BG077C\tablenotemark{c} & 15.4 & 1.18 & 0.50 & $-$1 & 0.840 & 0.45 & 2.40 & 2.103   \\ 
 &   & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.67 & 0.53 & $-$11 & 0.713 & 0.31 & 1.70 & 2.104   \\ 
0113$-$118 & PKS 0113$-$118  & 1998 Jun 5 & BG077\tablenotemark{c} & 15.4 & 1.20 & 0.46 & $-$4 & 0.810 & 0.39 & 2.00 & 2.105   \\ 
 &   & 2002 Oct 20 & BR077T\tablenotemark{b} & 15.4 & 1.42 & 0.52 & $-$7 & 1.305 & 0.23 & 1.60 & 2.106   \\ 
 &   & 2009 Dec 17 & BL149CE\tablenotemark{a} & 15.4 & 1.41 & 0.49 & $-$9 & 0.968 & 0.16 & 0.60 & 2.107   \\ 
 &   & 2010 Aug 27 & BL149CN\tablenotemark{a} & 15.4 & 1.27 & 0.48 & $-$7 & 1.136 & 0.19 & 0.60 & 2.108   \\ 
 &   & 2010 Nov 29 & BL149CY\tablenotemark{a} & 15.4 & 1.57 & 0.51 & $-$10 & 1.031 & 0.16 & 0.50 & 2.109   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.37 & 0.60 & 2 & 1.084 & 0.23 & 0.70 & 2.110   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.35 & 0.49 & $-$7 & 0.969 & 0.16 & 0.50 & 2.111   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.25 & 0.46 & $-$7 & 1.041 & 0.21 & 0.60 & 2.112   \\ 
0116$-$219 & OC $-$228  & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.52 & 0.54 & $-$3 & 0.660 & 0.20 & 0.80 & 2.113   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.35 & 0.47 & $-$6 & 0.608 & 0.23 & 0.70 & 2.114   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.47 & 0.56 & 4 & 0.707 & 0.23 & 0.80 & 2.115   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.60 & 0.58 & $-$4 & 0.925 & 0.21 & 0.60 & 2.116   \\ 
0118$-$272 & OC $-$230.4  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.46 & 0.53 & $-$8 & 0.570 & 0.23 & 0.90 & 2.117   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.65 & 0.49 & $-$11 & 0.460 & 0.26 & 0.80 & 2.118   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.30 & 0.45 & $-$3 & 0.521 & 0.19 & 0.60 & 2.119   \\ 
0119+041 & PKS 0119+041  & 1995 Jul 28 & BZ014\tablenotemark{b} & 15.3 & 1.11 & 0.52 & 0 & 1.299 & 0.47 & 1.40 & 2.120   \\ 
 &   & 1996 Oct 27 & BK037D\tablenotemark{b} & 15.4 & 1.06 & 0.46 & $-$7 & 0.925 & 0.30 & 1.00 & 2.121   \\ 
 &   & 1998 Mar 19 & BK052C\tablenotemark{b} & 15.4 & 1.18 & 0.56 & $-$2 & 1.148 & 0.30 & 2.20 & 2.122   \\ 
 &   & 1998 Oct 30 & BK052D\tablenotemark{b} & 15.4 & 1.11 & 0.47 & $-$5 & 1.300 & 0.34 & 1.70 & 2.123   \\ 
 &   & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.36 & 0.48 & $-$9 & 0.970 & 0.32 & 1.70 & 2.124   \\ 
 &   & 2001 Oct 31 & BR077A\tablenotemark{b} & 15.4 & 1.28 & 0.52 & $-$11 & 0.681 & 0.25 & 0.60 & 2.125   \\ 
0119+115 & PKS 0119+11  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.14 & 0.50 & $-$4 & 1.756 & 0.17 & 0.60 & 2.126   \\ 
0122$-$003 & UM 321  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.39 & 0.63 & 0 & 0.738 & 0.19 & 0.70 & 2.127   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.26 & 0.56 & $-$1 & 0.779 & 0.20 & 0.60 & 2.128   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.34 & 0.53 & $-$7 & 0.735 & 0.15 & 0.50 & 2.129   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 1.26 & 0.56 & $-$2 & 0.871 & 0.18 & 0.50 & 2.130   \\ 
0130$-$171 & OC $-$150  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.25 & 0.45 & $-$6 & 2.683 & 0.24 & 1.30 & 2.131   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.69 & 0.63 & 5 & 2.192 & 0.20 & 0.60 & 2.132   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.37 & 0.49 & $-$5 & 2.314 & 0.12 & 0.30 & 2.133   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.32 & 0.50 & $-$5 & 1.671 & 0.26 & 0.80 & 2.134   \\ 
0133+476 & DA 55  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.88 & 0.56 & $-$4 & 1.896 & 1.69 & 5.10 & 2.135   \\ 
 &   & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 0.94 & 0.58 & $-$15 & 2.974 & 1.25 & 2.00 & 2.136   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 0.95 & 0.64 & $-$12 & 2.786 & 1.52 & 3.00 & 2.137   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.85 & 0.49 & $-$18 & 2.753 & 0.51 & 1.60 & 2.138   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.93 & 0.68 & $-$5 & 2.569 & 0.21 & 0.70 & 2.139   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 0.82 & 0.69 & $-$30 & 2.148 & 0.19 & 0.60 & 2.140   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.77 & 0.60 & $-$10 & 2.098 & 0.15 & 0.50 & 2.141   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.79 & 0.75 & $-$45 & 5.389 & 0.33 & 1.00 & 2.142   \\ 
0136+176 & PKS 0136+176  & 2009 May 28 & BL149BL\tablenotemark{a} & 15.4 & 1.11 & 0.56 & $-$9 & 0.259 & 0.19 & 0.60 & 2.143   \\ 
 &   & 2009 Dec 17 & BL149CE\tablenotemark{a} & 15.4 & 1.30 & 0.53 & $-$10 & 0.232 & 0.17 & 0.50 & 2.144   \\ 
 &   & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 1.17 & 0.67 & $-$1 & 0.244 & 0.21 & 0.60 & 2.145   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.39 & 0.83 & 6 & 0.229 & 0.26 & 0.90 & 2.146   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.12 & 0.52 & $-$9 & 0.191 & 0.12 & 0.30 & 2.147   \\ 
0141+268 & TXS 0141+268  & 2009 Dec 26 & BL149CF\tablenotemark{a} & 15.4 & 1.00 & 0.57 & $-$3 & 0.226 & 0.16 & 0.50 & 2.148   \\ 
 &   & 2010 Sep 29 & BL149CR\tablenotemark{a} & 15.4 & 0.97 & 0.52 & $-$5 & 0.332 & 0.17 & 0.60 & 2.149   \\ 
 &   & 2010 Dec 24 & BL149CZ\tablenotemark{a} & 15.4 & 0.99 & 0.56 & $-$7 & 0.286 & 0.21 & 0.70 & 2.150   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.08 & 0.51 & 3 & 0.202 & 0.26 & 1.00 & 2.151   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.04 & 0.52 & $-$18 & 0.289 & 0.20 & 0.60 & 2.152   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.11 & 0.60 & $-$18 & 0.161 & 0.17 & 0.50 & 2.153   \\ 
0142$-$278 & OC $-$270  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.29 & 0.47 & $-$6 & 0.653 & 0.21 & 0.60 & 2.154   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.30 & 0.47 & $-$6 & 1.238 & 0.17 & 0.50 & 2.155   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.28 & 0.48 & $-$5 & 0.904 & 0.19 & 0.80 & 2.156   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.20 & 0.39 & $-$7 & 0.564 & 0.33 & 1.00 & 2.157   \\ 
0149+218 & PKS 0149+21  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.98 & 0.50 & $-$2 & 1.242 & 0.60 & 2.90 & 2.158   \\ 
 &   & 1995 Dec 15 & BK37A\tablenotemark{b} & 15.3 & 1.06 & 0.55 & 0 & 1.449 & 0.41 & 2.20 & 2.159   \\ 
 &   & 1996 Oct 27 & BK037D\tablenotemark{b} & 15.4 & 0.97 & 0.47 & $-$4 & 1.178 & 0.36 & 1.20 & 2.160   \\ 
 &   & 1998 Oct 30 & BK052D\tablenotemark{b} & 15.4 & 1.06 & 0.54 & $-$3 & 1.126 & 0.35 & 2.00 & 2.161   \\ 
 &   & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.48 & 0.55 & $-$14 & 1.081 & 0.37 & 2.10 & 2.162   \\ 
 &   & 2001 Jan 21 & BK068H\tablenotemark{b} & 15.4 & 1.35 & 0.63 & $-$11 & 1.249 & 0.30 & 1.90 & 2.163   \\ 
 &   & 2001 Oct 31 & BR077A\tablenotemark{b} & 15.4 & 1.14 & 0.51 & $-$11 & 1.127 & 0.22 & 0.90 & 2.164   \\ 
 &   & 2006 Feb 12 & BL137A\tablenotemark{a} & 15.4 & 1.01 & 0.56 & $-$8 & 1.213 & 0.47 & 1.40 & 2.165   \\ 
 &   & 2007 Feb 5 & BL137N\tablenotemark{a} & 15.4 & 1.22 & 0.59 & $-$13 & 0.997 & 0.32 & 1.10 & 2.166   \\ 
 &   & 2007 Mar 28 & BL137P\tablenotemark{a} & 15.4 & 1.05 & 0.56 & $-$11 & 0.909 & 0.35 & 1.00 & 2.167   \\ 
 &   & 2007 Jul 3 & BL149AC\tablenotemark{a} & 15.4 & 1.06 & 0.57 & $-$9 & 0.880 & 0.23 & 0.80 & 2.168   \\ 
 &   & 2008 Jun 25 & BL149AJ\tablenotemark{a} & 15.4 & 1.06 & 0.53 & $-$11 & 0.812 & 0.22 & 0.70 & 2.169   \\ 
 &   & 2009 Jun 15 & BL149BN\tablenotemark{a} & 15.4 & 1.09 & 0.55 & $-$10 & 0.769 & 0.17 & 0.60 & 2.170   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.14 & 0.79 & 6 & 1.205 & 0.20 & 0.70 & 2.171   \\ 
0153+744 & S5 0153+744  & 1994 Aug 31 & BZ004\tablenotemark{b} & 15.4 & 1.05 & 0.77 & $-$63 & 0.403 & 0.70 & 1.50 & 2.172   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.84 & 0.53 & $-$55 & 0.372 & 0.43 & 1.30 & 2.173   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.83 & 0.55 & 29 & 0.403 & 0.29 & 1.10 & 2.174   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.93 & 0.66 & 42 & 0.377 & 0.57 & 1.70 & 2.175   \\ 
 &   & 1998 Mar 19 & BK052C\tablenotemark{b} & 15.4 & 0.86 & 0.62 & 1 & 0.399 & 0.30 & 0.90 & 2.176   \\ 
 &   & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 0.81 & 0.58 & 3 & 0.416 & 0.36 & 1.30 & 2.177   \\ 
 &   & 1999 Jul 20 & BF050B\tablenotemark{c} & 15.4 & 0.75 & 0.60 & $-$49 & 0.364 & 0.22 & 0.40 & 2.178   \\ 
 &   & 1999 Jul 26 & BM114B\tablenotemark{c} & 15.4 & 1.22 & 0.61 & $-$8 & 0.311 & 0.24 & 0.70 & 2.179   \\ 
 &   & 2000 Jun 15 & BM123\tablenotemark{c} & 15.3 & 1.12 & 0.51 & $-$8 & 0.339 & 0.53 & 1.60 & 2.180   \\ 
 &   & 2000 Dec 28 & BK068F\tablenotemark{b} & 15.4 & 1.04 & 0.54 & 9 & 0.286 & 0.63 & 1.90 & 2.181   \\ 
 &   & 2001 Jan 13 & BM142A\tablenotemark{c} & 15.3 & 1.19 & 0.61 & $-$1 & 0.267 & 1.56 & 3.70 & 2.182   \\ 
 &   & 2002 Jun 12 & BR077R\tablenotemark{b} & 15.4 & 0.95 & 0.58 & $-$4 & 0.365 & 0.24 & 0.70 & 2.183   \\ 
 &   & 2010 Dec 18 & BM300\tablenotemark{c} & 15.4 & 1.40 & 0.54 & 1 & 0.153 & 0.27 & 0.80 & 2.184   \\ 
0201+113 & PKS 0201+113  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.39 & 0.59 & $-$13 & 0.517 & 0.41 & 0.70 & 2.185   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.21 & 0.64 & $-$1 & 0.474 & 0.44 & 1.00 & 2.186   \\ 
 &   & 1996 Jun 12 & BK042\tablenotemark{c} & 15.4 & 1.20 & 0.56 & $-$1 & 0.491 & 0.17 & 0.50 & 2.187   \\ 
 &   & 2000 May 5 & BK074\tablenotemark{c} & 15.3 & 1.23 & 0.51 & $-$9 & 0.623 & 0.30 & 0.90 & 2.188   \\ 
 &   & 2002 Mar 9 & BR077I\tablenotemark{b} & 15.4 & 1.29 & 0.60 & $-$13 & 0.688 & 0.22 & 0.70 & 2.189   \\ 
0202$-$172 & PKS 0202$-$17  & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.32 & 0.56 & $-$2 & 1.321 & 0.19 & 0.80 & 2.190   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.38 & 0.49 & $-$6 & 1.508 & 0.21 & 0.70 & 2.191   \\ 
0208+106 & MG1 J021114+1051  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.17 & 0.51 & $-$5 & 0.984 & 0.19 & 0.60 & 2.192   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.25 & 0.60 & 8 & 0.725 & 0.20 & 0.50 & 2.193   \\ 
 &   & 2012 Mar 25 & BL180C\tablenotemark{c} & 15.4 & 1.15 & 0.58 & $-$1 & 0.594 & 0.12 & 0.30 & 2.194   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.32 & 0.50 & $-$15 & 0.722 & 0.20 & 0.60 & 2.195   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.19 & 0.57 & $-$5 & 1.123 & 0.16 & 0.50 & 2.196   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.33 & 0.58 & $-$15 & 1.723 & 0.18 & 0.50 & 2.197   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.12 & 0.41 & $-$11 & 1.610 & 0.25 & 0.70 & 2.198   \\ 
0212+735 & S5 0212+73  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.83 & 0.52 & $-$46 & 2.575 & 0.42 & 2.50 & 2.199   \\ 
0215+015 & OD 026  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.48 & 0.73 & 5 & 1.729 & 0.22 & 1.10 & 2.200   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.27 & 0.52 & $-$5 & 1.571 & 0.16 & 0.60 & 2.201   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.20 & 0.53 & $-$5 & 1.146 & 0.18 & 0.50 & 2.202   \\ 
0219+428 & 3C 66A  & 2005 Feb 18 & BB199E\tablenotemark{c} & 15.4 & 1.11 & 0.45 & $-$5 & 0.614 & 0.37 & 0.80 & 2.203   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.79 & 0.56 & $-$4 & 0.699 & 0.20 & 0.60 & 2.204   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.77 & 0.56 & $-$3 & 0.692 & 0.20 & 0.60 & 2.205   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 0.86 & 0.67 & $-$10 & 0.592 & 0.20 & 0.60 & 2.206   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.77 & 0.56 & $-$4 & 0.473 & 0.20 & 0.60 & 2.207   \\ 
0221+067 & 4C +06.11  & 1998 Nov 1 & BK052E\tablenotemark{b} & 15.4 & 1.28 & 0.56 & $-$8 & 0.538 & 0.36 & 1.20 & 2.208   \\ 
 &   & 2002 May 18 & BR077O\tablenotemark{b} & 15.4 & 1.30 & 0.59 & $-$5 & 0.731 & 0.24 & 0.80 & 2.209   \\ 
0224+671 & 4C +67.05  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.10 & 0.54 & $-$9 & 1.895 & 1.50 & 4.40 & 2.210   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 0.80 & 0.66 & 11 & 0.872 & 0.20 & 0.60 & 2.211   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.65 & 0.61 & $-$31 & 0.697 & 0.18 & 0.40 & 2.212   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.69 & 0.65 & $-$30 & 0.939 & 0.18 & 0.40 & 2.213   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.67 & 0.57 & $-$9 & 0.953 & 0.17 & 0.50 & 2.214   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.71 & 0.59 & 30 & 1.270 & 0.23 & 0.70 & 2.215   \\ 
0229+131 & 4C +13.14  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.31 & 0.62 & $-$12 & 0.881 & 0.44 & 1.00 & 2.216   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.26 & 0.69 & 8 & 0.882 & 0.63 & 1.00 & 2.217   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.28 & 0.75 & 3 & 1.856 & 0.20 & 0.60 & 2.218   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.19 & 0.64 & 2 & 1.815 & 0.17 & 0.80 & 2.219   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.18 & 0.54 & $-$5 & 1.668 & 0.19 & 0.60 & 2.220   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.17 & 0.58 & $-$8 & 1.658 & 0.15 & 0.60 & 2.221   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.14 & 0.53 & $-$2 & 1.832 & 0.18 & 0.60 & 2.222   \\ 
0234+285 & 4C +28.07  & 1994 Oct 3 & BP13\tablenotemark{c} & 15.4 & 1.25 & 0.56 & $-$11 & 2.256 & 0.29 & 0.90 & 2.223   \\ 
 &   & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 1.19 & 0.74 & 32 & 1.951 & 1.62 & 3.50 & 2.224   \\ 
 &   & 1996 Jan 13 & BM050\tablenotemark{c} & 15.4 & 1.02 & 0.56 & 5 & 1.556 & 0.23 & 0.70 & 2.225   \\ 
 &   & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.09 & 0.56 & $-$12 & 1.708 & 0.69 & 0.90 & 2.226   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.03 & 0.64 & $-$10 & 1.626 & 0.96 & 1.30 & 2.227   \\ 
 &   & 1999 Jan 7 & BM108\tablenotemark{c} & 15.4 & 0.95 & 0.64 & 0 & 2.063 & 0.21 & 0.60 & 2.228   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 1.03 & 0.51 & $-$9 & 2.277 & 0.35 & 1.00 & 2.229   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.92 & 0.56 & $-$5 & 2.665 & 0.21 & 0.70 & 2.230   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.97 & 0.56 & $-$8 & 2.581 & 0.16 & 1.60 & 2.231   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.93 & 0.50 & $-$7 & 3.149 & 0.19 & 0.70 & 2.232   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.01 & 0.67 & $-$9 & 4.029 & 0.21 & 0.80 & 2.233   \\ 
0235+164 & AO 0235+164  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.26 & 0.61 & $-$11 & 0.426 & 0.48 & 1.00 & 2.234   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.39 & 0.81 & 7 & 0.415 & 0.62 & 1.30 & 2.235   \\ 
 &   & 2000 Jan 1 & BU013C\tablenotemark{c} & 15.4 & 1.14 & 0.52 & $-$10 & 1.512 & 0.39 & 1.20 & 2.236   \\ 
0241+622 & TXS 0241+622  & 2003 Jul 13 & BA068A\tablenotemark{c} & 15.4 & 0.99 & 0.53 & $-$3 & 0.909 & 0.42 & 0.80 & 2.237   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.69 & 0.62 & $-$10 & 1.042 & 0.17 & 0.50 & 2.238   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 0.90 & 0.67 & 23 & 1.015 & 0.19 & 0.60 & 2.239   \\ 
0248+430 & B3 0248+430  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.99 & 0.52 & $-$6 & 0.632 & 1.63 & 4.90 & 2.240   \\ 
 &   & 1998 Oct 9 & BS067\tablenotemark{c} & 15.3 & 1.18 & 0.50 & 1 & 0.717 & 0.25 & 0.80 & 2.241   \\ 
 &   & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 1.01 & 0.52 & $-$4 & 0.632 & 0.27 & 3.60 & 2.242   \\ 
 &   & 2001 Mar 28 & BS085D\tablenotemark{c} & 15.4 & 1.31 & 0.54 & $-$53 & 0.562 & 0.76 & 2.30 & 2.243   \\ 
 &   & 2001 Apr 30 & BS085C\tablenotemark{c} & 15.4 & 1.18 & 0.46 & $-$10 & 0.694 & 0.40 & 1.20 & 2.244   \\ 
 &   & 2001 Sep 6 & BM156\tablenotemark{c} & 15.2 & 1.21 & 0.66 & $-$9 & 0.686 & 0.30 & 1.40 & 2.245   \\ 
0250$-$225 & OD $-$283  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.30 & 0.46 & $-$5 & 0.422 & 0.23 & 0.70 & 2.246   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.29 & 0.51 & $-$4 & 0.511 & 0.30 & 0.90 & 2.247   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.59 & 0.53 & $-$3 & 0.609 & 0.18 & 0.50 & 2.248   \\ 
0301$-$243 & PKS 0301$-$243  & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.30 & 0.50 & $-$1 & 0.148 & 0.24 & 0.70 & 2.249   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.88 & 0.60 & $-$7 & 0.239 & 0.22 & 0.60 & 2.250   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.49 & 0.52 & $-$5 & 0.192 & 0.18 & 0.50 & 2.251   \\ 
0309+411 & NRAO 128  & 1996 Nov 21 & BR045\tablenotemark{c} & 15.4 & 0.81 & 0.55 & $-$12 & 0.633 & 0.48 & 1.40 & 2.252   \\ 
 &   & 2008 Jul 4 & BM267C\tablenotemark{c} & 15.4 & 0.84 & 0.52 & $-$6 & 0.889 & 0.13 & 0.60 & 2.253   \\ 
 &   & 2008 Jul 12 & BM267D\tablenotemark{c} & 15.4 & 0.88 & 0.52 & $-$2 & 0.954 & 0.12 & 0.30 & 2.254   \\ 
 &   & 2008 Jul 27 & BM267E\tablenotemark{c} & 15.4 & 1.08 & 0.51 & $-$7 & 0.857 & 0.06 & 0.30 & 2.255   \\ 
 &   & 2010 Nov 27 & BH172A\tablenotemark{c} & 15.4 & 1.21 & 0.48 & $-$27 & 0.740 & 0.09 & 0.30 & 2.256   \\ 
 &   & 2010 Dec 17 & BH172B\tablenotemark{c} & 15.4 & 0.97 & 0.38 & $-$24 & 0.726 & 0.15 & 0.50 & 2.257   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.89 & 0.80 & $-$16 & 0.646 & 0.19 & 0.60 & 2.258   \\ 
 &   & 2013 Jan 24 & BH182A\tablenotemark{c} & 15.4 & 0.80 & 0.57 & $-$9 & 0.800 & 0.13 & 0.40 & 2.259   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.78 & 0.53 & $-$5 & 0.709 & 0.19 & 0.60 & 2.260   \\ 
0316+162 & CTA21  & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 1.18 & 0.58 & $-$10 & 0.221 & 0.58 & 2.00 & 2.261   \\ 
 &   & 1999 May 21 & BK068A\tablenotemark{b} & 15.4 & 1.34 & 0.69 & $-$14 & 0.127 & 0.71 & 2.10 & 2.262   \\ 
0321+340 & 1H 0323+342  & 2010 Oct 15 & BL149CS\tablenotemark{a} & 15.4 & 0.93 & 0.55 & $-$3 & 0.313 & 0.17 & 0.50 & 2.263   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 0.93 & 0.76 & $-$11 & 0.410 & 0.17 & 0.50 & 2.264   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.86 & 0.56 & $-$8 & 0.350 & 0.20 & 0.60 & 2.265   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.93 & 0.55 & $-$9 & 0.298 & 0.18 & 0.50 & 2.266   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.93 & 0.65 & 3 & 0.390 & 0.22 & 0.50 & 2.267   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 0.99 & 0.55 & $-$18 & 0.241 & 0.19 & 0.60 & 2.268   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.09 & 0.67 & 11 & 0.276 & 0.18 & 0.60 & 2.269   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.83 & 0.52 & $-$12 & 0.229 & 0.18 & 0.50 & 2.270   \\ 
0336$-$019 & CTA 26  & 1995 Apr 17 & BM45\tablenotemark{c} & 15.4 & 1.29 & 0.59 & $-$4 & 1.910 & 0.73 & 2.00 & 2.271   \\ 
 &   & 1995 Jun 4 & BM45B\tablenotemark{c} & 15.4 & 1.19 & 0.49 & $-$3 & 1.884 & 0.27 & 1.00 & 2.272   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 1.26 & 0.49 & $-$6 & 2.197 & 0.37 & 0.90 & 2.273   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.28 & 0.55 & $-$2 & 2.729 & 0.73 & 2.20 & 2.274   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.46 & 0.67 & $-$2 & 3.591 & 0.19 & 0.60 & 2.275   \\ 
0346+800 & S5 0346+80  & 2009 Aug 19 & BL149BR\tablenotemark{a} & 15.4 & 0.69 & 0.67 & $-$85 & 0.327 & 0.18 & 0.50 & 2.276   \\ 
 &   & 2010 Jul 12 & BL149CL\tablenotemark{a} & 15.4 & 0.62 & 0.60 & 14 & 0.264 & 0.19 & 0.40 & 2.277   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 0.67 & 0.60 & $-$24 & 0.289 & 0.19 & 0.60 & 2.278   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.72 & 0.62 & $-$29 & 0.214 & 0.10 & 0.20 & 2.279   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.64 & 0.55 & $-$36 & 0.252 & 0.19 & 0.40 & 2.280   \\ 
0347$-$211 & OE $-$280  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.43 & 0.51 & $-$3 & 0.474 & 0.20 & 0.60 & 2.281   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.38 & 0.49 & $-$8 & 0.482 & 0.15 & 0.80 & 2.282   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.31 & 0.45 & $-$7 & 0.494 & 0.26 & 0.80 & 2.283   \\ 
0355+508 & NRAO 150  & 2003 Jul 13 & BA068A\tablenotemark{c} & 15.4 & 1.19 & 0.47 & $-$6 & 9.435 & 0.79 & 4.00 & 2.284   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 0.81 & 0.68 & $-$22 & 9.435 & 0.24 & 4.00 & 2.285   \\ 
0400+258 & CTD 026  & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.94 & 0.47 & $-$9 & 1.926 & 0.22 & 0.80 & 2.286   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.07 & 0.61 & $-$16 & 1.733 & 0.18 & 0.50 & 2.287   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 1.16 & 0.74 & $-$27 & 1.331 & 0.26 & 0.80 & 2.288   \\ 
0403$-$132 & PKS 0403$-$13  & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.35 & 0.49 & $-$6 & 0.788 & 0.17 & 0.50 & 2.289   \\ 
0414$-$189 & PKS 0414$-$189  & 2006 Apr 5 & BL137C\tablenotemark{a} & 15.4 & 1.50 & 0.54 & $-$5 & 0.433 & 0.49 & 1.50 & 2.290   \\ 
 &   & 2007 Jan 6 & BL137R\tablenotemark{a} & 15.4 & 1.39 & 0.48 & $-$3 & 0.617 & 0.36 & 1.10 & 2.291   \\ 
 &   & 2007 Jun 3 & BL149AA\tablenotemark{a} & 15.4 & 1.33 & 0.49 & $-$5 & 0.715 & 0.43 & 1.30 & 2.292   \\ 
 &   & 2008 Jun 25 & BL149AJ\tablenotemark{a} & 15.4 & 1.38 & 0.48 & $-$7 & 0.837 & 0.26 & 0.80 & 2.293   \\ 
 &   & 2009 Feb 25 & BL149BI\tablenotemark{a} & 15.4 & 1.56 & 0.54 & $-$6 & 0.934 & 0.18 & 0.90 & 2.294   \\ 
 &   & 2009 May 2 & BL149BK\tablenotemark{a} & 15.4 & 1.30 & 0.46 & $-$7 & 0.944 & 0.22 & 0.70 & 2.295   \\ 
 &   & 2009 Jun 3 & BL149BM\tablenotemark{a} & 15.4 & 1.47 & 0.52 & $-$8 & 0.959 & 0.21 & 0.60 & 2.296   \\ 
 &   & 2009 Dec 10 & BL149CD\tablenotemark{a} & 15.4 & 1.54 & 0.53 & $-$7 & 0.763 & 0.18 & 0.70 & 2.297   \\ 
 &   & 2010 Aug 27 & BL149CN\tablenotemark{a} & 15.4 & 1.34 & 0.48 & $-$5 & 1.142 & 0.20 & 0.60 & 2.298   \\ 
 &   & 2010 Nov 29 & BL149CY\tablenotemark{a} & 15.4 & 1.43 & 0.48 & $-$7 & 1.057 & 0.17 & 0.40 & 2.299   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.41 & 0.50 & $-$4 & 0.805 & 0.20 & 0.60 & 2.300   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.26 & 0.43 & $-$9 & 0.680 & 0.26 & 0.90 & 2.301   \\ 
0420+022 & PKS 0420+022  & 2002 May 18 & BR077O\tablenotemark{b} & 15.4 & 1.27 & 0.56 & $-$2 & 1.022 & 0.24 & 1.70 & 2.302   \\ 
0420$-$014 & PKS 0420$-$01  & 1995 Nov 3 & BA12\tablenotemark{c} & 15.4 & 1.27 & 0.57 & $-$6 & 4.386 & 0.51 & 2.00 & 2.303   \\ 
 &   & 1996 Apr 3 & BD035\tablenotemark{c} & 15.4 & 1.35 & 0.59 & $-$7 & 4.209 & 0.72 & 2.20 & 2.304   \\ 
 &   & 1997 Jun 15 & BP035B\tablenotemark{c} & 15.4 & 1.22 & 0.50 & $-$6 & 3.470 & 0.27 & 1.80 & 2.305   \\ 
 &   & 1998 May 29 & BA029B\tablenotemark{c} & 15.4 & 1.24 & 0.51 & $-$6 & 3.792 & 0.29 & 0.90 & 2.306   \\ 
 &   & 1998 Oct 25 & BA029C\tablenotemark{c} & 15.4 & 1.33 & 0.57 & $-$5 & 3.345 & 0.39 & 1.20 & 2.307   \\ 
 &   & 1999 Feb 8 & BA029D\tablenotemark{c} & 15.4 & 1.29 & 0.54 & $-$6 & 2.992 & 0.34 & 1.00 & 2.308   \\ 
 &   & 2007 Apr 9 & BS172A\tablenotemark{c} & 15.4 & 1.39 & 0.45 & $-$15 & 4.492 & 0.37 & 3.10 & 2.309   \\ 
 &   & 2007 Jun 24 & BS172B\tablenotemark{c} & 15.4 & 1.98 & 0.48 & $-$18 & 4.435 & 0.45 & 5.40 & 2.310   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.27 & 0.50 & $-$6 & 5.301 & 0.19 & 1.60 & 2.311   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.28 & 0.53 & $-$4 & 5.772 & 0.16 & 1.20 & 2.312   \\ 
0422+004 & PKS 0422+00  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.27 & 0.50 & $-$7 & 0.547 & 0.17 & 0.50 & 2.313   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.18 & 0.49 & $-$5 & 0.559 & 0.23 & 0.70 & 2.314   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.26 & 0.53 & $-$5 & 0.573 & 0.16 & 0.50 & 2.315   \\ 
0429+415 & 3C 119  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.03 & 0.50 & $-$5 & 0.867 & 1.56 & 2.70 & 2.316   \\ 
 &   & 2002 Oct 9 & BL111C\tablenotemark{a} & 15.4 & 2.08 & 1.08 & $-$7 & 1.073 & 0.28 & 1.50 & 2.317   \\ 
 &   & 2006 Mar 9 & BL137B\tablenotemark{a} & 15.4 & 1.06 & 0.79 & $-$18 & 1.104 & 0.44 & 1.30 & 2.318   \\ 
 &   & 2008 May 30 & BL149AI\tablenotemark{a} & 15.4 & 0.94 & 0.59 & $-$12 & 1.034 & 0.21 & 0.80 & 2.319   \\ 
 &   & 2009 Jul 5 & BL149BP\tablenotemark{a} & 15.4 & 1.03 & 0.63 & $-$15 & 1.070 & 0.20 & 0.90 & 2.320   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 1.33 & 0.94 & $-$8 & 1.144 & 0.20 & 0.80 & 2.321   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.12 & 0.62 & $-$1 & 0.712 & 0.13 & 0.50 & 2.322   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.93 & 0.53 & 4 & 0.920 & 0.21 & 0.80 & 2.323   \\ 
0440$-$003 & NRAO 190  & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.36 & 0.55 & $-$5 & 1.324 & 0.16 & 0.90 & 2.324   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.35 & 0.50 & $-$8 & 2.139 & 0.18 & 0.70 & 2.325   \\ 
0451$-$282 & OF $-$285  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.40 & 0.49 & $-$2 & 1.550 & 0.23 & 0.70 & 2.326   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.47 & 0.51 & $-$4 & 1.352 & 0.12 & 0.60 & 2.327   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.36 & 0.43 & $-$6 & 1.297 & 0.28 & 0.80 & 2.328   \\ 
0454+844 & S5 0454+84  & 1994 Aug 31 & BZ004\tablenotemark{b} & 15.4 & 0.95 & 0.75 & $-$3 & 0.323 & 0.65 & 1.80 & 2.329   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.77 & 0.53 & $-$24 & 0.309 & 0.38 & 1.00 & 2.330   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.80 & 0.58 & $-$43 & 0.236 & 0.27 & 0.80 & 2.331   \\ 
 &   & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 0.71 & 0.66 & $-$12 & 0.261 & 0.39 & 1.20 & 2.332   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.98 & 0.81 & 41 & 0.214 & 0.75 & 2.30 & 2.333   \\ 
 &   & 1999 Jul 19 & BK068B\tablenotemark{b} & 15.4 & 0.96 & 0.63 & $-$10 & 0.187 & 0.41 & 1.20 & 2.334   \\ 
 &   & 1999 Jul 26 & BM114B\tablenotemark{c} & 15.4 & 0.65 & 0.55 & 78 & 0.129 & 0.81 & 1.80 & 2.335   \\ 
 &   & 2000 Jun 15 & BM123\tablenotemark{c} & 15.3 & 0.68 & 0.66 & 39 & 0.227 & 0.66 & 1.40 & 2.336   \\ 
 &   & 2001 Jan 13 & BM142A\tablenotemark{c} & 15.3 & 0.76 & 0.71 & 52 & 0.193 & 0.62 & 1.10 & 2.337   \\ 
 &   & 2001 Mar 4 & BK068E\tablenotemark{b} & 15.4 & 0.89 & 0.58 & 8 & 0.264 & 0.34 & 1.00 & 2.338   \\ 
 &   & 2001 Dec 30 & BR077E\tablenotemark{b} & 15.4 & 0.86 & 0.58 & 7 & 0.330 & 0.22 & 0.70 & 2.339   \\ 
 &   & 2002 Aug 24 & BG121E\tablenotemark{c} & 15.3 & 0.71 & 0.68 & 54 & 0.332 & 0.44 & 1.00 & 2.340   \\ 
 &   & 2004 Apr 12 & BG144B\tablenotemark{c} & 15.4 & 0.73 & 0.67 & $-$11 & 0.317 & 0.48 & 1.10 & 2.341   \\ 
 &   & 2006 Mar 9 & BL137B\tablenotemark{a} & 15.4 & 0.91 & 0.70 & $-$7 & 0.265 & 0.49 & 1.50 & 2.342   \\ 
 &   & 2008 Sep 12 & BL149BC\tablenotemark{a} & 15.4 & 0.84 & 0.57 & $-$3 & 0.215 & 0.34 & 1.00 & 2.343   \\ 
 &   & 2009 Jun 3 & BL149BM\tablenotemark{a} & 15.4 & 0.94 & 0.77 & 6 & 0.202 & 0.22 & 0.70 & 2.344   \\ 
 &   & 2009 Dec 17 & BL149CE\tablenotemark{a} & 15.4 & 0.84 & 0.59 & 10 & 0.185 & 0.18 & 0.80 & 2.345   \\ 
0454$-$234 & PKS 0454$-$234  & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.46 & 0.54 & 1 & 1.805 & 0.72 & 0.70 & 2.346   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.69 & 0.56 & $-$7 & 1.887 & 0.20 & 0.80 & 2.347   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.44 & 0.49 & $-$4 & 2.334 & 0.20 & 0.60 & 2.348   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.89 & 0.53 & $-$9 & 3.573 & 0.21 & 1.50 & 2.349   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 2.01 & 0.63 & 11 & 3.715 & 0.24 & 1.00 & 2.350   \\ 
0458$-$020 & S3 0458$-$02  & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.36 & 0.58 & $-$5 & 1.192 & 0.20 & 0.70 & 2.351   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.40 & 0.54 & $-$7 & 1.743 & 0.17 & 0.70 & 2.352   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 1.23 & 0.51 & $-$8 & 1.728 & 0.18 & 1.20 & 2.353   \\ 
0529+075 & OG 050  & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.51 & 0.85 & 4 & 1.293 & 0.19 & 0.70 & 2.354   \\ 
0529+483 & TXS 0529+483  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.01 & 0.51 & $-$9 & 1.271 & 1.50 & 3.40 & 2.355   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.73 & 0.52 & $-$11 & 1.594 & 0.20 & 0.60 & 2.356   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.81 & 0.59 & 1 & 1.569 & 0.19 & 0.80 & 2.357   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 0.78 & 0.59 & $-$14 & 1.668 & 0.15 & 0.50 & 2.358   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.83 & 0.71 & $-$12 & 1.601 & 0.15 & 0.40 & 2.359   \\ 
0536+145 & TXS 0536+145  & 2007 Jun 9 & BC169\tablenotemark{c} & 15.4 & 1.15 & 0.55 & $-$10 & 0.537 & 0.30 & 0.70 & 2.360   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.23 & 0.55 & $-$11 & 0.777 & 0.17 & 0.50 & 2.361   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.19 & 0.54 & $-$7 & 0.805 & 0.16 & 0.40 & 2.362   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 1.08 & 0.53 & $-$9 & 0.626 & 0.17 & 0.50 & 2.363   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.15 & 0.59 & 1 & 0.498 & 0.18 & 0.60 & 2.364   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.08 & 0.51 & $-$7 & 0.488 & 0.21 & 0.60 & 2.365   \\ 
0539$-$057 & PKS 0539$-$057  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.50 & 0.61 & 3 & 0.581 & 0.20 & 0.60 & 2.366   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.34 & 0.52 & $-$7 & 0.650 & 0.18 & 0.50 & 2.367   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.35 & 0.55 & 1 & 0.722 & 0.22 & 0.50 & 2.368   \\ 
0552+398 & DA 193  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.05 & 0.51 & $-$5 & 4.032 & 1.80 & 3.50 & 2.369   \\ 
 &   & 1995 Oct 9 & BV016A\tablenotemark{c} & 15.4 & 0.82 & 0.50 & 6 & 3.867 & 0.53 & 1.60 & 2.370   \\ 
 &   & 1996 Nov 21 & BR045\tablenotemark{c} & 15.4 & 0.78 & 0.46 & $-$2 & 4.841 & 0.84 & 2.50 & 2.371   \\ 
 &   & 1997 Nov 11 & BA028\tablenotemark{c} & 15.4 & 0.88 & 0.54 & $-$6 & 4.819 & 0.30 & 2.10 & 2.372   \\ 
 &   & 1998 May 17 & BR054\tablenotemark{c} & 15.4 & 0.92 & 0.59 & 2 & 4.564 & 0.41 & 1.30 & 2.373   \\ 
 &   & 2000 May 10 & BD064B\tablenotemark{c} & 15.4 & 1.36 & 0.62 & $-$12 & 4.444 & 0.81 & 2.40 & 2.374   \\ 
 &   & 2001 Jan 4 & BT055\tablenotemark{c} & 15.4 & 1.09 & 0.53 & 4 & 4.172 & 0.36 & 3.10 & 2.375   \\ 
 &   & 2006 Jun 21 & BL142A\tablenotemark{c} & 15.4 & 1.16 & 0.50 & 7 & 3.215 & 0.46 & 1.40 & 2.376   \\ 
 &   & 2006 Nov 23 & BA078B\tablenotemark{c} & 15.4 & 0.84 & 0.49 & $-$18 & 3.270 & 0.41 & 1.20 & 2.377   \\ 
 &   & 2007 May 10 & BA078C\tablenotemark{c} & 15.4 & 0.85 & 0.54 & $-$8 & 3.446 & 0.40 & 1.20 & 2.378   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 0.94 & 0.54 & 8 & 4.034 & 0.37 & 1.10 & 2.379   \\ 
0602+673 & CGRABS J0607+6720  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.84 & 0.52 & $-$7 & 0.962 & 0.40 & 1.20 & 2.380   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.80 & 0.52 & $-$22 & 0.790 & 0.27 & 1.80 & 2.381   \\ 
 &   & 1999 Jul 19 & BK068B\tablenotemark{b} & 15.4 & 1.05 & 0.68 & $-$3 & 0.933 & 0.33 & 2.20 & 2.382   \\ 
 &   & 2002 Jun 2 & BR077S\tablenotemark{b} & 15.4 & 0.85 & 0.56 & $-$26 & 0.741 & 0.22 & 0.70 & 2.383   \\ 
0605$-$085 & OC $-$010  & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.42 & 0.53 & $-$6 & 2.449 & 0.18 & 1.50 & 2.384   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.43 & 0.49 & $-$8 & 2.835 & 0.21 & 1.00 & 2.385   \\ 
0605$-$153 & PMN J0608$-$1520  & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 2.15 & 0.80 & 12 & 0.171 & 0.25 & 0.60 & 2.386   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.59 & 0.60 & $-$8 & 0.170 & 0.22 & 0.60 & 2.387   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 2.09 & 0.75 & 2 & 0.169 & 0.23 & 0.60 & 2.388   \\ 
0607$-$157 & PKS 0607$-$15  & 1998 Jan 3 & BH045A\tablenotemark{c} & 15.4 & 1.42 & 0.50 & $-$6 & 5.424 & 0.25 & 1.80 & 2.389   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.34 & 0.52 & $-$3 & 3.370 & 0.90 & 1.50 & 2.390   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.41 & 0.51 & $-$6 & 3.284 & 0.16 & 0.70 & 2.391   \\ 
0615+820 & S5 0615+82  & 1994 Aug 31 & BZ004\tablenotemark{b} & 15.4 & 1.27 & 0.85 & 28 & 0.397 & 0.57 & 1.70 & 2.392   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.85 & 0.56 & 1 & 0.457 & 0.37 & 1.10 & 2.393   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.77 & 0.52 & $-$25 & 0.403 & 0.30 & 1.10 & 2.394   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 1.11 & 0.77 & 37 & 0.426 & 0.46 & 1.40 & 2.395   \\ 
 &   & 1998 Oct 9 & BS067\tablenotemark{c} & 15.3 & 1.02 & 0.63 & 10 & 0.387 & 0.27 & 1.90 & 2.396   \\ 
 &   & 1999 Jul 26 & BM114B\tablenotemark{c} & 15.4 & 0.74 & 0.56 & 19 & 0.463 & 1.05 & 3.20 & 2.397   \\ 
 &   & 2000 Jun 15 & BM123\tablenotemark{c} & 15.3 & 0.80 & 0.67 & 18 & 0.415 & 0.90 & 2.70 & 2.398   \\ 
 &   & 2002 Jun 2 & BR077S\tablenotemark{b} & 15.4 & 0.83 & 0.57 & $-$26 & 0.427 & 0.25 & 0.80 & 2.399   \\ 
 &   & 2004 Aug 19 & BM209B\tablenotemark{c} & 15.3 & 0.78 & 0.68 & 14 & 0.364 & 0.44 & 1.30 & 2.400   \\ 
 &   & 2010 Dec 18 & BM300\tablenotemark{c} & 15.4 & 1.09 & 0.54 & 16 & 0.622 & 0.28 & 0.80 & 2.401   \\ 
0619+334 & B2 0619+33  & 2010 Sep 27 & BL149CQ\tablenotemark{a} & 15.4 & 0.95 & 0.55 & $-$7 & 0.451 & 0.16 & 0.50 & 2.402   \\ 
 &   & 2010 Nov 13 & BL149CW\tablenotemark{a} & 15.4 & 0.92 & 0.58 & $-$8 & 0.713 & 0.16 & 0.50 & 2.403   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.91 & 0.55 & $-$11 & 0.287 & 0.19 & 0.60 & 2.404   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.95 & 0.54 & $-$5 & 0.429 & 0.17 & 0.50 & 2.405   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.00 & 0.66 & 10 & 0.331 & 0.20 & 0.60 & 2.406   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.91 & 0.57 & $-$1 & 0.256 & 0.21 & 0.60 & 2.407   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.94 & 0.61 & $-$6 & 0.388 & 0.16 & 0.40 & 2.408   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.20 & 0.66 & $-$20 & 0.331 & 0.17 & 0.50 & 2.409   \\ 
0627$-$199 & PKS 0627$-$199  & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.60 & 0.56 & $-$8 & 1.587 & 0.21 & 0.60 & 2.410   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.45 & 0.49 & $-$10 & 1.380 & 0.22 & 0.70 & 2.411   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.50 & 0.51 & $-$5 & 1.370 & 0.18 & 0.50 & 2.412   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.48 & 0.56 & 1 & 1.291 & 0.21 & 0.70 & 2.413   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.35 & 0.51 & $-$2 & 1.183 & 0.22 & 0.70 & 2.414   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.27 & 0.45 & $-$7 & 1.165 & 0.24 & 0.70 & 2.415   \\ 
0640+090 & PMN J0643+0857  & 2009 Aug 19 & BL149BR\tablenotemark{a} & 15.4 & 1.70 & 0.84 & $-$11 & 0.712 & 0.19 & 0.60 & 2.416   \\ 
 &   & 2010 Mar 10 & BL149CI\tablenotemark{a} & 15.4 & 1.35 & 0.65 & $-$4 & 0.874 & 0.17 & 0.50 & 2.417   \\ 
 &   & 2010 Oct 25 & BL149CT\tablenotemark{a} & 15.4 & 1.71 & 0.64 & $-$16 & 0.657 & 0.15 & 0.50 & 2.418   \\ 
 &   & 2011 Feb 20 & BL149DB\tablenotemark{a} & 15.4 & 1.25 & 0.64 & $-$2 & 0.908 & 0.17 & 0.50 & 2.419   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.89 & 1.00 & $-$2 & 0.476 & 0.24 & 0.70 & 2.420   \\ 
0642+449 & OH 471  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.01 & 0.52 & 3 & 2.024 & 1.63 & 2.90 & 2.421   \\ 
0646+600 & S4 0646+60  & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 0.84 & 0.67 & $-$40 & 0.700 & 0.98 & 2.50 & 2.422   \\ 
 &   & 1998 Oct 9 & BS067\tablenotemark{c} & 15.3 & 0.41 & 0.27 & $-$54 & 0.948 & 0.14 & 0.80 & 2.423   \\ 
 &   & 2002 May 2 & BD077E\tablenotemark{c} & 15.4 & 0.77 & 0.65 & $-$12 & 0.689 & 0.37 & 0.80 & 2.424   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.66 & 0.55 & $-$2 & 0.785 & 0.19 & 0.60 & 2.425   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 0.74 & 0.62 & $-$14 & 0.827 & 0.17 & 0.50 & 2.426   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.71 & 0.61 & $-$3 & 0.749 & 0.15 & 0.50 & 2.427   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 0.80 & 0.68 & $-$29 & 0.786 & 0.16 & 0.50 & 2.428   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.89 & 0.62 & $-$44 & 0.738 & 0.24 & 0.70 & 2.429   \\ 
0650+453 & B3 0650+453  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 0.82 & 0.54 & $-$3 & 0.624 & 0.18 & 0.50 & 2.430   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.76 & 0.53 & $-$10 & 1.449 & 0.21 & 0.60 & 2.431   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 0.95 & 0.57 & $-$9 & 0.533 & 0.19 & 0.60 & 2.432   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 0.83 & 0.57 & $-$13 & 0.495 & 0.14 & 0.40 & 2.433   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 0.85 & 0.62 & 0 & 0.398 & 0.16 & 0.50 & 2.434   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.75 & 0.60 & $-$9 & 0.479 & 0.21 & 0.60 & 2.435   \\ 
0707+476 & S4 0707+47  & 1994 Aug 31 & BZ004\tablenotemark{b} & 15.4 & 1.05 & 0.65 & $-$19 & 0.661 & 0.55 & 1.50 & 2.436   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.93 & 0.56 & $-$2 & 0.496 & 0.42 & 0.90 & 2.437   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.84 & 0.52 & $-$10 & 0.421 & 0.32 & 1.20 & 2.438   \\ 
 &   & 1999 Jul 19 & BK068B\tablenotemark{b} & 15.4 & 1.09 & 0.61 & $-$7 & 0.630 & 0.40 & 1.20 & 2.439   \\ 
 &   & 2001 Mar 4 & BK068E\tablenotemark{b} & 15.4 & 1.03 & 0.61 & 12 & 0.627 & 0.32 & 1.00 & 2.440   \\ 
 &   & 2001 Dec 30 & BR077E\tablenotemark{b} & 15.4 & 0.96 & 0.64 & 12 & 0.611 & 0.26 & 0.80 & 2.441   \\ 
 &   & 2006 Apr 5 & BL137C\tablenotemark{a} & 15.4 & 0.82 & 0.58 & $-$7 & 0.700 & 0.40 & 1.20 & 2.442   \\ 
 &   & 2007 Jun 3 & BL149AA\tablenotemark{a} & 15.4 & 0.70 & 0.61 & $-$20 & 0.600 & 0.37 & 1.00 & 2.443   \\ 
 &   & 2008 Nov 19 & BL149BE\tablenotemark{a} & 15.4 & 0.84 & 0.57 & $-$14 & 0.683 & 0.13 & 0.40 & 2.444   \\ 
 &   & 2009 Jul 5 & BL149BP\tablenotemark{a} & 15.4 & 0.77 & 0.55 & $-$16 & 0.662 & 0.17 & 0.50 & 2.445   \\ 
0710+439 & B3 0710+439  & 1996 Oct 27 & BK037D\tablenotemark{b} & 15.4 & 0.87 & 0.53 & 29 & 0.405 & 0.45 & 3.30 & 2.446   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 1.01 & 0.62 & $-$6 & 0.475 & 0.48 & 2.40 & 2.447   \\ 
 &   & 1999 Jul 19 & BK068B\tablenotemark{b} & 15.4 & 1.18 & 0.64 & $-$10 & 0.610 & 0.32 & 1.30 & 2.448   \\ 
 &   & 2001 Mar 4 & BK068E\tablenotemark{b} & 15.4 & 1.23 & 0.66 & 10 & 0.570 & 0.25 & 0.80 & 2.449   \\ 
 &   & 2006 Aug 9 & BL137H\tablenotemark{a} & 15.4 & 0.90 & 0.60 & $-$10 & 0.484 & 1.01 & 2.30 & 2.450   \\ 
 &   & 2009 Jun 3 & BL149BM\tablenotemark{a} & 15.4 & 0.96 & 0.70 & $-$20 & 0.731 & 0.21 & 0.60 & 2.451   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 0.87 & 0.63 & 0 & 0.678 & 0.16 & 0.50 & 2.452   \\ 
0716+714 & S5 0716+71  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.84 & 0.56 & 5 & 0.361 & 0.37 & 1.10 & 2.453   \\ 
 &   & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 0.66 & 0.61 & 5 & 0.320 & 0.34 & 0.80 & 2.454   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.61 & 0.59 & $-$57 & 3.187 & 0.22 & 0.90 & 2.455   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 0.79 & 0.75 & 74 & 1.708 & 0.22 & 0.80 & 2.456   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.91 & 0.68 & $-$41 & 1.939 & 0.21 & 0.70 & 2.457   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 0.65 & 0.64 & 82 & 1.670 & 0.19 & 0.60 & 2.458   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 0.72 & 0.69 & 49 & 2.237 & 0.23 & 0.70 & 2.459   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.83 & 0.73 & 83 & 1.846 & 0.21 & 0.90 & 2.460   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.66 & 0.63 & 27 & 0.851 & 0.15 & 0.50 & 2.461   \\ 
 &   & 2012 Mar 25 & BL180C\tablenotemark{c} & 15.4 & 1.00 & 0.60 & 59 & 1.668 & 0.14 & 0.70 & 2.462   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 0.70 & 0.67 & $-$47 & 0.949 & 0.18 & 0.50 & 2.463   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.72 & 0.70 & 87 & 0.835 & 0.20 & 0.70 & 2.464   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 0.79 & 0.63 & $-$3 & 0.939 & 0.20 & 0.60 & 2.465   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.70 & 0.69 & $-$82 & 0.916 & 0.10 & 0.30 & 2.466   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 0.74 & 0.62 & 42 & 1.394 & 0.21 & 0.60 & 2.467   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 0.70 & 0.65 & $-$2 & 3.308 & 0.17 & 0.60 & 2.468   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 0.69 & 0.66 & $-$76 & 3.232 & 0.16 & 0.60 & 2.469   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 0.86 & 0.76 & 50 & 3.306 & 0.23 & 0.60 & 2.470   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 0.72 & 0.62 & 38 & 3.243 & 0.17 & 0.80 & 2.471   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.65 & 0.64 & $-$16 & 2.457 & 0.18 & 1.00 & 2.472   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 0.73 & 0.69 & 43 & 2.309 & 0.18 & 0.80 & 2.473   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.90 & 0.74 & $-$55 & 1.556 & 0.18 & 0.70 & 2.474   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 0.79 & 0.69 & $-$42 & 1.139 & 0.17 & 0.50 & 2.475   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 0.74 & 0.67 & $-$78 & 1.385 & 0.21 & 0.60 & 2.476   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.67 & 0.59 & 7 & 2.959 & 0.24 & 0.80 & 2.477   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.66 & 0.64 & 62 & 3.291 & 0.22 & 0.80 & 2.478   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.62 & 0.52 & $-$25 & 2.674 & 0.25 & 0.80 & 2.479   \\ 
0723$-$008 & PKS 0723$-$008  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.46 & 0.59 & $-$8 & 3.863 & 0.22 & 1.60 & 2.480   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.26 & 0.54 & $-$4 & 4.325 & 0.24 & 2.80 & 2.481   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.35 & 0.51 & $-$9 & 4.807 & 0.18 & 3.00 & 2.482   \\ 
0727$-$115 & PKS 0727$-$11  & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.50 & 0.55 & $-$10 & 3.673 & 0.20 & 0.80 & 2.483   \\ 
0730+504 & TXS 0730+504  & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.78 & 0.63 & $-$1 & 0.509 & 0.10 & 0.20 & 2.484   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.78 & 0.57 & $-$8 & 0.472 & 0.14 & 0.40 & 2.485   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.81 & 0.67 & $-$19 & 0.571 & 0.17 & 0.40 & 2.486   \\ 
0735+178 & OI 158  & 1997 Apr 6 & BM049C\tablenotemark{c} & 15.4 & 1.05 & 0.56 & $-$1 & 0.645 & 0.38 & 1.10 & 2.487   \\ 
 &   & 1999 Feb 27 & BG086\tablenotemark{c} & 15.4 & 1.16 & 0.58 & $-$2 & 0.679 & 0.24 & 0.70 & 2.488   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.13 & 0.54 & $-$8 & 0.539 & 0.17 & 0.50 & 2.489   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.15 & 0.63 & 9 & 0.588 & 0.19 & 0.60 & 2.490   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.20 & 0.60 & 0 & 0.871 & 0.19 & 0.60 & 2.491   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.06 & 0.60 & $-$4 & 1.009 & 0.18 & 0.50 & 2.492   \\ 
0736+017 & OI 061  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.61 & 0.52 & $-$13 & 1.399 & 0.19 & 1.10 & 2.493   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.29 & 0.57 & $-$5 & 1.334 & 0.18 & 0.60 & 2.494   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.20 & 0.53 & $-$5 & 1.040 & 0.17 & 0.50 & 2.495   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.23 & 0.54 & $-$5 & 1.099 & 0.15 & 0.80 & 2.496   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.18 & 0.53 & $-$4 & 0.845 & 0.23 & 0.70 & 2.497   \\ 
0738+548 & VIPS 0027  & 2011 Feb 27 & BL149DC\tablenotemark{a} & 15.4 & 0.70 & 0.60 & 3 & 0.353 & 0.19 & 0.50 & 2.498   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.71 & 0.52 & $-$10 & 0.549 & 0.18 & 0.50 & 2.499   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.78 & 0.57 & $-$11 & 0.606 & 0.16 & 0.40 & 2.500   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.80 & 0.64 & $-$38 & 0.643 & 0.18 & 0.40 & 2.501   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 0.70 & 0.59 & $-$7 & 0.636 & 0.17 & 0.40 & 2.502   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.74 & 0.52 & $-$11 & 0.232 & 0.22 & 0.50 & 2.503   \\ 
0742+103 & PKS B0742+103  & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.15 & 0.50 & $-$1 & 1.386 & 0.42 & 1.30 & 2.504   \\ 
0743$-$006 & OI $-$072  & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.26 & 0.52 & $-$5 & 1.470 & 0.16 & 0.50 & 2.505   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.39 & 0.56 & $-$8 & 1.586 & 0.18 & 0.70 & 2.506   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 1.15 & 0.50 & $-$4 & 1.541 & 0.17 & 0.70 & 2.507   \\ 
0745+241 & S3 0745+24  & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 0.90 & 0.61 & 9 & 0.787 & 1.11 & 3.00 & 2.508   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.05 & 0.54 & $-$8 & 1.114 & 0.17 & 0.60 & 2.509   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.00 & 0.73 & $-$11 & 0.814 & 0.16 & 0.50 & 2.510   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.05 & 0.52 & $-$8 & 0.818 & 0.15 & 0.50 & 2.511   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.98 & 0.48 & $-$7 & 0.968 & 0.19 & 0.60 & 2.512   \\ 
0748+126 & OI 280  & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.12 & 0.48 & $-$7 & 3.707 & 0.20 & 0.80 & 2.513   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.15 & 0.49 & $-$10 & 3.391 & 0.14 & 0.80 & 2.514   \\ 
 &   & 2012 Sep 14 & BP167B\tablenotemark{c} & 15.4 & 1.13 & 0.55 & $-$7 & 3.302 & 0.16 & 2.00 & 2.515   \\ 
0754+100 & PKS 0754+100  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.13 & 0.47 & $-$8 & 1.499 & 0.20 & 1.20 & 2.516   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.23 & 0.56 & $-$7 & 1.605 & 0.17 & 0.60 & 2.517   \\ 
0804+499 & OJ 508  & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 0.74 & 0.68 & $-$47 & 1.122 & 0.91 & 3.50 & 2.518   \\ 
 &   & 1996 Jan 13 & BM050\tablenotemark{c} & 15.4 & 0.83 & 0.62 & 4 & 1.020 & 0.26 & 0.80 & 2.519   \\ 
 &   & 1997 Jun 1 & BG064\tablenotemark{c} & 15.4 & 0.75 & 0.62 & $-$25 & 1.096 & 0.27 & 1.10 & 2.520   \\ 
0805$-$077 & PKS 0805$-$07  & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.36 & 0.51 & $-$6 & 1.598 & 0.18 & 1.00 & 2.521   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.35 & 0.49 & $-$9 & 0.737 & 0.13 & 0.50 & 2.522   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.42 & 0.54 & $-$6 & 0.728 & 0.15 & 0.50 & 2.523   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.28 & 0.50 & $-$1 & 0.803 & 0.21 & 0.60 & 2.524   \\ 
0808+019 & OJ 014  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.41 & 0.62 & 3 & 0.975 & 0.21 & 0.70 & 2.525   \\ 
0814+425 & OJ 425  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.94 & 0.55 & $-$4 & 0.870 & 1.19 & 2.60 & 2.526   \\ 
 &   & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 0.75 & 0.59 & 11 & 1.279 & 0.35 & 1.10 & 2.527   \\ 
 &   & 1997 Nov 11 & BA028\tablenotemark{c} & 15.4 & 0.75 & 0.57 & $-$15 & 1.435 & 0.16 & 0.40 & 2.528   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.83 & 0.56 & $-$2 & 1.672 & 0.17 & 0.70 & 2.529   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 0.88 & 0.67 & 11 & 1.377 & 0.20 & 0.70 & 2.530   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.82 & 0.60 & $-$1 & 1.139 & 0.20 & 0.70 & 2.531   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.84 & 0.47 & $-$12 & 0.654 & 0.19 & 0.70 & 2.532   \\ 
0821+394 & 4C +39.23  & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 0.84 & 0.54 & $-$11 & 0.912 & 0.18 & 0.40 & 2.533   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.03 & 0.57 & $-$3 & 0.828 & 0.22 & 0.70 & 2.534   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 0.91 & 0.57 & 3 & 0.916 & 0.20 & 0.50 & 2.535   \\ 
0823+033 & PKS 0823+033  & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 1.12 & 0.52 & $-$1 & 1.260 & 0.35 & 1.20 & 2.536   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.39 & 0.62 & 4 & 0.693 & 0.20 & 0.70 & 2.537   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.38 & 0.52 & $-$10 & 0.672 & 0.18 & 0.50 & 2.538   \\ 
0823$-$223 & PKS 0823$-$223  & 2009 Oct 27 & BL149CC\tablenotemark{a} & 15.4 & 1.42 & 0.52 & $-$6 & 0.682 & 0.18 & 0.70 & 2.539   \\ 
 &   & 2010 Jun 19 & BL149CK\tablenotemark{a} & 15.4 & 1.43 & 0.52 & $-$8 & 0.788 & 0.19 & 0.60 & 2.540   \\ 
 &   & 2010 Nov 20 & BL149CX\tablenotemark{a} & 15.4 & 1.48 & 0.50 & $-$6 & 0.616 & 0.19 & 0.60 & 2.541   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.44 & 0.49 & $-$5 & 0.776 & 0.23 & 0.70 & 2.542   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.43 & 0.54 & $-$5 & 1.228 & 0.12 & 0.50 & 2.543   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 1.34 & 0.49 & $-$6 & 1.032 & 0.30 & 0.90 & 2.544   \\ 
0827+243 & OJ 248  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.01 & 0.52 & $-$2 & 1.552 & 0.19 & 0.60 & 2.545   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.99 & 0.66 & $-$11 & 1.173 & 0.16 & 0.60 & 2.546   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.12 & 0.53 & $-$11 & 0.911 & 0.15 & 0.60 & 2.547   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.06 & 0.55 & $-$5 & 0.869 & 0.15 & 0.40 & 2.548   \\ 
0829+046 & OJ 049  & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.18 & 0.50 & $-$2 & 0.895 & 0.37 & 0.70 & 2.549   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.20 & 0.51 & $-$4 & 0.915 & 0.15 & 0.60 & 2.550   \\ 
0831+557 & 4C +55.16  & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 0.91 & 0.60 & $-$5 & 0.796 & 0.41 & 2.20 & 2.551   \\ 
 &   & 2002 Jun 15 & BL111B\tablenotemark{a} & 15.4 & 3.91 & 1.87 & $-$77 & 1.013 & 0.84 & 2.50 & 2.552   \\ 
0837+012 & PKS 0837+012  & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.32 & 0.58 & $-$5 & 0.382 & 0.18 & 0.50 & 2.553   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.24 & 0.50 & $-$9 & 0.411 & 0.12 & 0.60 & 2.554   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.36 & 0.55 & $-$7 & 0.427 & 0.17 & 0.40 & 2.555   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.19 & 0.55 & $-$4 & 0.558 & 0.19 & 0.70 & 2.556   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.28 & 0.53 & $-$7 & 0.472 & 0.23 & 0.70 & 2.557   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.20 & 0.47 & $-$6 & 0.456 & 0.20 & 0.60 & 2.558   \\ 
0838+133 & 3C 207  & 2010 Oct 22 & BH167\tablenotemark{c} & 15.4 & 1.24 & 0.49 & $-$10 & 1.182 & 0.12 & 0.40 & 2.559   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.10 & 0.51 & $-$11 & 1.348 & 0.13 & 0.30 & 2.560   \\ 
0846+513 & SBS 0846+513  & 2004 Mar 14 & BF072A\tablenotemark{c} & 15.3 & 1.00 & 0.52 & $-$4 & 0.228 & 0.27 & 0.80 & 2.561   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.83 & 0.58 & $-$11 & 0.248 & 0.19 & 0.50 & 2.562   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.77 & 0.59 & 3 & 0.219 & 0.18 & 0.50 & 2.563   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.81 & 0.64 & $-$11 & 0.236 & 0.18 & 0.50 & 2.564   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 0.71 & 0.57 & $-$17 & 0.312 & 0.12 & 0.30 & 2.565   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 0.73 & 0.59 & $-$6 & 0.316 & 0.15 & 0.30 & 2.566   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 0.76 & 0.61 & 4 & 0.253 & 0.13 & 0.30 & 2.567   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.73 & 0.50 & 0 & 0.364 & 0.17 & 0.40 & 2.568   \\ 
0847$-$120 & PMN J0850$-$1213  & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.34 & 0.50 & $-$6 & 0.626 & 0.17 & 0.50 & 2.569   \\ 
0850+581 & 4C +58.17  & 1995 Dec 15 & BK37A\tablenotemark{b} & 15.3 & 0.86 & 0.53 & 17 & 0.566 & 0.43 & 1.80 & 2.570   \\ 
 &   & 1996 Oct 27 & BK037D\tablenotemark{b} & 15.4 & 0.78 & 0.41 & $-$10 & 0.497 & 0.40 & 1.20 & 2.571   \\ 
 &   & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 0.81 & 0.52 & $-$3 & 0.534 & 0.31 & 1.80 & 2.572   \\ 
 &   & 2000 Dec 28 & BK068F\tablenotemark{b} & 15.4 & 0.93 & 0.58 & 0 & 0.524 & 0.39 & 1.20 & 2.573   \\ 
 &   & 2002 Jun 2 & BR077S\tablenotemark{b} & 15.4 & 0.94 & 0.56 & $-$1 & 0.600 & 0.25 & 0.80 & 2.574   \\ 
 &   & 2004 Jun 28 & BF072C\tablenotemark{c} & 15.3 & 1.02 & 0.52 & 0 & 0.547 & 0.24 & 0.70 & 2.575   \\ 
 &   & 2007 Mar 2 & BL137O\tablenotemark{a} & 15.4 & 0.81 & 0.69 & $-$24 & 0.407 & 0.40 & 1.20 & 2.576   \\ 
 &   & 2008 Feb 17 & BK142A\tablenotemark{c} & 15.4 & 0.96 & 0.69 & $-$20 & 0.434 & 0.23 & 0.70 & 2.577   \\ 
 &   & 2008 Sep 12 & BL149BC\tablenotemark{a} & 15.4 & 0.76 & 0.64 & $-$13 & 0.406 & 0.27 & 0.80 & 2.578   \\ 
 &   & 2009 Dec 17 & BL149CE\tablenotemark{a} & 15.4 & 0.72 & 0.60 & $-$4 & 0.389 & 0.16 & 0.50 & 2.579   \\ 
 &   & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 0.82 & 0.68 & $-$14 & 0.461 & 0.18 & 0.60 & 2.580   \\ 
0859+470 & 4C +47.29  & 1999 Jul 19 & BK068B\tablenotemark{b} & 15.4 & 1.15 & 0.67 & $-$6 & 0.633 & 0.48 & 1.40 & 2.581   \\ 
 &   & 1999 Nov 13 & BF050D\tablenotemark{c} & 15.4 & 0.82 & 0.58 & $-$13 & 0.661 & 0.18 & 0.50 & 2.582   \\ 
 &   & 2002 Jun 2 & BR077S\tablenotemark{b} & 15.4 & 0.99 & 0.56 & $-$6 & 0.660 & 0.25 & 0.80 & 2.583   \\ 
 &   & 2004 Mar 15 & BF072B\tablenotemark{c} & 15.3 & 1.19 & 0.54 & 3 & 0.909 & 0.22 & 0.70 & 2.584   \\ 
 &   & 2005 Mar 15 & BG152B\tablenotemark{c} & 15.4 & 0.78 & 0.58 & $-$10 & 0.947 & 0.50 & 1.50 & 2.585   \\ 
0859$-$140 & PKS B0859$-$140  & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.39 & 0.48 & $-$6 & 0.838 & 0.17 & 0.60 & 2.586   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.54 & 0.53 & $-$7 & 0.762 & 0.18 & 0.70 & 2.587   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 1.29 & 0.51 & $-$3 & 0.703 & 0.18 & 1.00 & 2.588   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 1.37 & 0.49 & $-$7 & 0.640 & 0.24 & 0.80 & 2.589   \\ 
0906+015 & 4C +01.24  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.66 & 0.53 & $-$13 & 2.268 & 0.22 & 0.70 & 2.590   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.26 & 0.53 & $-$1 & 1.804 & 0.20 & 2.10 & 2.591   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.40 & 0.59 & $-$2 & 1.586 & 0.11 & 0.50 & 2.592   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.33 & 0.54 & $-$7 & 1.198 & 0.17 & 0.50 & 2.593   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.23 & 0.56 & $-$5 & 1.338 & 0.16 & 0.50 & 2.594   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.15 & 0.48 & $-$6 & 1.889 & 0.20 & 0.70 & 2.595   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.26 & 0.42 & $-$9 & 1.996 & 0.22 & 1.00 & 2.596   \\ 
0907+336 & Ton 1015  & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.21 & 0.70 & $-$20 & 0.102 & 0.50 & 1.30 & 2.597   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.25 & 0.73 & 8 & 0.076 & 0.82 & 2.00 & 2.598   \\ 
0917+449 & S4 0917+44  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.80 & 0.50 & $-$10 & 2.098 & 0.19 & 0.70 & 2.599   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 0.85 & 0.56 & $-$4 & 2.075 & 0.69 & 0.80 & 2.600   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.81 & 0.56 & $-$4 & 2.028 & 0.15 & 0.60 & 2.601   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.75 & 0.54 & $-$8 & 1.250 & 0.20 & 0.60 & 2.602   \\ 
0917+624 & OK 630  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.88 & 0.57 & $-$12 & 1.363 & 1.29 & 2.90 & 2.603   \\ 
 &   & 1995 Nov 10 & BR35\tablenotemark{c} & 15.4 & 0.77 & 0.62 & 20 & 1.281 & 0.30 & 0.70 & 2.604   \\ 
 &   & 1997 Jun 1 & BG064\tablenotemark{c} & 15.4 & 0.68 & 0.67 & $-$28 & 1.094 & 0.25 & 0.70 & 2.605   \\ 
 &   & 1997 Oct 2 & BS044C\tablenotemark{c} & 15.4 & 0.76 & 0.68 & 82 & 1.087 & 0.40 & 1.00 & 2.606   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.71 & 0.66 & $-$36 & 1.205 & 0.19 & 0.60 & 2.607   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.74 & 0.72 & $-$47 & 1.097 & 0.10 & 0.20 & 2.608   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 0.71 & 0.60 & $-$23 & 1.003 & 0.15 & 0.40 & 2.609   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 0.71 & 0.63 & 15 & 0.980 & 0.20 & 0.50 & 2.610   \\ 
0923+392 & 4C +39.25  & 1994 Sep 2 & BM18\tablenotemark{c} & 15.4 & 1.15 & 0.72 & $-$15 & 8.661 & 1.51 & 4.80 & 2.611   \\ 
 &   & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.99 & 0.56 & $-$14 & 11.425 & 2.34 & 7.00 & 2.612   \\ 
 &   & 1995 Nov 3 & BA12\tablenotemark{c} & 15.4 & 0.87 & 0.64 & 9 & 11.600 & 0.27 & 4.00 & 2.613   \\ 
 &   & 1998 Jan 3 & BH045A\tablenotemark{c} & 15.4 & 0.92 & 0.56 & $-$6 & 11.014 & 0.23 & 2.70 & 2.614   \\ 
 &   & 1998 Jan 19 & BA029\tablenotemark{c} & 15.4 & 0.77 & 0.53 & $-$10 & 10.986 & 0.23 & 3.70 & 2.615   \\ 
 &   & 1998 May 29 & BA029B\tablenotemark{c} & 15.4 & 0.75 & 0.55 & $-$13 & 11.998 & 0.24 & 1.30 & 2.616   \\ 
 &   & 1998 Oct 25 & BA029C\tablenotemark{c} & 15.4 & 0.82 & 0.58 & $-$7 & 11.426 & 0.23 & 1.20 & 2.617   \\ 
 &   & 1999 Feb 8 & BA029D\tablenotemark{c} & 15.4 & 0.84 & 0.62 & $-$13 & 10.700 & 0.18 & 1.60 & 2.618   \\ 
 &   & 2000 May 10 & BD064B\tablenotemark{c} & 15.4 & 1.02 & 0.63 & $-$10 & 9.482 & 0.75 & 2.20 & 2.619   \\ 
 &   & 2003 Jan 6 & BC119B\tablenotemark{c} & 15.4 & 1.02 & 0.66 & $-$25 & 8.425 & 0.49 & 4.00 & 2.620   \\ 
 &   & 2003 Apr 30 & BT068\tablenotemark{c} & 15.4 & 0.87 & 0.52 & $-$10 & 8.134 & 0.74 & 2.50 & 2.621   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 0.93 & 0.66 & 6 & 10.242 & 0.29 & 2.90 & 2.622   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 0.78 & 0.45 & $-$18 & 10.389 & 0.20 & 1.30 & 2.623   \\ 
0938$-$133 & BZQ J0941$-$1335  & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.38 & 0.49 & $-$5 & 0.293 & 0.21 & 0.60 & 2.624   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.46 & 0.49 & $-$8 & 0.193 & 0.16 & 0.50 & 2.625   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.46 & 0.55 & $-$4 & 0.359 & 0.20 & 0.60 & 2.626   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.37 & 0.50 & $-$7 & 0.294 & 0.16 & 0.50 & 2.627   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.40 & 0.49 & $-$6 & 0.278 & 0.17 & 0.50 & 2.628   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.75 & 0.67 & 6 & 0.268 & 0.22 & 0.60 & 2.629   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.64 & 0.71 & 10 & 0.242 & 0.18 & 0.60 & 2.630   \\ 
0946+006 & PMN J0948+0022  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.68 & 0.54 & $-$13 & 0.669 & 0.20 & 0.60 & 2.631   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.28 & 0.52 & $-$5 & 0.675 & 0.18 & 0.50 & 2.632   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.25 & 0.50 & $-$6 & 0.462 & 0.20 & 0.50 & 2.633   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.27 & 0.58 & 4 & 0.384 & 0.20 & 0.60 & 2.634   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.38 & 0.58 & $-$7 & 0.332 & 0.23 & 0.60 & 2.635   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.46 & 0.51 & $-$10 & 0.343 & 0.16 & 0.50 & 2.636   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.31 & 0.55 & $-$5 & 0.390 & 0.17 & 0.50 & 2.637   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.23 & 0.54 & $-$5 & 0.489 & 0.15 & 0.40 & 2.638   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.51 & 0.57 & $-$11 & 0.871 & 0.18 & 0.50 & 2.639   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.21 & 0.50 & $-$6 & 0.424 & 0.22 & 0.50 & 2.640   \\ 
0953+254 & OK 290  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 1.19 & 0.51 & $-$13 & 1.316 & 0.59 & 1.80 & 2.641   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.01 & 0.57 & 0 & 1.171 & 0.37 & 1.10 & 2.642   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.91 & 0.53 & 8 & 1.170 & 0.35 & 1.60 & 2.643   \\ 
 &   & 1999 May 21 & BK068A\tablenotemark{b} & 15.4 & 1.05 & 0.56 & $-$2 & 0.994 & 0.32 & 1.20 & 2.644   \\ 
 &   & 2001 Jan 21 & BK068H\tablenotemark{b} & 15.4 & 1.19 & 0.67 & 0 & 0.755 & 0.25 & 0.80 & 2.645   \\ 
 &   & 2001 Nov 7 & BR077C\tablenotemark{b} & 15.4 & 1.17 & 0.54 & $-$10 & 0.686 & 0.21 & 0.90 & 2.646   \\ 
 &   & 2005 Mar 15 & BG152B\tablenotemark{c} & 15.4 & 0.93 & 0.52 & $-$8 & 0.546 & 0.41 & 1.20 & 2.647   \\ 
 &   & 2006 Mar 9 & BL137B\tablenotemark{a} & 15.4 & 1.04 & 0.61 & $-$9 & 1.037 & 0.39 & 1.20 & 2.648   \\ 
 &   & 2007 Apr 18 & BL137Q\tablenotemark{a} & 15.4 & 0.98 & 0.55 & $-$11 & 0.925 & 0.29 & 0.90 & 2.649   \\ 
 &   & 2008 Aug 6 & BL149BA\tablenotemark{a} & 15.4 & 1.02 & 0.53 & $-$8 & 1.383 & 0.23 & 0.70 & 2.650   \\ 
 &   & 2009 Jan 30 & BL149BH\tablenotemark{a} & 15.4 & 1.00 & 0.57 & $-$5 & 0.841 & 0.15 & 0.40 & 2.651   \\ 
 &   & 2009 Jun 15 & BL149BN\tablenotemark{a} & 15.4 & 0.99 & 0.56 & $-$9 & 0.768 & 0.17 & 0.50 & 2.652   \\ 
 &   & 2010 Jan 16 & BL149CG\tablenotemark{a} & 15.4 & 1.13 & 0.59 & $-$9 & 0.808 & 0.17 & 0.50 & 2.653   \\ 
 &   & 2010 Sep 17 & BL149CP\tablenotemark{a} & 15.4 & 1.00 & 0.53 & $-$10 & 0.858 & 0.16 & 0.50 & 2.654   \\ 
 &   & 2010 Nov 13 & BL149CW\tablenotemark{a} & 15.4 & 1.15 & 0.57 & $-$15 & 0.845 & 0.17 & 0.50 & 2.655   \\ 
 &   & 2010 Dec 24 & BL149CZ\tablenotemark{a} & 15.4 & 1.07 & 0.48 & $-$5 & 1.031 & 0.19 & 0.60 & 2.656   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 0.99 & 0.53 & $-$1 & 1.121 & 0.17 & 0.50 & 2.657   \\ 
0954+658 & S4 0954+65  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.64 & 0.56 & $-$19 & 1.438 & 0.20 & 0.70 & 2.658   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.72 & 0.68 & $-$39 & 1.252 & 0.19 & 0.60 & 2.659   \\ 
 &   & 2012 Jan 16 & BH173\tablenotemark{c} & 15.4 & 0.68 & 0.60 & 10 & 1.164 & 0.18 & 0.50 & 2.660   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.71 & 0.63 & $-$26 & 0.921 & 0.11 & 0.20 & 2.661   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 0.70 & 0.63 & 59 & 1.087 & 0.17 & 0.50 & 2.662   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 0.70 & 0.61 & 69 & 1.044 & 0.15 & 0.50 & 2.663   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.81 & 0.68 & 87 & 1.326 & 0.18 & 0.50 & 2.664   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.60 & 0.58 & 70 & 0.864 & 0.18 & 0.60 & 2.665   \\ 
0955+476 & OK 492  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.02 & 0.54 & $-$14 & 1.143 & 1.53 & 2.70 & 2.666   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 0.87 & 0.69 & 7 & 0.747 & 0.21 & 0.60 & 2.667   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.84 & 0.61 & $-$10 & 0.754 & 0.17 & 0.50 & 2.668   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.80 & 0.62 & $-$4 & 0.733 & 0.19 & 0.60 & 2.669   \\ 
1012+232 & 4C +23.24  & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 1.11 & 0.59 & $-$21 & 0.695 & 1.53 & 2.50 & 2.670   \\ 
 &   & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 1.23 & 0.52 & $-$12 & 1.008 & 0.50 & 1.50 & 2.671   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.08 & 0.58 & $-$5 & 0.944 & 0.28 & 0.80 & 2.672   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.94 & 0.53 & 8 & 0.771 & 0.35 & 1.20 & 2.673   \\ 
 &   & 1999 May 21 & BK068A\tablenotemark{b} & 15.4 & 1.04 & 0.55 & $-$3 & 0.723 & 0.28 & 1.00 & 2.674   \\ 
 &   & 2001 Mar 15 & BK068G\tablenotemark{b} & 15.4 & 1.16 & 0.50 & $-$9 & 0.974 & 0.30 & 0.90 & 2.675   \\ 
 &   & 2001 Nov 7 & BR077C\tablenotemark{b} & 15.4 & 1.17 & 0.54 & $-$11 & 1.145 & 0.19 & 1.00 & 2.676   \\ 
1015+359 & B2 1015+35B  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 1.15 & 0.52 & $-$12 & 0.502 & 0.51 & 1.60 & 2.677   \\ 
 &   & 1995 Dec 15 & BK37A\tablenotemark{b} & 15.3 & 0.96 & 0.52 & 3 & 0.657 & 0.43 & 1.50 & 2.678   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.01 & 0.56 & $-$6 & 0.785 & 0.36 & 1.10 & 2.679   \\ 
 &   & 1997 Mar 13 & BK048B\tablenotemark{b} & 15.4 & 0.98 & 0.57 & 0 & 0.565 & 0.27 & 0.80 & 2.680   \\ 
 &   & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 0.98 & 0.49 & $-$12 & 0.602 & 0.33 & 1.50 & 2.681   \\ 
 &   & 2000 Dec 28 & BK068F\tablenotemark{b} & 15.4 & 1.01 & 0.55 & 3 & 0.618 & 0.29 & 0.90 & 2.682   \\ 
 &   & 2001 Mar 4 & BK068E\tablenotemark{b} & 15.4 & 1.01 & 0.59 & $-$11 & 0.600 & 0.27 & 0.80 & 2.683   \\ 
 &   & 2006 Mar 9 & BL137B\tablenotemark{a} & 15.4 & 0.94 & 0.64 & $-$11 & 0.760 & 0.42 & 0.90 & 2.684   \\ 
 &   & 2008 Sep 12 & BL149BC\tablenotemark{a} & 15.4 & 1.00 & 0.62 & $-$5 & 0.423 & 0.24 & 0.70 & 2.685   \\ 
 &   & 2009 Jun 3 & BL149BM\tablenotemark{a} & 15.4 & 1.01 & 0.57 & $-$5 & 0.383 & 0.18 & 0.60 & 2.686   \\ 
 &   & 2009 Dec 10 & BL149CD\tablenotemark{a} & 15.4 & 0.92 & 0.57 & $-$8 & 0.423 & 0.16 & 0.50 & 2.687   \\ 
 &   & 2010 Mar 10 & BL149CI\tablenotemark{a} & 15.4 & 0.97 & 0.68 & $-$1 & 0.439 & 0.18 & 0.60 & 2.688   \\ 
 &   & 2010 Oct 25 & BL149CT\tablenotemark{a} & 15.4 & 1.00 & 0.57 & $-$8 & 0.417 & 0.15 & 0.50 & 2.689   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.17 & 0.53 & $-$4 & 0.350 & 0.21 & 0.60 & 2.690   \\ 
1030+415 & S4 1030+41  & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 0.88 & 0.52 & 0 & 1.419 & 0.60 & 1.20 & 2.691   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.91 & 0.51 & $-$7 & 1.450 & 0.16 & 0.60 & 2.692   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 0.82 & 0.59 & 0 & 1.432 & 0.17 & 0.60 & 2.693   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.81 & 0.55 & $-$14 & 1.194 & 0.20 & 0.80 & 2.694   \\ 
1030+611 & S4 1030+61  & 2009 Jun 25 & BL149BO\tablenotemark{a} & 15.4 & 0.65 & 0.61 & $-$35 & 0.321 & 0.24 & 0.70 & 2.695   \\ 
 &   & 2009 Dec 26 & BL149CF\tablenotemark{a} & 15.4 & 0.68 & 0.64 & $-$71 & 0.334 & 0.17 & 0.50 & 2.696   \\ 
 &   & 2010 May 24 & S2087EA\tablenotemark{c} & 15.4 & 0.85 & 0.57 & 4 & 0.331 & 0.19 & 0.60 & 2.697   \\ 
 &   & 2010 Jul 9 & S2087EB\tablenotemark{c} & 15.4 & 0.80 & 0.49 & 7 & 0.337 & 0.20 & 0.60 & 2.698   \\ 
 &   & 2010 Aug 28 & S2087EC\tablenotemark{c} & 15.4 & 0.85 & 0.48 & 5 & 0.370 & 0.20 & 0.70 & 2.699   \\ 
 &   & 2010 Oct 18 & S2087ED\tablenotemark{c} & 15.4 & 0.83 & 0.53 & 10 & 0.459 & 0.19 & 0.60 & 2.700   \\ 
 &   & 2010 Dec 24 & BL149CZ\tablenotemark{a} & 15.4 & 0.70 & 0.51 & $-$4 & 0.570 & 0.18 & 0.50 & 2.701   \\ 
 &   & 2011 Apr 11 & BL149DF\tablenotemark{a} & 15.4 & 0.69 & 0.55 & $-$8 & 0.680 & 0.18 & 0.60 & 2.702   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.78 & 0.66 & 1 & 0.637 & 0.19 & 0.60 & 2.703   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.67 & 0.64 & 2 & 0.741 & 0.18 & 0.50 & 2.704   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.72 & 0.67 & $-$35 & 0.617 & 0.18 & 0.50 & 2.705   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.77 & 0.54 & $-$2 & 0.679 & 0.15 & 0.50 & 2.706   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.72 & 0.62 & 18 & 0.525 & 0.16 & 0.50 & 2.707   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.65 & 0.55 & 3 & 0.468 & 0.18 & 0.50 & 2.708   \\ 
1032$-$199 & PKS 1032$-$199  & 2002 May 29 & BR077P\tablenotemark{b} & 15.4 & 1.71 & 0.55 & $-$9 & 0.976 & 0.25 & 0.80 & 2.709   \\ 
1034+574 & GB6 J1037+5711  & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.89 & 0.59 & $-$12 & 0.117 & 0.24 & 0.70 & 2.710   \\ 
1034$-$293 & PKS 1034$-$293  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.54 & 0.50 & $-$4 & 2.569 & 0.26 & 1.00 & 2.711   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.80 & 0.53 & $-$8 & 2.426 & 0.22 & 0.70 & 2.712   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.36 & 0.48 & $-$6 & 2.284 & 0.25 & 2.00 & 2.713   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.43 & 0.50 & $-$4 & 1.994 & 0.20 & 0.70 & 2.714   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.55 & 0.52 & $-$5 & 2.038 & 0.20 & 1.20 & 2.715   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 1.51 & 0.51 & $-$6 & 1.765 & 0.19 & 1.20 & 2.716   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.36 & 0.51 & $-$6 & 1.257 & 0.23 & 2.00 & 2.717   \\ 
1036+054 & PKS 1036+054  & 2007 Jul 18 & BG176A\tablenotemark{c} & 15.4 & 1.18 & 0.47 & $-$7 & 1.469 & 0.35 & 1.20 & 2.718   \\ 
 &   & 2007 Aug 31 & BG176B\tablenotemark{c} & 15.4 & 1.23 & 0.49 & $-$10 & 1.549 & 0.36 & 1.30 & 2.719   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 1.22 & 0.50 & $-$3 & 1.512 & 0.34 & 1.00 & 2.720   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.22 & 0.51 & $-$7 & 1.133 & 0.19 & 0.60 & 2.721   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.23 & 0.50 & $-$11 & 1.169 & 0.13 & 0.40 & 2.722   \\ 
1038+064 & 4C +06.41  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.31 & 0.60 & 2 & 1.210 & 0.22 & 0.90 & 2.723   \\ 
1044+719 & S5 1044+71  & 2003 Apr 26 & BM185\tablenotemark{c} & 15.4 & 0.73 & 0.62 & 4 & 1.293 & 1.17 & 3.50 & 2.724   \\ 
 &   & 2007 Jan 26 & BB229A\tablenotemark{c} & 15.4 & 0.80 & 0.61 & 24 & 1.179 & 0.54 & 1.60 & 2.725   \\ 
 &   & 2008 May 2 & BB255A\tablenotemark{c} & 15.4 & 0.70 & 0.56 & $-$16 & 1.017 & 0.51 & 1.50 & 2.726   \\ 
 &   & 2009 Apr 30 & BB272\tablenotemark{c} & 15.4 & 0.67 & 0.57 & 4 & 0.914 & 0.57 & 1.70 & 2.727   \\ 
 &   & 2009 Oct 4 & BB277\tablenotemark{c} & 15.4 & 0.36 & 0.32 & $-$27 & 1.105 & 0.32 & 1.00 & 2.728   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 0.78 & 0.66 & 3 & 1.586 & 0.81 & 1.40 & 2.729   \\ 
 &   & 2012 Jan 16 & BH173\tablenotemark{c} & 15.4 & 0.68 & 0.61 & 9 & 1.614 & 0.30 & 0.90 & 2.730   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.71 & 0.65 & 54 & 1.514 & 0.17 & 0.60 & 2.731   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.80 & 0.71 & 86 & 1.202 & 0.21 & 1.50 & 2.732   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.73 & 0.66 & $-$41 & 1.386 & 0.17 & 0.70 & 2.733   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 0.73 & 0.66 & 57 & 1.612 & 0.17 & 1.40 & 2.734   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.82 & 0.73 & 54 & 1.601 & 0.18 & 0.80 & 2.735   \\ 
1045$-$188 & PKS 1045$-$18  & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.53 & 0.56 & $-$5 & 1.542 & 0.19 & 0.60 & 2.736   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.35 & 0.54 & $-$2 & 2.214 & 0.22 & 1.00 & 2.737   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.46 & 0.54 & $-$1 & 2.188 & 0.15 & 1.40 & 2.738   \\ 
1049+215 & 4C +21.28  & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 1.29 & 0.62 & $-$23 & 1.227 & 1.26 & 3.00 & 2.739   \\ 
 &   & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 1.23 & 0.52 & $-$8 & 1.447 & 0.49 & 2.00 & 2.740   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.08 & 0.59 & 0 & 0.790 & 0.32 & 1.00 & 2.741   \\ 
 &   & 1997 Mar 13 & BK048B\tablenotemark{b} & 15.4 & 1.04 & 0.56 & 3 & 1.110 & 0.28 & 0.80 & 2.742   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.94 & 0.52 & 10 & 1.048 & 0.38 & 1.60 & 2.743   \\ 
 &   & 1998 Oct 30 & BK052D\tablenotemark{b} & 15.4 & 1.07 & 0.51 & 3 & 0.909 & 0.42 & 1.30 & 2.744   \\ 
 &   & 2001 Mar 15 & BK068G\tablenotemark{b} & 15.4 & 1.19 & 0.51 & $-$11 & 0.798 & 0.36 & 1.10 & 2.745   \\ 
 &   & 2007 Jun 1 & BK134E\tablenotemark{c} & 15.4 & 1.03 & 0.56 & $-$7 & 0.611 & 0.18 & 0.50 & 2.746   \\ 
1055+018 & 4C +01.28  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.17 & 0.46 & $-$6 & 5.476 & 0.22 & 1.80 & 2.747   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.28 & 0.52 & $-$7 & 5.348 & 0.21 & 2.60 & 2.748   \\ 
 &   & 2012 Oct 12 & BR175A\tablenotemark{c} & 15.4 & 1.41 & 0.66 & $-$1 & 2.786 & 0.26 & 1.20 & 2.749   \\ 
1055+201 & 4C +20.24  & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 1.11 & 0.61 & $-$8 & 0.244 & 1.21 & 2.50 & 2.750   \\ 
 &   & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 1.25 & 0.52 & $-$9 & 0.347 & 0.50 & 1.50 & 2.751   \\ 
 &   & 1995 Dec 15 & BK37A\tablenotemark{b} & 15.3 & 1.03 & 0.56 & 7 & 0.333 & 0.38 & 1.70 & 2.752   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.08 & 0.56 & $-$1 & 0.318 & 0.31 & 0.90 & 2.753   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 1.21 & 0.56 & $-$1 & 0.237 & 0.87 & 2.60 & 2.754   \\ 
 &   & 1998 Mar 19 & BK052C\tablenotemark{b} & 15.4 & 1.02 & 0.56 & 6 & 0.322 & 0.33 & 1.30 & 2.755   \\ 
 &   & 1998 Oct 30 & BK052D\tablenotemark{b} & 15.4 & 1.09 & 0.56 & 5 & 0.340 & 0.34 & 1.00 & 2.756   \\ 
 &   & 1999 Nov 6 & BK068C\tablenotemark{b} & 15.4 & 1.31 & 0.56 & $-$14 & 0.379 & 0.33 & 1.00 & 2.757   \\ 
 &   & 2001 Nov 7 & BR077C\tablenotemark{b} & 15.4 & 1.23 & 0.55 & $-$8 & 0.348 & 0.21 & 0.60 & 2.758   \\ 
1055+567 & 7C 1055+5644  & 2010 Sep 1 & BG204B\tablenotemark{c} & 15.4 & 0.63 & 0.60 & $-$12 & 0.126 & 0.16 & 0.40 & 2.759   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.84 & 0.63 & 9 & 0.174 & 0.20 & 0.60 & 2.760   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.82 & 0.65 & $-$19 & 0.184 & 0.19 & 0.60 & 2.761   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 0.77 & 0.66 & $-$7 & 0.162 & 0.17 & 0.50 & 2.762   \\ 
1101+384 & Mrk 421  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.24 & 0.60 & 9 & 0.325 & 0.67 & 1.20 & 2.763   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 0.97 & 0.60 & $-$12 & 0.365 & 0.92 & 1.50 & 2.764   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.04 & 0.67 & $-$5 & 0.312 & 0.21 & 0.70 & 2.765   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.93 & 0.57 & 1 & 0.383 & 0.19 & 0.50 & 2.766   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 0.96 & 0.58 & $-$10 & 0.393 & 0.18 & 0.50 & 2.767   \\ 
 &   & 2012 Oct 12 & BR175A\tablenotemark{c} & 15.4 & 0.83 & 0.79 & $-$3 & 0.508 & 0.09 & 0.30 & 2.768   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 0.91 & 0.61 & $-$5 & 0.510 & 0.15 & 0.50 & 2.769   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.07 & 0.77 & 8 & 0.525 & 0.20 & 0.60 & 2.770   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 0.84 & 0.59 & $-$2 & 0.583 & 0.15 & 0.40 & 2.771   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.86 & 0.56 & $-$9 & 0.548 & 0.17 & 0.50 & 2.772   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.07 & 0.59 & $-$12 & 0.526 & 0.17 & 0.50 & 2.773   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.82 & 0.51 & $-$3 & 0.567 & 0.18 & 0.50 & 2.774   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.84 & 0.52 & $-$12 & 0.605 & 0.20 & 0.60 & 2.775   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.89 & 0.48 & $-$4 & 0.490 & 0.20 & 0.70 & 2.776   \\ 
1118$-$056 & PKS 1118$-$05  & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.24 & 0.44 & $-$7 & 0.407 & 0.21 & 0.60 & 2.777   \\ 
1127$-$145 & PKS 1127$-$14  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.41 & 0.53 & $-$1 & 1.956 & 0.48 & 2.00 & 2.778   \\ 
 &   & 1998 Jan 3 & BH045A\tablenotemark{c} & 15.4 & 1.53 & 0.48 & $-$9 & 2.279 & 0.26 & 1.80 & 2.779   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.48 & 0.51 & $-$7 & 1.902 & 0.20 & 0.80 & 2.780   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.40 & 0.55 & $-$4 & 2.073 & 0.20 & 0.60 & 2.781   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.35 & 0.52 & $-$4 & 2.266 & 0.24 & 0.70 & 2.782   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.43 & 0.53 & $-$6 & 2.167 & 0.17 & 0.70 & 2.783   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.34 & 0.51 & $-$2 & 2.349 & 0.23 & 0.70 & 2.784   \\ 
1128+385 & B2 1128+38  & 2010 Feb 20 & BD147B\tablenotemark{c} & 15.4 & 0.92 & 0.52 & $-$9 & 1.092 & 0.35 & 0.70 & 2.785   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.91 & 0.61 & $-$15 & 1.332 & 0.18 & 0.70 & 2.786   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.92 & 0.59 & $-$17 & 1.333 & 0.15 & 0.50 & 2.787   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.94 & 0.58 & $-$13 & 1.518 & 0.18 & 0.50 & 2.788   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.88 & 0.56 & $-$5 & 1.331 & 0.15 & 0.50 & 2.789   \\ 
1128$-$047 & PKS 1128$-$047  & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.77 & 0.69 & 8 & 0.683 & 0.20 & 0.70 & 2.790   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.27 & 0.44 & $-$7 & 0.657 & 0.22 & 1.00 & 2.791   \\ 
1144+402 & S4 1144+40  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.00 & 0.58 & $-$6 & 0.943 & 1.23 & 2.50 & 2.792   \\ 
 &   & 2002 May 31 & BL111A\tablenotemark{a} & 15.4 & 0.86 & 0.61 & $-$19 & 0.781 & 0.24 & 0.80 & 2.793   \\ 
 &   & 2002 Jul 5 & BM166\tablenotemark{c} & 15.4 & 0.91 & 0.61 & 8 & 0.707 & 0.29 & 0.90 & 2.794   \\ 
 &   & 2002 Oct 31 & BA064C\tablenotemark{c} & 15.2 & 1.15 & 0.57 & 7 & 0.593 & 0.52 & 1.60 & 2.795   \\ 
 &   & 2002 Dec 8 & BA064E\tablenotemark{c} & 15.2 & 1.28 & 0.56 & 10 & 0.595 & 0.58 & 1.20 & 2.796   \\ 
 &   & 2003 Jan 8 & BA064D\tablenotemark{c} & 15.2 & 1.60 & 0.51 & 5 & 0.513 & 0.48 & 1.40 & 2.797   \\ 
 &   & 2003 Oct 17 & BM200B\tablenotemark{c} & 15.4 & 0.93 & 0.56 & $-$13 & 0.750 & 0.35 & 0.60 & 2.798   \\ 
 &   & 2009 May 17 & BM307\tablenotemark{c} & 15.4 & 1.10 & 0.54 & $-$3 & 0.928 & 0.29 & 0.70 & 2.799   \\ 
 &   & 2010 Sep 1 & BG204B\tablenotemark{c} & 15.4 & 0.74 & 0.55 & $-$1 & 0.773 & 0.30 & 0.90 & 2.800   \\ 
 &   & 2010 Dec 7 & BM333\tablenotemark{c} & 15.4 & 1.34 & 0.49 & $-$17 & 0.790 & 0.20 & 0.60 & 2.801   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.14 & 0.63 & $-$8 & 1.219 & 0.19 & 0.70 & 2.802   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 0.85 & 0.55 & $-$8 & 1.367 & 0.17 & 0.60 & 2.803   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 0.89 & 0.65 & $-$8 & 1.428 & 0.18 & 0.50 & 2.804   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 0.81 & 0.61 & $-$3 & 1.571 & 0.17 & 0.60 & 2.805   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.77 & 0.55 & $-$14 & 1.249 & 0.20 & 0.60 & 2.806   \\ 
1145$-$071 & PKS 1145$-$071  & 1998 Nov 1 & BK052E\tablenotemark{b} & 15.4 & 1.38 & 0.57 & $-$6 & 0.526 & 0.37 & 1.10 & 2.807   \\ 
 &   & 2001 Nov 7 & BR077C\tablenotemark{b} & 15.4 & 1.44 & 0.56 & $-$7 & 0.573 & 0.33 & 1.00 & 2.808   \\ 
 &   & 2002 Apr 2 & BR077J\tablenotemark{b} & 15.4 & 1.42 & 0.53 & $-$8 & 0.714 & 0.21 & 0.60 & 2.809   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.28 & 0.51 & $-$1 & 0.755 & 0.20 & 0.50 & 2.810   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.44 & 0.60 & $-$5 & 0.690 & 0.21 & 0.60 & 2.811   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.74 & 0.53 & $-$11 & 0.610 & 0.17 & 0.60 & 2.812   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.36 & 0.61 & $-$2 & 0.663 & 0.17 & 0.50 & 2.813   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 1.20 & 0.49 & $-$3 & 0.623 & 0.22 & 0.60 & 2.814   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.27 & 0.47 & $-$7 & 0.646 & 0.21 & 0.70 & 2.815   \\ 
1148$-$001 & 4C $-$00.47  & 1998 Nov 1 & BK052E\tablenotemark{b} & 15.4 & 1.28 & 0.53 & $-$5 & 0.773 & 0.34 & 1.00 & 2.816   \\ 
 &   & 2001 Nov 7 & BR077C\tablenotemark{b} & 15.4 & 1.49 & 0.61 & $-$8 & 0.541 & 0.27 & 0.90 & 2.817   \\ 
 &   & 2002 Apr 2 & BR077J\tablenotemark{b} & 15.4 & 1.52 & 0.59 & $-$11 & 0.693 & 0.25 & 0.90 & 2.818   \\ 
 &   & 2002 Dec 8 & BA064E\tablenotemark{c} & 15.2 & 1.77 & 0.65 & $-$16 & 0.719 & 0.39 & 2.30 & 2.819   \\ 
 &   & 2006 Jul 7 & BL137G\tablenotemark{a} & 15.4 & 1.33 & 0.51 & $-$10 & 0.787 & 0.57 & 1.80 & 2.820   \\ 
 &   & 2007 Jan 6 & BL137R\tablenotemark{a} & 15.4 & 1.44 & 0.71 & 3 & 0.605 & 0.37 & 3.00 & 2.821   \\ 
 &   & 2007 Apr 18 & BL137Q\tablenotemark{a} & 15.4 & 1.42 & 0.55 & $-$12 & 0.841 & 0.32 & 1.30 & 2.822   \\ 
 &   & 2007 Aug 9 & BL149AE\tablenotemark{a} & 15.4 & 1.28 & 0.54 & $-$6 & 0.835 & 0.24 & 0.80 & 2.823   \\ 
 &   & 2008 Aug 25 & BL149BB\tablenotemark{a} & 15.4 & 1.23 & 0.46 & $-$9 & 0.689 & 0.29 & 1.00 & 2.824   \\ 
 &   & 2010 Oct 25 & BL149CT\tablenotemark{a} & 15.4 & 1.33 & 0.53 & $-$8 & 0.737 & 0.18 & 0.70 & 2.825   \\ 
1149$-$084 & PKS B1149$-$084  & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.44 & 0.53 & $-$9 & 0.618 & 0.12 & 0.60 & 2.826   \\ 
1150+497 & 4C +49.22  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.96 & 0.59 & $-$5 & 0.878 & 0.19 & 0.60 & 2.827   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 0.84 & 0.55 & 0 & 1.112 & 0.50 & 0.90 & 2.828   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.84 & 0.60 & $-$8 & 1.879 & 0.18 & 0.50 & 2.829   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.79 & 0.58 & $-$17 & 1.759 & 0.10 & 0.50 & 2.830   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.77 & 0.61 & $-$17 & 1.460 & 0.16 & 0.50 & 2.831   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 0.79 & 0.59 & $-$5 & 1.153 & 0.16 & 0.60 & 2.832   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.83 & 0.56 & $-$7 & 2.259 & 0.22 & 0.70 & 2.833   \\ 
1156+295 & 4C +29.45  & 1996 Jan 13 & BM050\tablenotemark{c} & 15.4 & 1.05 & 0.55 & $-$12 & 1.962 & 0.23 & 1.30 & 2.834   \\ 
 &   & 1996 Oct 10 & BD038A\tablenotemark{c} & 15.4 & 1.00 & 0.44 & $-$15 & 1.880 & 0.37 & 2.10 & 2.835   \\ 
 &   & 1996 Oct 12 & BD038B\tablenotemark{c} & 15.4 & 1.02 & 0.43 & $-$13 & 1.913 & 0.39 & 1.50 & 2.836   \\ 
 &   & 1996 Dec 23 & BD038D\tablenotemark{c} & 15.4 & 1.09 & 0.51 & $-$10 & 1.689 & 0.27 & 1.00 & 2.837   \\ 
 &   & 1997 Nov 16 & BW031C\tablenotemark{c} & 15.4 & 0.98 & 0.59 & $-$2 & 0.581 & 0.37 & 1.10 & 2.838   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 0.95 & 0.58 & $-$6 & 2.000 & 0.19 & 1.70 & 2.839   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.97 & 0.53 & $-$10 & 1.639 & 0.19 & 1.50 & 2.840   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.03 & 0.60 & $-$11 & 1.470 & 0.18 & 0.80 & 2.841   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.98 & 0.59 & $-$3 & 1.332 & 0.20 & 1.00 & 2.842   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.04 & 0.59 & $-$12 & 0.991 & 0.16 & 0.50 & 2.843   \\ 
1157$-$215 & CGRABS J1159$-$2148  & 2010 Oct 15 & BL149CS\tablenotemark{a} & 15.4 & 1.47 & 0.52 & $-$7 & 0.323 & 0.20 & 0.60 & 2.844   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 1.60 & 0.57 & $-$2 & 0.355 & 0.18 & 0.50 & 2.845   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.44 & 0.50 & $-$8 & 0.384 & 0.19 & 0.50 & 2.846   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.49 & 0.52 & $-$5 & 0.351 & 0.25 & 0.70 & 2.847   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.45 & 0.54 & $-$6 & 0.344 & 0.20 & 0.60 & 2.848   \\ 
1202$-$262 & PKS 1203$-$26  & 2011 Feb 27 & BL149DC\tablenotemark{a} & 15.4 & 1.40 & 0.50 & $-$7 & 0.594 & 0.22 & 1.10 & 2.849   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.44 & 0.51 & $-$7 & 0.686 & 0.25 & 0.70 & 2.850   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.25 & 0.48 & $-$4 & 0.610 & 0.24 & 0.60 & 2.851   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.60 & 0.58 & $-$4 & 0.501 & 0.25 & 0.70 & 2.852   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.36 & 0.51 & $-$5 & 0.516 & 0.22 & 0.60 & 2.853   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.31 & 0.45 & $-$3 & 0.734 & 0.28 & 0.80 & 2.854   \\ 
1213$-$172 & PKS 1213$-$17  & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.31 & 0.46 & $-$6 & 1.552 & 0.22 & 0.70 & 2.855   \\ 
1219+044 & 4C +04.42  & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.49 & 0.52 & $-$17 & 0.597 & 1.00 & 1.60 & 2.856   \\ 
 &   & 2010 Sep 1 & BG204B\tablenotemark{c} & 15.4 & 1.07 & 0.50 & $-$4 & 1.032 & 0.34 & 1.30 & 2.857   \\ 
1219+285 & W Comae  & 2010 Sep 1 & BG204B\tablenotemark{c} & 15.4 & 0.86 & 0.53 & $-$9 & 0.228 & 0.18 & 0.50 & 2.858   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.06 & 0.59 & $-$10 & 0.350 & 0.19 & 0.60 & 2.859   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.94 & 0.49 & $-$8 & 0.534 & 0.21 & 0.60 & 2.860   \\ 
1228+126 & M87  & 2009 May 23 & BK145A\tablenotemark{c} & 15.4 & 1.19 & 0.54 & $-$11 & 2.521 & 0.06 & 0.20 & 2.861   \\ 
 &   & 2010 Apr 8 & BH163B\tablenotemark{c} & 15.4 & 1.22 & 0.54 & $-$5 & 2.010 & 0.93 & 2.70 & 2.862   \\ 
 &   & 2010 Apr 18 & BH163B\tablenotemark{c} & 15.4 & 1.21 & 0.59 & $-$10 & 1.900 & 0.23 & 1.00 & 2.863   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.10 & 0.47 & $-$6 & 2.069 & 0.24 & 1.30 & 2.864   \\ 
1236+049 & BZQ J1239+0443  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.30 & 0.54 & $-$9 & 0.606 & 0.20 & 0.60 & 2.865   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.29 & 0.53 & $-$9 & 0.733 & 0.18 & 0.60 & 2.866   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.21 & 0.48 & $-$8 & 0.686 & 0.19 & 0.60 & 2.867   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.64 & 0.56 & $-$14 & 0.967 & 0.17 & 0.50 & 2.868   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.55 & 0.69 & 8 & 1.123 & 0.20 & 0.60 & 2.869   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.22 & 0.55 & $-$7 & 1.014 & 0.16 & 0.50 & 2.870   \\ 
1243$-$072 & PKS 1243$-$072  & 2006 Apr 5 & BL137C\tablenotemark{a} & 15.4 & 1.33 & 0.53 & $-$6 & 0.539 & 0.43 & 1.30 & 2.871   \\ 
 &   & 2007 Jan 6 & BL137R\tablenotemark{a} & 15.4 & 1.38 & 0.62 & 3 & 0.776 & 0.35 & 1.00 & 2.872   \\ 
 &   & 2007 Apr 18 & BL137Q\tablenotemark{a} & 15.4 & 1.44 & 0.54 & $-$10 & 0.899 & 0.30 & 0.90 & 2.873   \\ 
 &   & 2007 Aug 24 & BL149AM\tablenotemark{a} & 15.4 & 1.29 & 0.52 & $-$6 & 1.032 & 0.27 & 0.80 & 2.874   \\ 
 &   & 2008 May 30 & BL149AI\tablenotemark{a} & 15.4 & 1.49 & 0.51 & $-$9 & 1.072 & 0.23 & 0.70 & 2.875   \\ 
 &   & 2008 Nov 26 & BL149BF\tablenotemark{a} & 15.4 & 1.46 & 0.51 & $-$11 & 1.050 & 0.15 & 0.50 & 2.876   \\ 
 &   & 2009 May 2 & BL149BK\tablenotemark{a} & 15.4 & 1.30 & 0.50 & $-$7 & 1.231 & 0.20 & 0.60 & 2.877   \\ 
 &   & 2010 Jan 16 & BL149CG\tablenotemark{a} & 15.4 & 1.59 & 0.53 & $-$9 & 1.125 & 0.18 & 0.50 & 2.878   \\ 
 &   & 2010 Sep 27 & BL149CQ\tablenotemark{a} & 15.4 & 1.44 & 0.53 & $-$8 & 1.208 & 0.18 & 0.50 & 2.879   \\ 
1244$-$255 & PKS 1244$-$255  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.37 & 0.54 & $-$6 & 0.535 & 0.22 & 0.70 & 2.880   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.93 & 0.54 & $-$8 & 0.840 & 0.24 & 0.80 & 2.881   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.48 & 0.48 & $-$5 & 0.831 & 0.24 & 0.70 & 2.882   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.34 & 0.48 & $-$1 & 0.897 & 0.24 & 0.80 & 2.883   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.42 & 0.49 & $-$5 & 0.854 & 0.20 & 0.60 & 2.884   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 2.29 & 0.69 & 14 & 1.869 & 0.26 & 1.00 & 2.885   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.38 & 0.47 & $-$5 & 1.314 & 0.26 & 0.80 & 2.886   \\ 
1302$-$102 & PG 1302$-$102  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 2.07 & 0.79 & 20 & 0.414 & 0.85 & 1.50 & 2.887   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.56 & 0.54 & $-$9 & 0.417 & 0.99 & 2.00 & 2.888   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.42 & 0.56 & $-$5 & 0.440 & 0.21 & 0.60 & 2.889   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.45 & 0.51 & $-$8 & 0.498 & 0.20 & 0.60 & 2.890   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.49 & 0.56 & $-$7 & 1.453 & 0.11 & 0.30 & 2.891   \\ 
1323+321 & 4C +32.44  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.09 & 0.63 & $-$14 & 0.195 & 0.33 & 1.00 & 2.892   \\ 
 &   & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 1.32 & 0.68 & $-$9 & 0.274 & 0.48 & 1.80 & 2.893   \\ 
1328+254 & 3C 287  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.23 & 0.65 & $-$14 & 0.124 & 0.50 & 1.30 & 2.894   \\ 
1328+307 & 3C 286  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.99 & 0.51 & 0 & 0.878 & 0.61 & 4.80 & 2.895   \\ 
 &   & 2002 Aug 12 & BR077L\tablenotemark{b} & 15.4 & 2.45 & 1.56 & 23 & 0.868 & 0.45 & 7.30 & 2.896   \\ 
1329$-$049 & OP $-$050  & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.30 & 0.54 & $-$5 & 0.698 & 0.17 & 0.50 & 2.897   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.68 & 0.74 & 8 & 0.585 & 0.21 & 0.60 & 2.898   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.32 & 0.48 & $-$8 & 1.167 & 0.21 & 0.60 & 2.899   \\ 
1329$-$126 & PMN J1332$-$1256  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 2.22 & 0.63 & $-$9 & 0.084 & 1.26 & 2.00 & 2.900   \\ 
1331+170 & OP 151  & 2003 Aug 27 & BU026A\tablenotemark{c} & 15.4 & 1.19 & 0.52 & $-$9 & 0.291 & 0.30 & 0.90 & 2.901   \\ 
 &   & 2004 Aug 12 & BU026B\tablenotemark{c} & 15.4 & 1.14 & 0.55 & $-$5 & 0.304 & 0.28 & 0.80 & 2.902   \\ 
 &   & 2005 Jun 5 & BU026C\tablenotemark{c} & 15.4 & 1.19 & 0.54 & $-$6 & 0.314 & 0.27 & 0.80 & 2.903   \\ 
 &   & 2006 Apr 5 & BL137C\tablenotemark{a} & 15.4 & 1.12 & 0.58 & $-$6 & 0.309 & 0.38 & 1.20 & 2.904   \\ 
 &   & 2006 Dec 1 & BL137L\tablenotemark{a} & 15.4 & 1.08 & 0.60 & 0 & 0.341 & 0.54 & 1.60 & 2.905   \\ 
 &   & 2007 Mar 28 & BL137P\tablenotemark{a} & 15.4 & 1.30 & 0.56 & $-$16 & 0.369 & 0.32 & 1.00 & 2.906   \\ 
 &   & 2007 Jul 3 & BL149AC\tablenotemark{a} & 15.4 & 1.15 & 0.54 & $-$12 & 0.373 & 0.31 & 0.90 & 2.907   \\ 
 &   & 2007 Sep 6 & BL149AG\tablenotemark{a} & 15.4 & 1.04 & 0.54 & $-$3 & 0.373 & 0.27 & 0.80 & 2.908   \\ 
 &   & 2009 Jul 23 & BL149BQ\tablenotemark{a} & 15.4 & 1.15 & 0.61 & $-$2 & 0.397 & 0.20 & 0.60 & 2.909   \\ 
 &   & 2010 Oct 15 & BL149CS\tablenotemark{a} & 15.4 & 1.11 & 0.55 & $-$8 & 0.346 & 0.18 & 0.50 & 2.910   \\ 
1334$-$127 & PKS 1335$-$127  & 1996 Oct 10 & BD038A\tablenotemark{c} & 15.4 & 1.09 & 0.41 & $-$4 & 5.882 & 0.82 & 2.50 & 2.911   \\ 
 &   & 1996 Oct 12 & BD038B\tablenotemark{c} & 15.4 & 1.09 & 0.41 & $-$2 & 6.095 & 0.99 & 3.00 & 2.912   \\ 
 &   & 1996 Dec 23 & BD038D\tablenotemark{c} & 15.4 & 1.26 & 0.50 & 3 & 6.056 & 0.44 & 2.30 & 2.913   \\ 
 &   & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 1.28 & 0.48 & $-$6 & 5.527 & 0.45 & 2.10 & 2.914   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.24 & 0.45 & $-$5 & 3.679 & 0.21 & 1.00 & 2.915   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.45 & 0.55 & $-$7 & 4.292 & 0.20 & 1.20 & 2.916   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.56 & 0.52 & $-$9 & 3.897 & 0.20 & 1.10 & 2.917   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.28 & 0.47 & $-$7 & 3.169 & 0.22 & 1.00 & 2.918   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 2.12 & 0.55 & $-$12 & 3.673 & 0.19 & 0.80 & 2.919   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.33 & 0.51 & $-$5 & 4.009 & 0.17 & 0.60 & 2.920   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.53 & 0.54 & $-$9 & 4.312 & 0.18 & 1.00 & 2.921   \\ 
1343+451 & VIPS 0700  & 2009 Oct 27 & BL149CC\tablenotemark{a} & 15.4 & 0.81 & 0.61 & $-$17 & 0.730 & 0.18 & 0.50 & 2.922   \\ 
 &   & 2010 Jun 19 & BL149CK\tablenotemark{a} & 15.4 & 0.84 & 0.60 & $-$15 & 0.303 & 0.16 & 0.50 & 2.923   \\ 
 &   & 2010 Nov 29 & BL149CY\tablenotemark{a} & 15.4 & 0.77 & 0.58 & $-$12 & 0.395 & 0.15 & 0.50 & 2.924   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.79 & 0.51 & $-$12 & 0.837 & 0.19 & 0.60 & 2.925   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.89 & 0.60 & $-$8 & 0.769 & 0.17 & 0.50 & 2.926   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.90 & 0.56 & $-$11 & 0.833 & 0.15 & 0.50 & 2.927   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.85 & 0.63 & $-$4 & 0.719 & 0.19 & 0.50 & 2.928   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.86 & 0.61 & $-$16 & 0.841 & 0.17 & 0.50 & 2.929   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 0.82 & 0.57 & $-$13 & 0.753 & 0.16 & 0.50 & 2.930   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 0.85 & 0.71 & $-$35 & 0.897 & 0.18 & 0.50 & 2.931   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.81 & 0.56 & $-$5 & 0.868 & 0.15 & 0.40 & 2.932   \\ 
1345+125 & 4C +12.50  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.33 & 0.63 & $-$1 & 0.892 & 0.22 & 0.90 & 2.933   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.35 & 0.57 & $-$13 & 0.828 & 0.25 & 1.00 & 2.934   \\ 
1348+308 & B2 1348+30B  & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 1.09 & 0.67 & $-$10 & 0.197 & 0.21 & 0.60 & 2.935   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 1.15 & 0.60 & $-$1 & 0.208 & 0.17 & 0.50 & 2.936   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.15 & 0.55 & 3 & 0.265 & 0.24 & 0.70 & 2.937   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.92 & 0.55 & $-$6 & 0.230 & 0.15 & 0.40 & 2.938   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 0.97 & 0.55 & $-$8 & 0.203 & 0.15 & 0.40 & 2.939   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.47 & 0.88 & 30 & 0.164 & 0.18 & 0.50 & 2.940   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.86 & 0.50 & $-$4 & 0.151 & 0.18 & 0.50 & 2.941   \\ 
1354+195 & 4C +19.44  & 1999 Jul 19 & BK068B\tablenotemark{b} & 15.4 & 1.42 & 0.55 & $-$20 & 0.764 & 0.34 & 1.00 & 2.942   \\ 
 &   & 2002 Aug 12 & BR077L\tablenotemark{b} & 15.4 & 1.23 & 0.56 & $-$13 & 1.117 & 0.22 & 0.70 & 2.943   \\ 
 &   & 2003 Jan 6 & BC119B\tablenotemark{c} & 15.4 & 1.33 & 0.58 & $-$26 & 1.194 & 0.33 & 1.00 & 2.944   \\ 
1354$-$152 & PKS 1354$-$152  & 1999 Nov 6 & BK068C\tablenotemark{b} & 15.4 & 1.66 & 0.57 & $-$9 & 0.829 & 0.37 & 1.10 & 2.945   \\ 
1406$-$076 & PKS B1406$-$076  & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.32 & 0.48 & $-$8 & 0.950 & 0.18 & 0.50 & 2.946   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.45 & 0.49 & $-$9 & 1.013 & 0.10 & 0.50 & 2.947   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.85 & 0.53 & $-$11 & 0.859 & 0.18 & 0.70 & 2.948   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.32 & 0.55 & $-$5 & 1.071 & 0.18 & 0.70 & 2.949   \\ 
1413+135 & PKS B1413+135  & 1995 Jul 16 & BP021\tablenotemark{c} & 15.4 & 0.98 & 0.47 & $-$5 & 1.565 & 0.36 & 1.20 & 2.950   \\ 
 &   & 1998 Nov 7 & BP048\tablenotemark{c} & 15.4 & 1.06 & 0.54 & 0 & 1.691 & 0.30 & 0.90 & 2.951   \\ 
 &   & 1999 Jan 9 & BP048B\tablenotemark{c} & 15.4 & 1.54 & 0.79 & 21 & 1.277 & 0.25 & 0.80 & 2.952   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.38 & 0.62 & $-$1 & 0.613 & 0.19 & 0.60 & 2.953   \\ 
1417+385 & B3 1417+385  & 2010 Aug 29 & BG204C\tablenotemark{c} & 15.4 & 0.78 & 0.59 & $-$12 & 1.016 & 0.39 & 1.00 & 2.954   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.94 & 0.56 & 1 & 0.658 & 0.17 & 0.50 & 2.955   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.85 & 0.58 & $-$9 & 1.086 & 0.16 & 0.50 & 2.956   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 0.85 & 0.53 & $-$13 & 0.982 & 0.18 & 0.60 & 2.957   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 0.82 & 0.52 & 0 & 0.687 & 0.19 & 0.60 & 2.958   \\ 
1418+546 & OQ 530  & 2010 Feb 25 & BG197B\tablenotemark{c} & 15.4 & 0.87 & 0.57 & $-$6 & 1.021 & 0.36 & 1.10 & 2.959   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 0.72 & 0.64 & $-$43 & 0.467 & 0.19 & 0.60 & 2.960   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 0.72 & 0.58 & $-$13 & 0.601 & 0.19 & 0.60 & 2.961   \\ 
1424+366 & B2 1424+36  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.88 & 0.49 & 5 & 0.604 & 0.51 & 1.50 & 2.962   \\ 
 &   & 2002 Aug 12 & BR077L\tablenotemark{b} & 15.4 & 1.20 & 0.61 & $-$25 & 0.245 & 0.24 & 0.70 & 2.963   \\ 
1435+638 & VIPS 0792  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 0.79 & 0.67 & 29 & 1.310 & 0.19 & 0.70 & 2.964   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.71 & 0.67 & $-$24 & 1.233 & 0.16 & 0.50 & 2.965   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.73 & 0.68 & 1 & 1.208 & 0.16 & 0.60 & 2.966   \\ 
1458+718 & 3C 309.1  & 2007 Mar 1 & BK134A\tablenotemark{c} & 15.4 & 0.84 & 0.56 & $-$13 & 0.906 & 0.18 & 0.50 & 2.967   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.93 & 0.63 & $-$8 & 0.497 & 0.31 & 0.90 & 2.968   \\ 
1502+036 & PKS 1502+036  & 2001 Oct 6 & BF068D\tablenotemark{c} & 15.4 & 1.31 & 0.51 & $-$9 & 0.501 & 0.53 & 1.20 & 2.969   \\ 
 &   & 2006 Jun 26 & BF075F\tablenotemark{c} & 15.4 & 1.21 & 0.47 & $-$7 & 0.629 & 0.41 & 1.20 & 2.970   \\ 
 &   & 2010 Oct 15 & BL149CS\tablenotemark{a} & 15.4 & 1.22 & 0.51 & $-$7 & 0.506 & 0.19 & 0.50 & 2.971   \\ 
 &   & 2010 Oct 25 & BL149CT\tablenotemark{a} & 15.4 & 1.33 & 0.52 & $-$9 & 0.488 & 0.17 & 0.50 & 2.972   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.38 & 0.63 & 0 & 0.431 & 0.20 & 0.60 & 2.973   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.26 & 0.53 & $-$6 & 0.447 & 0.17 & 0.50 & 2.974   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.23 & 0.53 & $-$6 & 0.592 & 0.17 & 0.50 & 2.975   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.27 & 0.61 & 0 & 0.501 & 0.18 & 0.60 & 2.976   \\ 
1502+106 & OR 103  & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 1.24 & 0.49 & $-$9 & 0.967 & 0.32 & 1.10 & 2.977   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.39 & 0.56 & $-$1 & 1.343 & 0.52 & 1.00 & 2.978   \\ 
1504+377 & B2 1504+37  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.01 & 0.65 & 24 & 0.510 & 1.29 & 2.40 & 2.979   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.88 & 0.51 & $-$3 & 0.742 & 0.40 & 1.30 & 2.980   \\ 
 &   & 1999 Jan 2 & BG077D\tablenotemark{c} & 15.4 & 0.93 & 0.47 & $-$16 & 0.550 & 0.45 & 1.80 & 2.981   \\ 
 &   & 2002 Aug 2 & BR077M\tablenotemark{b} & 15.4 & 1.00 & 0.56 & $-$22 & 0.419 & 0.23 & 0.70 & 2.982   \\ 
 &   & 2005 Apr 4 & BO020\tablenotemark{c} & 15.4 & 0.82 & 0.51 & $-$13 & 0.480 & 0.64 & 1.40 & 2.983   \\ 
1504$-$166 & PKS 1504$-$167  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 2.28 & 0.73 & 16 & 1.475 & 1.38 & 2.00 & 2.984   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.62 & 0.58 & $-$8 & 1.504 & 3.58 & 5.00 & 2.985   \\ 
1508$-$055 & PKS 1508$-$05  & 1995 Jul 28 & BZ014\tablenotemark{b} & 15.3 & 1.27 & 0.56 & 5 & 0.641 & 0.49 & 1.30 & 2.986   \\ 
 &   & 1997 Mar 10 & BK048A\tablenotemark{b} & 15.4 & 1.25 & 0.55 & 7 & 0.702 & 0.28 & 0.70 & 2.987   \\ 
 &   & 1998 Mar 7 & BK052B\tablenotemark{b} & 15.4 & 1.32 & 0.53 & $-$3 & 0.603 & 0.43 & 1.00 & 2.988   \\ 
 &   & 1998 Sep 29 & BG077B\tablenotemark{c} & 15.4 & 1.16 & 0.49 & 2 & 0.570 & 0.34 & 1.10 & 2.989   \\ 
 &   & 1998 Oct 30 & BK052D\tablenotemark{b} & 15.4 & 1.25 & 0.49 & $-$7 & 0.556 & 0.37 & 1.20 & 2.990   \\ 
 &   & 1998 Dec 5 & BG077C\tablenotemark{c} & 15.4 & 1.09 & 0.44 & 3 & 0.580 & 0.56 & 2.10 & 2.991   \\ 
 &   & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.57 & 0.54 & $-$10 & 0.515 & 0.26 & 0.90 & 2.992   \\ 
 &   & 2001 Jan 21 & BK068H\tablenotemark{b} & 15.4 & 1.29 & 0.50 & $-$9 & 0.477 & 0.38 & 1.20 & 2.993   \\ 
 &   & 2001 Dec 29 & BR077D\tablenotemark{b} & 15.4 & 1.44 & 0.56 & $-$8 & 0.635 & 0.22 & 0.60 & 2.994   \\ 
 &   & 2006 Mar 9 & BL137B\tablenotemark{a} & 15.4 & 1.37 & 0.56 & $-$5 & 0.528 & 0.39 & 1.10 & 2.995   \\ 
 &   & 2008 Sep 12 & BL149BC\tablenotemark{a} & 15.4 & 1.36 & 0.52 & $-$7 & 0.857 & 0.24 & 0.70 & 2.996   \\ 
 &   & 2010 Nov 20 & BL149CX\tablenotemark{a} & 15.4 & 1.41 & 0.51 & $-$8 & 0.702 & 0.17 & 0.60 & 2.997   \\ 
1509+054 & PMN J1511+0518  & 2006 Jul 21 & BO025E\tablenotemark{c} & 15.4 & 1.50 & 0.71 & 13 & 0.557 & 0.25 & 0.70 & 2.998   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.43 & 0.66 & $-$2 & 0.486 & 0.18 & 0.60 & 2.999   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 1.14 & 0.53 & $-$2 & 0.483 & 0.21 & 0.60 & 2.1000   \\ 
1510$-$089 & PKS 1510$-$08  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 2.00 & 0.75 & 16 & 1.993 & 1.90 & 2.50 & 2.1001   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.62 & 0.53 & $-$10 & 1.974 & 1.59 & 2.00 & 2.1002   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.28 & 0.47 & $-$7 & 1.592 & 0.22 & 0.90 & 2.1003   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.46 & 0.60 & 1 & 1.912 & 0.24 & 1.00 & 2.1004   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.41 & 0.51 & $-$8 & 2.361 & 0.22 & 0.70 & 2.1005   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.38 & 0.50 & $-$8 & 4.139 & 0.22 & 0.70 & 2.1006   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.18 & 0.48 & 1 & 6.684 & 0.29 & 1.00 & 2.1007   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.40 & 0.54 & $-$7 & 6.368 & 0.23 & 5.00 & 2.1008   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.43 & 0.57 & $-$6 & 5.567 & 0.21 & 1.50 & 2.1009   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.48 & 0.53 & $-$8 & 4.896 & 0.17 & 4.00 & 2.1010   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.33 & 0.51 & $-$5 & 4.852 & 0.18 & 2.00 & 2.1011   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.54 & 0.56 & $-$8 & 6.070 & 0.21 & 2.00 & 2.1012   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.28 & 0.51 & $-$2 & 5.685 & 0.26 & 1.80 & 2.1013   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.56 & 0.53 & $-$12 & 4.263 & 0.15 & 2.50 & 2.1014   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.79 & 0.75 & 8 & 3.677 & 0.23 & 0.70 & 2.1015   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.48 & 0.53 & $-$7 & 3.278 & 0.12 & 1.50 & 2.1016   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.24 & 0.46 & $-$7 & 3.359 & 0.23 & 0.90 & 2.1017   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.36 & 0.52 & $-$4 & 2.929 & 0.17 & 0.50 & 2.1018   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.78 & 0.65 & 1 & 3.115 & 0.20 & 0.90 & 2.1019   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.66 & 0.55 & $-$12 & 2.997 & 0.17 & 0.60 & 2.1020   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 1.28 & 0.53 & $-$4 & 3.163 & 0.23 & 1.60 & 2.1021   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.53 & 0.65 & $-$6 & 2.970 & 0.19 & 1.50 & 2.1022   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.38 & 0.53 & $-$5 & 2.941 & 0.22 & 2.00 & 2.1023   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.17 & 0.45 & $-$5 & 2.116 & 0.24 & 0.70 & 2.1024   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.24 & 0.48 & $-$5 & 2.172 & 0.20 & 0.80 & 2.1025   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.30 & 0.47 & $-$7 & 2.030 & 0.21 & 0.70 & 2.1026   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.22 & 0.40 & $-$7 & 1.805 & 0.27 & 0.90 & 2.1027   \\ 
1511$-$100 & PKS 1511$-$100  & 2002 Apr 2 & BR077J\tablenotemark{b} & 15.4 & 1.58 & 0.58 & $-$7 & 0.916 & 0.24 & 0.80 & 2.1028   \\ 
1514+004 & PKS 1514+00  & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.22 & 0.47 & $-$7 & 0.987 & 0.21 & 0.50 & 2.1029   \\ 
1514+197 & PKS 1514+197  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.12 & 0.53 & $-$10 & 0.847 & 0.18 & 0.60 & 2.1030   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.12 & 0.54 & $-$6 & 0.886 & 0.18 & 0.50 & 2.1031   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.08 & 0.56 & $-$10 & 0.852 & 0.16 & 0.40 & 2.1032   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.05 & 0.50 & $-$12 & 0.714 & 0.20 & 0.60 & 2.1033   \\ 
1514$-$241 & AP Librae  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 2.21 & 0.54 & $-$15 & 2.119 & 0.23 & 0.70 & 2.1034   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.33 & 0.47 & $-$5 & 2.159 & 0.21 & 0.70 & 2.1035   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.20 & 0.43 & 0 & 1.840 & 0.36 & 2.00 & 2.1036   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.30 & 0.47 & $-$4 & 2.101 & 0.24 & 1.20 & 2.1037   \\ 
1519$-$273 & PKS 1519$-$273  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 2.27 & 0.56 & $-$16 & 0.705 & 0.26 & 0.60 & 2.1038   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 2.95 & 0.79 & 19 & 0.873 & 0.26 & 0.80 & 2.1039   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.34 & 0.49 & $-$3 & 1.146 & 0.20 & 0.60 & 2.1040   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.07 & 0.36 & $-$4 & 1.037 & 0.41 & 2.40 & 2.1041   \\ 
1520+319 & B2 1520+31  & 2010 Aug 29 & BG204C\tablenotemark{c} & 15.4 & 0.87 & 0.59 & $-$11 & 0.380 & 0.24 & 0.60 & 2.1042   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.02 & 0.65 & $-$11 & 0.393 & 0.20 & 0.60 & 2.1043   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.00 & 0.55 & $-$11 & 0.362 & 0.16 & 0.60 & 2.1044   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.91 & 0.50 & $-$10 & 0.388 & 0.19 & 0.60 & 2.1045   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 0.86 & 0.51 & 1 & 0.427 & 0.24 & 0.80 & 2.1046   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.02 & 0.62 & $-$12 & 0.432 & 0.18 & 0.50 & 2.1047   \\ 
1529$-$131 & PMN J1532$-$1319  & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.29 & 0.47 & $-$6 & 0.556 & 0.22 & 0.70 & 2.1048   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.21 & 0.47 & $-$1 & 0.496 & 0.24 & 0.70 & 2.1049   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.26 & 0.48 & $-$3 & 0.378 & 0.20 & 0.60 & 2.1050   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.35 & 0.51 & $-$4 & 0.355 & 0.16 & 0.50 & 2.1051   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.74 & 0.55 & $-$12 & 0.384 & 0.16 & 0.40 & 2.1052   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.38 & 0.58 & $-$1 & 0.457 & 0.18 & 0.50 & 2.1053   \\ 
1532+016 & PKS 1532+01  & 1995 Jul 28 & BZ014\tablenotemark{b} & 15.3 & 1.20 & 0.54 & 0 & 0.726 & 0.54 & 2.30 & 2.1054   \\ 
 &   & 1995 Dec 15 & BK37A\tablenotemark{b} & 15.3 & 1.20 & 0.54 & 5 & 0.526 & 0.45 & 1.90 & 2.1055   \\ 
 &   & 1997 Mar 10 & BK048A\tablenotemark{b} & 15.4 & 1.15 & 0.53 & 6 & 0.768 & 0.30 & 0.60 & 2.1056   \\ 
 &   & 1998 Oct 30 & BK052D\tablenotemark{b} & 15.4 & 1.16 & 0.52 & $-$3 & 0.366 & 0.34 & 0.80 & 2.1057   \\ 
 &   & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.88 & 0.59 & $-$13 & 0.333 & 0.31 & 1.10 & 2.1058   \\ 
 &   & 2001 Jan 21 & BK068H\tablenotemark{b} & 15.4 & 1.25 & 0.49 & $-$8 & 0.424 & 0.51 & 1.30 & 2.1059   \\ 
 &   & 2006 Mar 9 & BL137B\tablenotemark{a} & 15.4 & 1.31 & 0.56 & $-$6 & 1.297 & 0.41 & 1.00 & 2.1060   \\ 
 &   & 2007 Mar 2 & BL137O\tablenotemark{a} & 15.4 & 1.31 & 0.56 & $-$6 & 1.049 & 0.30 & 0.90 & 2.1061   \\ 
 &   & 2007 Aug 16 & BL149AF\tablenotemark{a} & 15.4 & 1.24 & 0.52 & $-$8 & 1.045 & 0.23 & 0.80 & 2.1062   \\ 
 &   & 2008 May 30 & BL149AI\tablenotemark{a} & 15.4 & 1.51 & 0.50 & $-$11 & 0.586 & 0.22 & 0.70 & 2.1063   \\ 
 &   & 2008 Oct 3 & BL149BD\tablenotemark{a} & 15.4 & 1.35 & 0.56 & $-$8 & 0.607 & 0.19 & 0.60 & 2.1064   \\ 
 &   & 2009 Feb 25 & BL149BI\tablenotemark{a} & 15.4 & 1.28 & 0.52 & $-$7 & 0.612 & 0.17 & 0.40 & 2.1065   \\ 
 &   & 2009 Jul 5 & BL149BP\tablenotemark{a} & 15.4 & 1.42 & 0.53 & $-$10 & 0.576 & 0.18 & 0.60 & 2.1066   \\ 
 &   & 2009 Dec 26 & BL149CF\tablenotemark{a} & 15.4 & 1.24 & 0.50 & $-$8 & 0.612 & 0.17 & 0.50 & 2.1067   \\ 
 &   & 2010 Aug 27 & BL149CN\tablenotemark{a} & 15.4 & 1.21 & 0.49 & $-$6 & 0.896 & 0.18 & 0.50 & 2.1068   \\ 
1538+149 & 4C +14.60  & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 0.99 & 0.61 & 4 & 0.625 & 0.45 & 1.20 & 2.1069   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.11 & 0.52 & $-$11 & 1.004 & 0.17 & 0.50 & 2.1070   \\ 
1548+056 & 4C +05.64  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.35 & 0.54 & $-$8 & 2.704 & 0.22 & 1.20 & 2.1071   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.31 & 0.54 & $-$10 & 2.443 & 0.12 & 0.70 & 2.1072   \\ 
1555+001 & PKS 1555+001  & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.27 & 0.54 & $-$1 & 0.583 & 0.25 & 1.20 & 2.1073   \\ 
 &   & 2002 Aug 12 & BR077L\tablenotemark{b} & 15.4 & 1.45 & 0.55 & $-$9 & 0.735 & 0.22 & 0.90 & 2.1074   \\ 
1604+159 & 4C +15.54  & 2002 Jul 20 & BH096\tablenotemark{c} & 15.4 & 1.17 & 0.52 & $-$11 & 0.318 & 0.31 & 0.70 & 2.1075   \\ 
 &   & 2009 Aug 19 & BL149BR\tablenotemark{a} & 15.4 & 1.12 & 0.51 & $-$7 & 0.446 & 0.17 & 0.60 & 2.1076   \\ 
 &   & 2010 Feb 11 & BL149CH\tablenotemark{a} & 15.4 & 1.12 & 0.54 & 0 & 0.484 & 0.20 & 0.60 & 2.1077   \\ 
 &   & 2010 Sep 17 & BL149CP\tablenotemark{a} & 15.4 & 1.10 & 0.52 & $-$7 & 0.431 & 0.17 & 0.70 & 2.1078   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.11 & 0.53 & $-$12 & 0.345 & 0.18 & 0.50 & 2.1079   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.20 & 0.75 & $-$3 & 0.380 & 0.20 & 0.60 & 2.1080   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.03 & 0.41 & $-$11 & 0.398 & 0.24 & 0.90 & 2.1081   \\ 
1606+106 & 4C +10.45  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.56 & 0.81 & 16 & 1.042 & 0.95 & 2.00 & 2.1082   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.42 & 0.53 & $-$16 & 1.068 & 1.13 & 2.00 & 2.1083   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 1.24 & 0.49 & $-$9 & 0.853 & 0.33 & 0.90 & 2.1084   \\ 
1607+268 & CTD 93  & 1995 Jul 23 & BS025\tablenotemark{c} & 15.3 & 1.02 & 0.75 & $-$10 & 0.392 & 0.17 & 0.80 & 2.1085   \\ 
 &   & 1996 Dec 29 & BS051\tablenotemark{c} & 15.4 & 1.49 & 1.29 & 14 & 0.295 & 0.08 & 0.30 & 2.1086   \\ 
 &   & 2002 May 8 & BR077Q\tablenotemark{b} & 15.4 & 1.58 & 1.12 & $-$31 & 0.277 & 0.17 & 0.60 & 2.1087   \\ 
 &   & 2003 Oct 25 & BN025\tablenotemark{c} & 15.4 & 1.91 & 1.26 & $-$17 & 0.323 & 0.24 & 0.70 & 2.1088   \\ 
 &   & 2006 Apr 28 & BL137D\tablenotemark{a} & 15.4 & 0.93 & 0.56 & $-$16 & 0.274 & 0.90 & 2.20 & 2.1089   \\ 
 &   & 2008 Jun 26 & BT094F\tablenotemark{c} & 15.4 & 2.43 & 1.10 & $-$10 & 0.301 & 0.40 & 1.50 & 2.1090   \\ 
 &   & 2009 May 28 & BL149BL\tablenotemark{a} & 15.4 & 1.33 & 0.93 & $-$19 & 0.362 & 0.20 & 0.60 & 2.1091   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.17 & 0.66 & $-$15 & 0.334 & 0.20 & 0.60 & 2.1092   \\ 
1611+343 & DA 406  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.90 & 0.61 & $-$1 & 4.264 & 1.21 & 2.80 & 2.1093   \\ 
 &   & 1995 Jan 27 & BW013\tablenotemark{c} & 15.4 & 1.08 & 0.76 & 30 & 3.618 & 1.42 & 5.00 & 2.1094   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.10 & 0.52 & $-$25 & 3.904 & 1.36 & 4.10 & 2.1095   \\ 
 &   & 1997 May 26 & BM082B\tablenotemark{c} & 15.4 & 1.05 & 0.58 & $-$16 & 3.718 & 0.28 & 1.30 & 2.1096   \\ 
 &   & 1997 Aug 15 & BM082C\tablenotemark{c} & 15.4 & 0.91 & 0.54 & 1 & 4.190 & 0.34 & 1.60 & 2.1097   \\ 
 &   & 1998 Jun 30 & BL060\tablenotemark{c} & 15.4 & 1.06 & 0.56 & $-$28 & 3.902 & 0.32 & 0.90 & 2.1098   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.16 & 0.59 & 10 & 2.822 & 0.82 & 1.10 & 2.1099   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.89 & 0.56 & $-$8 & 3.597 & 0.18 & 0.60 & 2.1100   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.19 & 0.57 & $-$3 & 3.846 & 0.12 & 0.90 & 2.1101   \\ 
1617+229 & CGRABS J1619+2247  & 2009 Jul 23 & BL149BQ\tablenotemark{a} & 15.4 & 1.05 & 0.58 & $-$6 & 0.498 & 0.16 & 0.40 & 2.1102   \\ 
 &   & 2010 Jan 16 & BL149CG\tablenotemark{a} & 15.4 & 1.20 & 0.55 & $-$6 & 0.595 & 0.18 & 0.50 & 2.1103   \\ 
 &   & 2010 Oct 15 & BL149CS\tablenotemark{a} & 15.4 & 1.02 & 0.54 & $-$12 & 0.578 & 0.18 & 0.60 & 2.1104   \\ 
 &   & 2010 Nov 20 & BL149CX\tablenotemark{a} & 15.4 & 1.16 & 0.54 & $-$6 & 0.584 & 0.16 & 0.50 & 2.1105   \\ 
 &   & 2011 Feb 20 & BL149DB\tablenotemark{a} & 15.4 & 0.99 & 0.51 & $-$11 & 0.590 & 0.17 & 0.50 & 2.1106   \\ 
1622$-$253 & PKS 1622$-$253  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.95 & 0.60 & 8 & 1.904 & 0.26 & 1.10 & 2.1107   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.42 & 0.51 & $-$3 & 2.087 & 0.20 & 1.00 & 2.1108   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.31 & 0.46 & $-$6 & 1.981 & 0.27 & 0.80 & 2.1109   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.32 & 0.49 & $-$1 & 2.193 & 0.23 & 2.10 & 2.1110   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.47 & 0.49 & $-$6 & 1.718 & 0.18 & 0.50 & 2.1111   \\ 
1622$-$297 & PKS 1622$-$29  & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.50 & 0.51 & $-$3 & 2.383 & 0.20 & 1.20 & 2.1112   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.45 & 0.49 & $-$3 & 1.084 & 0.26 & 0.90 & 2.1113   \\ 
1636+473 & 4C +47.44  & 2010 Aug 27 & BL149CN\tablenotemark{a} & 15.4 & 0.78 & 0.55 & $-$9 & 1.023 & 0.16 & 0.50 & 2.1114   \\ 
 &   & 2010 Dec 24 & BL149CZ\tablenotemark{a} & 15.4 & 0.74 & 0.53 & $-$10 & 0.851 & 0.17 & 0.50 & 2.1115   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.84 & 0.56 & $-$14 & 0.992 & 0.17 & 0.60 & 2.1116   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.77 & 0.58 & $-$2 & 0.870 & 0.16 & 0.50 & 2.1117   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.83 & 0.56 & $-$7 & 0.847 & 0.16 & 0.50 & 2.1118   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.81 & 0.50 & $-$17 & 1.255 & 0.18 & 0.50 & 2.1119   \\ 
1637+826 & NGC 6251  & 1998 Jun 2 & BT036\tablenotemark{c} & 15.4 & 0.74 & 0.59 & $-$17 & 0.592 & 0.08 & 0.20 & 2.1120   \\ 
 &   & 2005 Feb 16 & BB199D\tablenotemark{c} & 15.4 & 1.01 & 0.43 & 3 & 0.588 & 0.34 & 1.00 & 2.1121   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 0.67 & 0.58 & 1 & 0.661 & 0.18 & 0.50 & 2.1122   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.64 & 0.56 & $-$33 & 0.655 & 0.19 & 0.60 & 2.1123   \\ 
1638+398 & NRAO 512  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.94 & 0.58 & $-$2 & 0.764 & 1.07 & 2.20 & 2.1124   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.04 & 0.54 & $-$10 & 1.063 & 1.48 & 2.00 & 2.1125   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.94 & 0.52 & $-$11 & 1.112 & 0.32 & 0.90 & 2.1126   \\ 
 &   & 1998 Jan 29 & BL062\tablenotemark{c} & 15.4 & 0.86 & 0.61 & $-$5 & 1.154 & 0.23 & 0.80 & 2.1127   \\ 
 &   & 1998 Aug 3 & BT039\tablenotemark{c} & 15.4 & 0.92 & 0.54 & $-$22 & 1.049 & 0.35 & 0.90 & 2.1128   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.06 & 0.59 & $-$23 & 1.434 & 0.20 & 0.80 & 2.1129   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.02 & 0.67 & $-$2 & 1.426 & 0.18 & 0.70 & 2.1130   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.92 & 0.56 & 0 & 1.325 & 0.19 & 0.50 & 2.1131   \\ 
1642+690 & 4C +69.21  & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 0.75 & 0.70 & 4 & 2.384 & 0.20 & 0.70 & 2.1132   \\ 
 &   & 2012 Sep 8 & BL186\tablenotemark{c} & 15.4 & 0.70 & 0.60 & $-$18 & 2.874 & 0.23 & 1.20 & 2.1133   \\ 
1652+398 & Mrk 501  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 0.94 & 0.72 & $-$19 & 0.472 & 0.83 & 1.50 & 2.1134   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.06 & 0.63 & $-$16 & 0.669 & 0.79 & 2.00 & 2.1135   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.93 & 0.57 & $-$1 & 0.668 & 0.16 & 0.60 & 2.1136   \\ 
1655+077 & PKS 1655+077  & 2007 Jun 1 & BK134E\tablenotemark{c} & 15.4 & 1.26 & 0.52 & $-$11 & 2.114 & 0.18 & 0.50 & 2.1137   \\ 
 &   & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.30 & 0.60 & 1 & 2.098 & 0.21 & 1.10 & 2.1138   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 1.34 & 0.57 & $-$10 & 2.058 & 0.18 & 0.50 & 2.1139   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.18 & 0.53 & $-$6 & 1.863 & 0.17 & 0.50 & 2.1140   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.63 & 0.56 & $-$16 & 1.729 & 0.17 & 0.50 & 2.1141   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.12 & 0.48 & $-$6 & 1.468 & 0.21 & 0.60 & 2.1142   \\ 
1656+053 & PKS 1656+053  & 1995 Jul 28 & BZ014\tablenotemark{b} & 15.3 & 1.58 & 0.66 & 22 & 0.685 & 0.69 & 2.20 & 2.1143   \\ 
 &   & 1995 Nov 27 & BA11\tablenotemark{c} & 15.4 & 1.27 & 0.53 & 7 & 0.576 & 0.50 & 1.50 & 2.1144   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.42 & 0.63 & $-$4 & 0.406 & 0.29 & 1.00 & 2.1145   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 1.22 & 0.56 & $-$5 & 0.465 & 0.33 & 1.40 & 2.1146   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 1.20 & 0.59 & 1 & 0.545 & 0.66 & 1.90 & 2.1147   \\ 
 &   & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.40 & 0.59 & $-$7 & 0.439 & 0.26 & 1.20 & 2.1148   \\ 
 &   & 2003 Jan 19 & BH103\tablenotemark{c} & 15.4 & 1.23 & 0.61 & $-$1 & 0.696 & 0.90 & 1.40 & 2.1149   \\ 
1656+477 & S4 1656+47  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.94 & 0.55 & $-$2 & 0.978 & 1.36 & 2.60 & 2.1150   \\ 
 &   & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.87 & 0.53 & $-$1 & 1.146 & 0.49 & 1.50 & 2.1151   \\ 
 &   & 1995 Dec 15 & BK37A\tablenotemark{b} & 15.3 & 0.91 & 0.57 & 16 & 1.148 & 0.38 & 1.70 & 2.1152   \\ 
 &   & 1997 Mar 13 & BK048B\tablenotemark{b} & 15.4 & 0.93 & 0.54 & $-$7 & 1.132 & 0.26 & 0.60 & 2.1153   \\ 
 &   & 2000 Dec 28 & BK068F\tablenotemark{b} & 15.4 & 0.98 & 0.56 & 3 & 0.829 & 0.31 & 0.80 & 2.1154   \\ 
1656+482 & 4C +48.41  & 2010 Aug 6 & BL149CM\tablenotemark{a} & 15.4 & 0.81 & 0.53 & $-$12 & 0.464 & 0.18 & 0.60 & 2.1155   \\ 
 &   & 2010 Nov 29 & BL149CY\tablenotemark{a} & 15.4 & 0.78 & 0.57 & $-$21 & 0.600 & 0.15 & 0.40 & 2.1156   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.82 & 0.60 & 1 & 0.608 & 0.17 & 0.40 & 2.1157   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 0.88 & 0.69 & $-$33 & 0.352 & 0.18 & 0.50 & 2.1158   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 0.83 & 0.63 & $-$10 & 0.511 & 0.17 & 0.50 & 2.1159   \\ 
1700+685 & TXS 1700+685  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.70 & 0.62 & $-$24 & 0.508 & 0.19 & 0.60 & 2.1160   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.68 & 0.59 & $-$11 & 0.464 & 0.15 & 0.50 & 2.1161   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 0.66 & 0.58 & $-$10 & 0.347 & 0.20 & 0.60 & 2.1162   \\ 
 &   & 2012 Sep 8 & BL186\tablenotemark{c} & 15.4 & 0.70 & 0.62 & $-$15 & 0.316 & 0.27 & 0.60 & 2.1163   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 0.81 & 0.65 & $-$49 & 0.208 & 0.18 & 0.60 & 2.1164   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.78 & 0.67 & 2 & 0.512 & 0.26 & 0.50 & 2.1165   \\ 
1708+433 & B3 1708+433  & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 0.87 & 0.61 & $-$7 & 0.297 & 0.18 & 0.50 & 2.1166   \\ 
 &   & 2010 Nov 29 & BL149CY\tablenotemark{a} & 15.4 & 0.82 & 0.56 & $-$20 & 0.307 & 0.15 & 0.60 & 2.1167   \\ 
 &   & 2011 Feb 27 & BL149DC\tablenotemark{a} & 15.4 & 0.85 & 0.54 & $-$2 & 0.581 & 0.19 & 0.60 & 2.1168   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.79 & 0.55 & 1 & 0.344 & 0.20 & 0.60 & 2.1169   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.89 & 0.53 & 5 & 0.285 & 0.19 & 0.50 & 2.1170   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.93 & 0.55 & $-$6 & 0.416 & 0.19 & 0.50 & 2.1171   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.80 & 0.52 & $-$4 & 0.936 & 0.20 & 0.60 & 2.1172   \\ 
1717+178 & OT 129  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.19 & 0.54 & $-$11 & 0.838 & 0.18 & 0.90 & 2.1173   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 1.12 & 0.59 & 2 & 0.628 & 0.15 & 0.50 & 2.1174   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.14 & 0.67 & 1 & 0.695 & 0.17 & 0.50 & 2.1175   \\ 
1722+401 & VIPS 1080  & 2009 Jul 23 & BL149BQ\tablenotemark{a} & 15.4 & 0.90 & 0.59 & $-$8 & 0.673 & 0.19 & 0.70 & 2.1176   \\ 
 &   & 2010 Jan 16 & BL149CG\tablenotemark{a} & 15.4 & 0.99 & 0.60 & $-$5 & 0.597 & 0.19 & 0.70 & 2.1177   \\ 
 &   & 2010 Sep 27 & BL149CQ\tablenotemark{a} & 15.4 & 0.85 & 0.60 & $-$3 & 0.620 & 0.17 & 0.60 & 2.1178   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.79 & 0.55 & $-$2 & 0.564 & 0.21 & 1.00 & 2.1179   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.86 & 0.60 & $-$8 & 0.505 & 0.19 & 0.50 & 2.1180   \\ 
1725+044 & PKS 1725+044  & 2003 Aug 27 & BU026A\tablenotemark{c} & 15.4 & 1.22 & 0.51 & $-$7 & 0.727 & 0.30 & 0.90 & 2.1181   \\ 
 &   & 2004 Aug 12 & BU026B\tablenotemark{c} & 15.4 & 1.24 & 0.54 & $-$5 & 0.821 & 0.28 & 0.70 & 2.1182   \\ 
 &   & 2005 Jun 5 & BU026C\tablenotemark{c} & 15.4 & 1.26 & 0.52 & $-$6 & 0.715 & 0.29 & 0.80 & 2.1183   \\ 
 &   & 2006 Mar 9 & BL137B\tablenotemark{a} & 15.4 & 1.22 & 0.56 & $-$5 & 0.794 & 0.39 & 1.10 & 2.1184   \\ 
 &   & 2007 Jan 6 & BL137R\tablenotemark{a} & 15.4 & 1.22 & 0.60 & 3 & 0.632 & 0.32 & 1.10 & 2.1185   \\ 
 &   & 2007 Apr 18 & BL137Q\tablenotemark{a} & 15.4 & 1.24 & 0.54 & $-$7 & 0.781 & 0.31 & 1.10 & 2.1186   \\ 
 &   & 2007 Aug 24 & BL149AM\tablenotemark{a} & 15.4 & 1.20 & 0.55 & $-$5 & 0.720 & 0.28 & 1.00 & 2.1187   \\ 
 &   & 2008 Sep 12 & BL149BC\tablenotemark{a} & 15.4 & 1.30 & 0.52 & $-$8 & 0.450 & 0.24 & 0.70 & 2.1188   \\ 
 &   & 2009 Jun 15 & BL149BN\tablenotemark{a} & 15.4 & 1.24 & 0.51 & $-$8 & 1.101 & 0.17 & 0.60 & 2.1189   \\ 
 &   & 2010 Feb 11 & BL149CH\tablenotemark{a} & 15.4 & 1.20 & 0.55 & $-$1 & 1.193 & 0.20 & 0.90 & 2.1190   \\ 
 &   & 2010 Sep 17 & BL149CP\tablenotemark{a} & 15.4 & 1.26 & 0.52 & $-$8 & 1.206 & 0.19 & 0.60 & 2.1191   \\ 
 &   & 2011 Apr 11 & BL149DF\tablenotemark{a} & 15.4 & 1.09 & 0.48 & $-$3 & 0.753 & 0.19 & 0.60 & 2.1192   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.27 & 0.53 & $-$5 & 0.551 & 0.10 & 0.30 & 2.1193   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.26 & 0.52 & $-$7 & 0.536 & 0.18 & 0.50 & 2.1194   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.27 & 0.61 & $-$3 & 0.735 & 0.18 & 0.50 & 2.1195   \\ 
1726+455 & S4 1726+45  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.97 & 0.56 & 3 & 1.030 & 1.32 & 3.20 & 2.1196   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.80 & 0.50 & $-$14 & 0.963 & 0.18 & 0.50 & 2.1197   \\ 
1732+389 & OT 355  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.89 & 0.57 & $-$17 & 1.287 & 0.19 & 0.60 & 2.1198   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.09 & 0.63 & 24 & 1.075 & 0.55 & 0.90 & 2.1199   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.88 & 0.57 & $-$11 & 1.046 & 0.17 & 0.50 & 2.1200   \\ 
1738+499 & OT 463  & 2009 Aug 19 & BL149BR\tablenotemark{a} & 15.4 & 0.79 & 0.56 & $-$9 & 0.634 & 0.16 & 0.40 & 2.1201   \\ 
 &   & 2010 Mar 10 & BL149CI\tablenotemark{a} & 15.4 & 0.73 & 0.58 & $-$8 & 0.499 & 0.18 & 0.50 & 2.1202   \\ 
 &   & 2010 Aug 6 & BL149CM\tablenotemark{a} & 15.4 & 0.82 & 0.52 & $-$7 & 0.593 & 0.17 & 0.50 & 2.1203   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 1.11 & 0.71 & 26 & 0.724 & 0.17 & 0.60 & 2.1204   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.01 & 0.70 & 3 & 0.663 & 0.19 & 0.60 & 2.1205   \\ 
1739+522 & 4C +51.37  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.89 & 0.61 & 1 & 0.618 & 1.27 & 4.00 & 2.1206   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 0.85 & 0.54 & $-$21 & 1.472 & 0.35 & 1.10 & 2.1207   \\ 
1741$-$038 & PKS 1741$-$03  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.36 & 0.55 & 3 & 4.589 & 1.91 & 3.00 & 2.1208   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.40 & 0.47 & $-$13 & 4.439 & 1.36 & 4.10 & 2.1209   \\ 
1749+701 & S4 1749+70  & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 0.81 & 0.53 & $-$11 & 0.442 & 0.42 & 1.30 & 2.1210   \\ 
 &   & 1996 Jul 10 & BK037C\tablenotemark{b} & 15.4 & 0.83 & 0.53 & 16 & 0.457 & 0.31 & 1.40 & 2.1211   \\ 
 &   & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 0.74 & 0.64 & $-$82 & 0.560 & 0.39 & 1.10 & 2.1212   \\ 
 &   & 1997 Mar 13 & BK048B\tablenotemark{b} & 15.4 & 0.86 & 0.55 & $-$2 & 0.603 & 0.26 & 0.80 & 2.1213   \\ 
 &   & 1997 Nov 11 & BA028\tablenotemark{c} & 15.4 & 1.27 & 0.48 & $-$9 & 0.591 & 0.19 & 0.60 & 2.1214   \\ 
 &   & 1999 May 21 & BK068A\tablenotemark{b} & 15.4 & 0.76 & 0.50 & $-$14 & 0.412 & 0.35 & 1.60 & 2.1215   \\ 
 &   & 1999 Nov 6 & BK068C\tablenotemark{b} & 15.4 & 0.89 & 0.59 & $-$28 & 0.441 & 0.32 & 1.10 & 2.1216   \\ 
 &   & 2000 Dec 28 & BK068F\tablenotemark{b} & 15.4 & 0.77 & 0.53 & 15 & 0.443 & 0.42 & 1.40 & 2.1217   \\ 
 &   & 2001 Jan 13 & BM142A\tablenotemark{c} & 15.3 & 1.14 & 0.54 & 1 & 0.276 & 0.89 & 2.60 & 2.1218   \\ 
 &   & 2001 May 19 & BG114A\tablenotemark{c} & 15.3 & 0.76 & 0.54 & $-$4 & 0.600 & 0.27 & 0.80 & 2.1219   \\ 
 &   & 2001 Aug 18 & BG114B\tablenotemark{c} & 15.3 & 0.80 & 0.53 & $-$10 & 0.573 & 0.26 & 0.80 & 2.1220   \\ 
 &   & 2002 Feb 18 & BR077K\tablenotemark{b} & 15.4 & 0.86 & 0.55 & $-$5 & 0.780 & 0.22 & 1.10 & 2.1221   \\ 
 &   & 2003 Feb 20 & BG114C\tablenotemark{c} & 15.3 & 0.78 & 0.54 & 6 & 0.822 & 0.36 & 1.00 & 2.1222   \\ 
 &   & 2003 Aug 22 & BG137B\tablenotemark{c} & 15.4 & 0.65 & 0.57 & $-$49 & 0.591 & 0.40 & 1.10 & 2.1223   \\ 
 &   & 2003 Dec 10 & BG114D\tablenotemark{c} & 15.3 & 0.82 & 0.60 & $-$1 & 0.582 & 0.28 & 1.10 & 2.1224   \\ 
 &   & 2004 May 22 & BG114E\tablenotemark{c} & 15.3 & 0.85 & 0.58 & 4 & 0.773 & 0.30 & 0.90 & 2.1225   \\ 
 &   & 2004 Sep 9 & BG114F\tablenotemark{c} & 15.3 & 0.80 & 0.55 & 0 & 0.791 & 0.32 & 1.00 & 2.1226   \\ 
 &   & 2006 Apr 5 & BL137C\tablenotemark{a} & 15.4 & 1.10 & 0.61 & $-$70 & 0.313 & 0.63 & 2.00 & 2.1227   \\ 
 &   & 2007 Jun 3 & BL149AA\tablenotemark{a} & 15.4 & 0.68 & 0.65 & $-$72 & 0.399 & 0.44 & 1.50 & 2.1228   \\ 
 &   & 2007 Aug 16 & BL149AF\tablenotemark{a} & 15.4 & 0.70 & 0.62 & $-$47 & 0.513 & 0.23 & 0.90 & 2.1229   \\ 
 &   & 2008 Nov 26 & BL149BF\tablenotemark{a} & 15.4 & 0.69 & 0.61 & $-$19 & 0.496 & 0.14 & 0.60 & 2.1230   \\ 
 &   & 2009 May 28 & BL149BL\tablenotemark{a} & 15.4 & 0.69 & 0.66 & $-$67 & 0.445 & 0.17 & 0.60 & 2.1231   \\ 
 &   & 2009 Oct 27 & BL149CC\tablenotemark{a} & 15.4 & 0.71 & 0.68 & $-$15 & 0.392 & 0.16 & 0.60 & 2.1232   \\ 
 &   & 2010 Aug 27 & BL149CN\tablenotemark{a} & 15.4 & 0.64 & 0.63 & $-$19 & 0.638 & 0.19 & 0.70 & 2.1233   \\ 
 &   & 2010 Dec 18 & BM300\tablenotemark{c} & 15.4 & 1.36 & 0.57 & 19 & 0.533 & 0.42 & 1.30 & 2.1234   \\ 
 &   & 2011 Feb 20 & BL149DB\tablenotemark{a} & 15.4 & 0.65 & 0.59 & $-$31 & 0.718 & 0.18 & 0.60 & 2.1235   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 0.94 & 0.77 & 58 & 0.776 & 0.18 & 0.80 & 2.1236   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.74 & 0.67 & 50 & 0.680 & 0.18 & 0.70 & 2.1237   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.71 & 0.64 & 28 & 0.795 & 0.16 & 0.40 & 2.1238   \\ 
1751+288 & B2 1751+28  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.09 & 0.67 & $-$4 & 1.057 & 0.18 & 0.70 & 2.1239   \\ 
1758+388 & B3 1758+388B  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.97 & 0.57 & $-$5 & 1.186 & 1.44 & 3.90 & 2.1240   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.92 & 0.55 & $-$11 & 0.908 & 0.16 & 0.60 & 2.1241   \\ 
1800+440 & S4 1800+44  & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 0.85 & 0.60 & $-$1 & 0.640 & 0.10 & 0.20 & 2.1242   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.86 & 0.57 & $-$4 & 0.928 & 0.17 & 0.50 & 2.1243   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 0.85 & 0.68 & $-$8 & 0.841 & 0.17 & 0.50 & 2.1244   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.78 & 0.44 & $-$11 & 0.694 & 0.23 & 0.70 & 2.1245   \\ 
1803+784 & S5 1803+784  & 1995 Jun 5 & BD023\tablenotemark{c} & 15.4 & 0.60 & 0.53 & 26 & 2.263 & 0.41 & 2.40 & 2.1246   \\ 
 &   & 1995 Oct 9 & BD023C\tablenotemark{c} & 15.4 & 0.63 & 0.58 & $-$44 & 2.201 & 0.28 & 2.80 & 2.1247   \\ 
 &   & 1996 Feb 28 & BD030\tablenotemark{c} & 15.4 & 0.71 & 0.64 & $-$31 & 2.393 & 0.22 & 0.90 & 2.1248   \\ 
 &   & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 0.77 & 0.59 & $-$70 & 2.424 & 1.09 & 3.30 & 2.1249   \\ 
 &   & 1997 Apr 6 & BM049C\tablenotemark{c} & 15.4 & 0.71 & 0.58 & $-$54 & 2.091 & 0.37 & 0.70 & 2.1250   \\ 
 &   & 1998 Jun 2 & BT036\tablenotemark{c} & 15.4 & 0.77 & 0.62 & 88 & 2.459 & 0.44 & 1.30 & 2.1251   \\ 
 &   & 2007 May 3 & BK134D\tablenotemark{c} & 15.4 & 0.69 & 0.50 & $-$20 & 2.491 & 0.19 & 0.70 & 2.1252   \\ 
 &   & 2010 Dec 18 & BM300\tablenotemark{c} & 15.4 & 0.75 & 0.57 & 22 & 2.069 & 0.15 & 0.70 & 2.1253   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.67 & 0.60 & $-$29 & 2.746 & 0.19 & 0.90 & 2.1254   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.73 & 0.66 & 20 & 2.720 & 0.22 & 1.80 & 2.1255   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.71 & 0.69 & 45 & 2.472 & 0.17 & 0.50 & 2.1256   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.69 & 0.61 & $-$5 & 2.954 & 0.22 & 0.70 & 2.1257   \\ 
 &   & 2012 Sep 8 & BL186\tablenotemark{c} & 15.4 & 0.65 & 0.61 & $-$28 & 2.320 & 0.24 & 0.70 & 2.1258   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 0.65 & 0.62 & $-$38 & 2.087 & 0.16 & 0.50 & 2.1259   \\ 
1807+698 & 3C 371  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.93 & 0.56 & $-$6 & 1.213 & 1.30 & 3.00 & 2.1260   \\ 
 &   & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 0.75 & 0.64 & 88 & 1.074 & 0.35 & 1.20 & 2.1261   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 0.70 & 0.65 & 1 & 1.426 & 0.25 & 0.90 & 2.1262   \\ 
1823+568 & 4C +56.27  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.98 & 0.56 & $-$3 & 1.544 & 1.34 & 2.30 & 2.1263   \\ 
 &   & 1995 Jul 16 & BP021\tablenotemark{c} & 15.4 & 0.78 & 0.54 & 23 & 1.867 & 0.66 & 2.80 & 2.1264   \\ 
 &   & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 0.81 & 0.56 & $-$39 & 1.572 & 0.38 & 1.20 & 2.1265   \\ 
 &   & 1998 Mar 4 & BC077A\tablenotemark{c} & 15.4 & 0.89 & 0.60 & 17 & 1.306 & 0.74 & 1.50 & 2.1266   \\ 
 &   & 1998 Mar 28 & BC077B\tablenotemark{c} & 15.4 & 0.89 & 0.63 & 18 & 1.318 & 0.64 & 1.40 & 2.1267   \\ 
 &   & 1998 Apr 26 & BC077C\tablenotemark{c} & 15.4 & 0.80 & 0.54 & 17 & 1.339 & 0.64 & 2.30 & 2.1268   \\ 
 &   & 1998 May 15 & BA032A\tablenotemark{c} & 15.4 & 0.73 & 0.69 & 69 & 1.341 & 0.29 & 0.70 & 2.1269   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 0.89 & 0.60 & $-$21 & 1.350 & 0.19 & 0.60 & 2.1270   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.75 & 0.57 & 0 & 1.539 & 0.16 & 0.50 & 2.1271   \\ 
1827+062 & TXS 1827+062  & 2009 Oct 27 & BL149CC\tablenotemark{a} & 15.4 & 1.31 & 0.55 & $-$10 & 0.723 & 0.18 & 0.50 & 2.1272   \\ 
 &   & 2010 Jun 19 & BL149CK\tablenotemark{a} & 15.4 & 1.46 & 0.55 & $-$13 & 0.803 & 0.18 & 0.60 & 2.1273   \\ 
 &   & 2010 Nov 29 & BL149CY\tablenotemark{a} & 15.4 & 1.26 & 0.50 & $-$8 & 0.741 & 0.16 & 0.50 & 2.1274   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 1.31 & 0.61 & $-$2 & 0.822 & 0.20 & 0.60 & 2.1275   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.22 & 0.53 & $-$6 & 0.798 & 0.16 & 0.50 & 2.1276   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.23 & 0.54 & $-$4 & 0.847 & 0.18 & 0.90 & 2.1277   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.11 & 0.50 & $-$6 & 0.779 & 0.20 & 0.60 & 2.1278   \\ 
1842+681 & S4 1842+68  & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.93 & 0.76 & $-$40 & 0.590 & 0.21 & 0.60 & 2.1279   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 0.78 & 0.67 & $-$59 & 0.355 & 0.21 & 0.60 & 2.1280   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 0.74 & 0.66 & 11 & 0.404 & 0.18 & 0.60 & 2.1281   \\ 
1845+797 & 3C 390.3  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.68 & 0.60 & 3 & 0.474 & 0.18 & 0.50 & 2.1282   \\ 
 &   & 2012 Sep 8 & BL186\tablenotemark{c} & 15.4 & 0.66 & 0.62 & $-$14 & 0.324 & 0.26 & 0.60 & 2.1283   \\ 
1846+322 & B2 1846+32A  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.32 & 0.56 & $-$17 & 0.733 & 0.17 & 0.60 & 2.1284   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 0.83 & 0.48 & 1 & 0.649 & 0.25 & 0.80 & 2.1285   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.00 & 0.58 & $-$5 & 1.000 & 0.16 & 0.50 & 2.1286   \\ 
1849+670 & S4 1849+67  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.65 & 0.58 & 64 & 2.625 & 0.23 & 1.50 & 2.1287   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.73 & 0.65 & 59 & 2.371 & 0.19 & 1.40 & 2.1288   \\ 
1851+488 & S4 1851+48  & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 0.94 & 0.72 & 32 & 0.364 & 0.31 & 0.80 & 2.1289   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 0.78 & 0.57 & $-$13 & 0.331 & 0.16 & 0.50 & 2.1290   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 0.77 & 0.53 & $-$7 & 0.418 & 0.19 & 0.50 & 2.1291   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 0.85 & 0.62 & $-$7 & 0.503 & 0.18 & 0.50 & 2.1292   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 0.82 & 0.68 & $-$11 & 0.390 & 0.17 & 0.50 & 2.1293   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.95 & 0.55 & 21 & 0.323 & 0.24 & 0.80 & 2.1294   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.83 & 0.44 & $-$8 & 0.272 & 0.24 & 0.70 & 2.1295   \\ 
1901+319 & 3C 395  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.98 & 0.54 & $-$7 & 0.937 & 1.65 & 4.30 & 2.1296   \\ 
 &   & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.95 & 0.55 & 1 & 1.344 & 0.47 & 1.60 & 2.1297   \\ 
 &   & 1995 Nov 27 & BA11\tablenotemark{c} & 15.4 & 0.89 & 0.58 & $-$6 & 1.211 & 0.20 & 0.60 & 2.1298   \\ 
 &   & 1995 Dec 15 & BK37A\tablenotemark{b} & 15.3 & 1.01 & 0.55 & 2 & 1.003 & 0.38 & 1.40 & 2.1299   \\ 
 &   & 1996 May 16 & BK037B\tablenotemark{b} & 15.4 & 1.07 & 0.55 & $-$26 & 0.989 & 0.47 & 1.80 & 2.1300   \\ 
 &   & 1997 Mar 10 & BK048A\tablenotemark{b} & 15.4 & 1.12 & 0.67 & $-$5 & 1.077 & 0.29 & 0.90 & 2.1301   \\ 
 &   & 1997 Aug 28 & BK052A\tablenotemark{b} & 15.4 & 0.99 & 0.65 & $-$9 & 0.924 & 0.40 & 1.30 & 2.1302   \\ 
 &   & 1998 Jun 30 & BL060\tablenotemark{c} & 15.4 & 0.88 & 0.62 & $-$9 & 1.134 & 0.09 & 0.30 & 2.1303   \\ 
 &   & 1998 Aug 3 & BT039\tablenotemark{c} & 15.4 & 0.96 & 0.60 & $-$4 & 1.179 & 0.35 & 1.10 & 2.1304   \\ 
 &   & 1998 Nov 1 & BK052E\tablenotemark{b} & 15.4 & 0.92 & 0.54 & $-$2 & 1.102 & 0.43 & 1.20 & 2.1305   \\ 
 &   & 1999 May 21 & BK068A\tablenotemark{b} & 15.4 & 0.92 & 0.50 & $-$7 & 1.116 & 0.29 & 1.00 & 2.1306   \\ 
 &   & 2001 Mar 4 & BK068E\tablenotemark{b} & 15.4 & 1.01 & 0.55 & $-$11 & 0.841 & 0.28 & 1.00 & 2.1307   \\ 
 &   & 2001 Aug 9 & BL102A\tablenotemark{c} & 15.4 & 1.01 & 0.54 & $-$13 & 0.796 & 0.15 & 0.50 & 2.1308   \\ 
 &   & 2002 Aug 2 & BR077M\tablenotemark{b} & 15.4 & 1.07 & 0.55 & $-$6 & 0.803 & 0.23 & 0.80 & 2.1309   \\ 
 &   & 2003 Sep 9 & BL116A\tablenotemark{c} & 15.4 & 0.88 & 0.50 & $-$7 & 1.174 & 0.24 & 0.80 & 2.1310   \\ 
 &   & 2005 Mar 18 & BL116\tablenotemark{c} & 15.4 & 0.92 & 0.48 & $-$9 & 0.840 & 0.21 & 1.00 & 2.1311   \\ 
 &   & 2006 Feb 12 & BL137A\tablenotemark{a} & 15.4 & 1.09 & 0.83 & 18 & 1.090 & 0.45 & 1.40 & 2.1312   \\ 
 &   & 2007 Jun 3 & BL149AA\tablenotemark{a} & 15.4 & 0.97 & 0.56 & $-$4 & 1.012 & 0.34 & 1.20 & 2.1313   \\ 
 &   & 2008 Jul 17 & BL149AK\tablenotemark{a} & 15.4 & 0.98 & 0.53 & $-$15 & 1.084 & 0.22 & 0.80 & 2.1314   \\ 
 &   & 2009 May 2 & BL149BK\tablenotemark{a} & 15.4 & 0.93 & 0.52 & $-$11 & 0.818 & 0.19 & 0.70 & 2.1315   \\ 
 &   & 2009 Jul 23 & BL149BQ\tablenotemark{a} & 15.4 & 1.06 & 0.59 & $-$1 & 0.801 & 0.20 & 0.70 & 2.1316   \\ 
 &   & 2009 Dec 17 & BL149CE\tablenotemark{a} & 15.4 & 1.05 & 0.61 & $-$22 & 0.691 & 0.17 & 0.70 & 2.1317   \\ 
 &   & 2010 Aug 6 & BL149CM\tablenotemark{a} & 15.4 & 0.97 & 0.51 & $-$3 & 0.748 & 0.18 & 0.80 & 2.1318   \\ 
 &   & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 1.03 & 0.61 & 1 & 0.817 & 0.17 & 0.60 & 2.1319   \\ 
 &   & 2011 Feb 27 & BL149DC\tablenotemark{a} & 15.4 & 0.93 & 0.56 & 1 & 0.903 & 0.21 & 0.70 & 2.1320   \\ 
1908$-$201 & PKS B1908$-$201  & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.44 & 0.50 & $-$6 & 1.316 & 1.42 & 2.00 & 2.1321   \\ 
1920$-$211 & OV $-$235  & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.41 & 0.49 & $-$6 & 1.890 & 1.85 & 3.00 & 2.1322   \\ 
 &   & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.83 & 0.56 & $-$12 & 1.830 & 0.25 & 1.20 & 2.1323   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.46 & 0.52 & $-$7 & 1.457 & 0.11 & 0.40 & 2.1324   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.29 & 0.49 & $-$4 & 1.649 & 0.19 & 0.60 & 2.1325   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.24 & 0.47 & $-$4 & 1.470 & 0.24 & 0.70 & 2.1326   \\ 
1921$-$293 & PKS B1921$-$293  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.52 & 0.61 & 5 & 14.521 & 0.51 & 16.50 & 2.1327   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.49 & 0.53 & 0 & 13.788 & 0.27 & 2.00 & 2.1328   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.16 & 0.43 & $-$3 & 15.734 & 0.39 & 3.00 & 2.1329   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.41 & 0.47 & $-$7 & 12.103 & 0.23 & 1.50 & 2.1330   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 1.49 & 0.49 & $-$2 & 10.680 & 0.31 & 2.50 & 2.1331   \\ 
1923+210 & PKS B1923+210  & 2003 Apr 2 & BR086B\tablenotemark{c} & 15.4 & 1.14 & 0.41 & $-$3 & 2.960 & 1.15 & 2.30 & 2.1332   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.16 & 0.62 & 2 & 1.807 & 0.70 & 1.50 & 2.1333   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.04 & 0.49 & $-$6 & 1.314 & 0.19 & 0.60 & 2.1334   \\ 
1951$-$115 & TXS 1951$-$115  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.37 & 0.49 & $-$10 & 0.730 & 0.24 & 0.80 & 2.1335   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.29 & 0.51 & $-$3 & 0.784 & 0.19 & 0.60 & 2.1336   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.51 & 0.52 & $-$7 & 0.889 & 0.21 & 0.60 & 2.1337   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.34 & 0.52 & $-$6 & 0.805 & 0.17 & 0.50 & 2.1338   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.40 & 0.52 & $-$7 & 0.754 & 0.17 & 0.50 & 2.1339   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.45 & 0.53 & $-$6 & 1.033 & 0.18 & 0.40 & 2.1340   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.42 & 0.55 & $-$2 & 1.020 & 0.17 & 0.50 & 2.1341   \\ 
1957+405 & Cygnus A  & 1996 Sep 24 & BK35\tablenotemark{c} & 15.4 & 0.78 & 0.62 & $-$7 & 1.597 & 0.18 & 0.60 & 2.1342   \\ 
 &   & 1998 May 3 & BB086\tablenotemark{c} & 15.4 & 0.95 & 0.68 & $-$7 & 1.518 & 0.18 & 0.60 & 2.1343   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 0.90 & 0.57 & $-$14 & 1.528 & 0.19 & 0.50 & 2.1344   \\ 
1959+437 & MG4 J200112+4352  & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 1.07 & 0.70 & $-$8 & 0.137 & 0.24 & 0.80 & 2.1345   \\ 
 &   & 2011 Apr 11 & BL149DF\tablenotemark{a} & 15.4 & 0.87 & 0.57 & $-$2 & 0.126 & 0.29 & 0.90 & 2.1346   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.09 & 0.53 & $-$26 & 0.082 & 0.58 & 1.70 & 2.1347   \\ 
2005+403 & TXS 2005+403  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 0.98 & 0.61 & 9 & 1.690 & 1.59 & 4.60 & 2.1348   \\ 
 &   & 1996 Sep 24 & BK35\tablenotemark{c} & 15.4 & 0.78 & 0.58 & $-$10 & 2.096 & 0.28 & 1.30 & 2.1349   \\ 
 &   & 2001 Sep 19 & BM126I\tablenotemark{c} & 15.4 & 0.91 & 0.71 & 0 & 2.570 & 0.38 & 1.10 & 2.1350   \\ 
 &   & 2011 Mar 25 & BM336A\tablenotemark{c} & 15.4 & 1.19 & 0.61 & $-$40 & 3.461 & 0.17 & 1.00 & 2.1351   \\ 
 &   & 2011 Mar 26 & BM336B\tablenotemark{c} & 15.4 & 1.13 & 0.42 & $-$47 & 3.474 & 0.17 & 1.00 & 2.1352   \\ 
 &   & 2011 Mar 28 & BM336C\tablenotemark{c} & 15.4 & 1.23 & 0.51 & $-$41 & 3.417 & 0.21 & 1.60 & 2.1353   \\ 
 &   & 2011 Mar 29 & BM336D\tablenotemark{c} & 15.4 & 1.16 & 0.43 & $-$49 & 3.524 & 0.18 & 1.00 & 2.1354   \\ 
 &   & 2011 Apr 1 & BM336E\tablenotemark{c} & 15.4 & 1.20 & 0.47 & $-$49 & 3.497 & 0.18 & 1.00 & 2.1355   \\ 
 &   & 2011 Apr 3 & BM336F\tablenotemark{c} & 15.4 & 1.10 & 0.38 & $-$53 & 3.492 & 0.21 & 1.00 & 2.1356   \\ 
 &   & 2011 Apr 4 & BM336G\tablenotemark{c} & 15.4 & 1.20 & 0.45 & $-$53 & 3.291 & 0.20 & 1.80 & 2.1357   \\ 
 &   & 2011 Apr 8 & BM336H\tablenotemark{c} & 15.4 & 1.33 & 0.75 & $-$41 & 3.513 & 0.23 & 1.70 & 2.1358   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 0.83 & 0.61 & $-$7 & 3.501 & 0.17 & 0.60 & 2.1359   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 0.94 & 0.57 & 0 & 3.063 & 0.17 & 0.70 & 2.1360   \\ 
2007+777 & S5 2007+77  & 2010 Dec 18 & BM300\tablenotemark{c} & 15.4 & 1.09 & 0.50 & $-$10 & 0.762 & 0.24 & 0.70 & 2.1361   \\ 
 &   & 2011 Mar 25 & BM336A\tablenotemark{c} & 15.4 & 1.32 & 0.60 & $-$51 & 0.761 & 0.28 & 0.90 & 2.1362   \\ 
 &   & 2011 Mar 26 & BM336B\tablenotemark{c} & 15.4 & 1.27 & 0.46 & $-$57 & 0.745 & 0.34 & 1.00 & 2.1363   \\ 
 &   & 2011 Mar 28 & BM336C\tablenotemark{c} & 15.4 & 1.10 & 0.56 & $-$53 & 0.456 & 0.23 & 0.70 & 2.1364   \\ 
 &   & 2011 Mar 29 & BM336D\tablenotemark{c} & 15.4 & 1.12 & 0.47 & $-$60 & 0.759 & 0.30 & 0.90 & 2.1365   \\ 
 &   & 2011 Apr 1 & BM336E\tablenotemark{c} & 15.4 & 1.19 & 0.48 & $-$60 & 0.756 & 0.35 & 1.00 & 2.1366   \\ 
 &   & 2011 Apr 3 & BM336F\tablenotemark{c} & 15.4 & 1.04 & 0.42 & $-$61 & 0.615 & 0.45 & 1.30 & 2.1367   \\ 
 &   & 2011 Apr 4 & BM336G\tablenotemark{c} & 15.4 & 1.25 & 0.49 & $-$61 & 0.679 & 0.36 & 1.10 & 2.1368   \\ 
 &   & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.83 & 0.78 & 14 & 0.721 & 0.18 & 0.60 & 2.1369   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 0.63 & 0.60 & $-$30 & 0.649 & 0.10 & 0.30 & 2.1370   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.83 & 0.73 & 40 & 0.851 & 0.18 & 0.40 & 2.1371   \\ 
2008$-$159 & PKS 2008$-$159  & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.61 & 0.61 & $-$2 & 0.900 & 0.86 & 2.60 & 2.1372   \\ 
2013+370 & TXS 2013+370  & 2006 Jan 2 & BD105E\tablenotemark{c} & 15.4 & 1.29 & 0.46 & 0 & 2.104 & 0.68 & 2.00 & 2.1373   \\ 
 &   & 2011 Mar 25 & BM336A\tablenotemark{c} & 15.4 & 1.27 & 0.68 & $-$44 & 2.664 & 0.43 & 1.50 & 2.1374   \\ 
 &   & 2011 Mar 26 & BM336B\tablenotemark{c} & 15.4 & 1.19 & 0.47 & $-$46 & 2.660 & 0.49 & 1.50 & 2.1375   \\ 
 &   & 2011 Mar 29 & BM336D\tablenotemark{c} & 15.4 & 1.29 & 0.59 & $-$50 & 2.727 & 0.52 & 1.60 & 2.1376   \\ 
 &   & 2011 Apr 1 & BM336E\tablenotemark{c} & 15.4 & 1.31 & 0.54 & $-$50 & 2.761 & 0.45 & 1.50 & 2.1377   \\ 
 &   & 2011 Apr 3 & BM336F\tablenotemark{c} & 15.4 & 1.22 & 0.45 & $-$55 & 2.713 & 0.59 & 1.80 & 2.1378   \\ 
 &   & 2011 Apr 4 & BM336G\tablenotemark{c} & 15.4 & 1.28 & 0.50 & $-$55 & 2.675 & 0.52 & 1.60 & 2.1379   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.95 & 0.57 & $-$10 & 2.516 & 0.18 & 1.30 & 2.1380   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 0.94 & 0.51 & $-$20 & 4.116 & 0.13 & 2.50 & 2.1381   \\ 
2021+317 & 4C +31.56  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.05 & 0.51 & 2 & 1.908 & 1.88 & 5.30 & 2.1382   \\ 
 &   & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.02 & 0.57 & $-$10 & 1.196 & 0.17 & 0.90 & 2.1383   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 0.96 & 0.59 & 2 & 1.274 & 0.19 & 0.60 & 2.1384   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 0.89 & 0.53 & $-$6 & 1.242 & 0.20 & 0.60 & 2.1385   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.89 & 0.53 & $-$6 & 1.188 & 0.22 & 0.70 & 2.1386   \\ 
2021+614 & OW 637  & 1995 Jan 20 & BP14\tablenotemark{c} & 15.4 & 1.07 & 0.54 & 9 & 2.212 & 1.45 & 4.20 & 2.1387   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.65 & 0.58 & $-$30 & 2.345 & 0.19 & 0.60 & 2.1388   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.91 & 0.63 & 51 & 2.086 & 0.27 & 0.80 & 2.1389   \\ 
2022$-$077 & PKS 2023$-$07  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.59 & 0.52 & $-$11 & 0.928 & 0.19 & 0.60 & 2.1390   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.76 & 0.66 & 6 & 1.012 & 0.43 & 1.00 & 2.1391   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.29 & 0.54 & 4 & 0.856 & 0.23 & 0.90 & 2.1392   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 1.44 & 0.49 & $-$10 & 1.726 & 0.11 & 0.50 & 2.1393   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.42 & 0.48 & $-$5 & 1.597 & 0.20 & 1.00 & 2.1394   \\ 
2023+335 & B2 2023+33  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 0.85 & 0.55 & $-$12 & 2.884 & 0.21 & 0.60 & 2.1395   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 0.92 & 0.51 & $-$11 & 2.616 & 0.20 & 0.80 & 2.1396   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 0.96 & 0.56 & $-$18 & 3.294 & 0.20 & 0.80 & 2.1397   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.96 & 0.56 & $-$9 & 2.960 & 0.15 & 0.70 & 2.1398   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.94 & 0.60 & 1 & 3.049 & 0.17 & 0.80 & 2.1399   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 0.93 & 0.42 & $-$4 & 2.735 & 0.24 & 1.30 & 2.1400   \\ 
2029+121 & PKS 2029+121  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.24 & 0.62 & 0 & 1.438 & 0.20 & 0.70 & 2.1401   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.17 & 0.52 & $-$4 & 2.098 & 0.17 & 0.50 & 2.1402   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.15 & 0.54 & $-$4 & 1.825 & 0.17 & 0.50 & 2.1403   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.07 & 0.49 & $-$7 & 1.556 & 0.21 & 0.70 & 2.1404   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.05 & 0.51 & $-$4 & 0.967 & 0.23 & 0.70 & 2.1405   \\ 
2032+107 & OW 154.9  & 1999 Dec 27 & BG095\tablenotemark{c} & 15.4 & 1.23 & 0.55 & $-$11 & 0.364 & 0.50 & 0.80 & 2.1406   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.40 & 0.64 & 10 & 0.367 & 0.28 & 0.80 & 2.1407   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.18 & 0.54 & $-$6 & 0.376 & 0.16 & 0.50 & 2.1408   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.13 & 0.55 & $-$6 & 0.177 & 0.17 & 0.50 & 2.1409   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 1.16 & 0.55 & $-$2 & 0.229 & 0.19 & 0.60 & 2.1410   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 1.35 & 0.58 & 20 & 0.309 & 0.26 & 0.80 & 2.1411   \\ 
2037+511 & 3C 418  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 0.81 & 0.57 & $-$13 & 3.300 & 0.18 & 1.40 & 2.1412   \\ 
 &   & 2012 Apr 29 & BL178AJ\tablenotemark{a} & 15.4 & 0.84 & 0.65 & $-$25 & 3.195 & 0.19 & 0.60 & 2.1413   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 0.80 & 0.62 & $-$5 & 3.530 & 0.18 & 1.00 & 2.1414   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.71 & 0.63 & $-$28 & 3.412 & 0.18 & 1.00 & 2.1415   \\ 
2047+098 & PKS 2047+098  & 2003 Aug 27 & BU026A\tablenotemark{c} & 15.4 & 1.19 & 0.54 & $-$7 & 0.576 & 0.32 & 0.90 & 2.1416   \\ 
 &   & 2004 Aug 12 & BU026B\tablenotemark{c} & 15.4 & 1.18 & 0.55 & $-$5 & 0.585 & 0.32 & 0.90 & 2.1417   \\ 
 &   & 2005 Jun 5 & BU026C\tablenotemark{c} & 15.4 & 1.23 & 0.53 & $-$5 & 0.576 & 0.28 & 0.80 & 2.1418   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.05 & 0.46 & 2 & 0.563 & 0.26 & 0.80 & 2.1419   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.27 & 0.57 & $-$7 & 0.592 & 0.17 & 0.50 & 2.1420   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 1.09 & 0.60 & $-$1 & 0.518 & 0.18 & 0.50 & 2.1421   \\ 
2113+293 & B2 2113+29  & 1995 Apr 7 & BK016\tablenotemark{b} & 15.4 & 0.91 & 0.49 & $-$1 & 0.923 & 0.51 & 3.80 & 2.1422   \\ 
 &   & 1996 Oct 27 & BK037D\tablenotemark{b} & 15.4 & 0.84 & 0.45 & $-$2 & 0.608 & 0.43 & 1.20 & 2.1423   \\ 
 &   & 1998 Nov 1 & BK052E\tablenotemark{b} & 15.4 & 0.97 & 0.58 & 8 & 0.916 & 0.56 & 1.20 & 2.1424   \\ 
 &   & 1999 May 21 & BK068A\tablenotemark{b} & 15.4 & 0.93 & 0.53 & 7 & 0.712 & 0.29 & 1.20 & 2.1425   \\ 
 &   & 2001 Mar 15 & BK068G\tablenotemark{b} & 15.4 & 1.04 & 0.58 & $-$2 & 0.614 & 0.32 & 0.90 & 2.1426   \\ 
 &   & 2006 Feb 12 & BL137A\tablenotemark{a} & 15.4 & 0.93 & 0.79 & $-$1 & 0.595 & 0.46 & 1.30 & 2.1427   \\ 
 &   & 2008 Nov 26 & BL149BF\tablenotemark{a} & 15.4 & 1.02 & 0.54 & $-$9 & 0.821 & 0.13 & 0.50 & 2.1428   \\ 
 &   & 2010 Feb 11 & BL149CH\tablenotemark{a} & 15.4 & 0.96 & 0.59 & 0 & 0.724 & 0.20 & 0.70 & 2.1429   \\ 
 &   & 2010 Oct 15 & BL149CS\tablenotemark{a} & 15.4 & 1.00 & 0.54 & $-$11 & 0.666 & 0.18 & 0.60 & 2.1430   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 1.31 & 0.79 & 22 & 0.659 & 0.18 & 0.60 & 2.1431   \\ 
2126$-$158 & PKS 2126$-$158  & 1996 Apr 22 & BS036\tablenotemark{c} & 15.4 & 1.36 & 0.52 & $-$6 & 0.778 & 0.15 & 0.80 & 2.1432   \\ 
 &   & 1998 Sep 29 & BG077B\tablenotemark{c} & 15.4 & 1.18 & 0.47 & $-$1 & 1.235 & 0.41 & 2.40 & 2.1433   \\ 
 &   & 1998 Dec 5 & BG077C\tablenotemark{c} & 15.4 & 1.27 & 0.50 & 1 & 1.159 & 0.48 & 1.80 & 2.1434   \\ 
 &   & 2000 May 5 & BK074\tablenotemark{c} & 15.3 & 1.40 & 0.53 & $-$7 & 1.013 & 0.29 & 0.90 & 2.1435   \\ 
 &   & 2006 Apr 28 & BL137D\tablenotemark{a} & 15.4 & 1.30 & 0.47 & $-$6 & 1.245 & 0.50 & 1.60 & 2.1436   \\ 
 &   & 2008 Nov 19 & BL149BE\tablenotemark{a} & 15.4 & 1.36 & 0.50 & $-$7 & 0.781 & 0.15 & 0.50 & 2.1437   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.40 & 0.52 & 0 & 0.732 & 0.18 & 0.50 & 2.1438   \\ 
2128+048 & PKS 2127+04  & 1996 Apr 22 & BS036\tablenotemark{c} & 15.4 & 2.34 & 1.84 & $-$29 & 0.611 & 0.27 & 1.80 & 2.1439   \\ 
 &   & 1997 Aug 18 & BZ022\tablenotemark{b} & 15.4 & 1.71 & 1.28 & 38 & 0.367 & 0.58 & 2.30 & 2.1440   \\ 
 &   & 2001 Apr 30 & BS085C\tablenotemark{c} & 15.4 & 2.16 & 0.95 & $-$19 & 0.508 & 0.58 & 1.70 & 2.1441   \\ 
 &   & 2001 Jun 9 & BS085E\tablenotemark{c} & 15.4 & 1.83 & 0.87 & 2 & 0.305 & 1.14 & 3.70 & 2.1442   \\ 
 &   & 2002 Oct 20 & BR077T\tablenotemark{b} & 15.4 & 2.02 & 0.98 & $-$12 & 0.433 & 0.30 & 1.80 & 2.1443   \\ 
2128$-$123 & PKS 2128$-$12  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.21 & 0.46 & $-$7 & 1.730 & 0.21 & 1.60 & 2.1444   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.35 & 0.56 & 4 & 1.834 & 0.24 & 1.50 & 2.1445   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.27 & 0.47 & $-$7 & 1.592 & 0.20 & 0.60 & 2.1446   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.35 & 0.52 & $-$5 & 1.592 & 0.17 & 0.60 & 2.1447   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.36 & 0.54 & $-$2 & 1.543 & 0.21 & 0.80 & 2.1448   \\ 
2131$-$021 & 4C $-$02.81  & 1997 Feb 9 & BG063\tablenotemark{c} & 15.4 & 1.26 & 0.58 & 0 & 1.108 & 0.41 & 1.30 & 2.1449   \\ 
 &   & 2010 Jun 27 & BH152B\tablenotemark{c} & 15.4 & 1.25 & 0.48 & $-$5 & 2.589 & 0.34 & 1.00 & 2.1450   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.24 & 0.52 & $-$2 & 1.743 & 0.20 & 0.80 & 2.1451   \\ 
2134+004 & PKS 2134+004  & 1995 May 27 & BP018\tablenotemark{c} & 15.4 & 1.28 & 0.58 & $-$5 & 5.382 & 0.19 & 2.00 & 2.1452   \\ 
 &   & 1998 Jan 3 & BH045A\tablenotemark{c} & 15.4 & 1.31 & 0.51 & $-$7 & 5.534 & 0.23 & 2.70 & 2.1453   \\ 
 &   & 1998 Aug 3 & BT039\tablenotemark{c} & 15.4 & 1.35 & 0.61 & $-$7 & 6.241 & 0.53 & 2.70 & 2.1454   \\ 
 &   & 1998 Nov 23 & BR057\tablenotemark{c} & 15.4 & 1.41 & 0.51 & $-$11 & 5.994 & 0.36 & 3.00 & 2.1455   \\ 
2141+175 & OX 169  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.09 & 0.51 & $-$9 & 0.725 & 0.22 & 0.70 & 2.1456   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.13 & 0.56 & $-$8 & 0.953 & 0.17 & 0.50 & 2.1457   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.07 & 0.54 & $-$7 & 0.997 & 0.18 & 0.50 & 2.1458   \\ 
2144+092 & PKS 2144+092  & 2010 Jan 3 & BO035D\tablenotemark{c} & 15.4 & 1.21 & 0.53 & $-$1 & 0.959 & 0.35 & 1.10 & 2.1459   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.09 & 0.52 & 3 & 0.824 & 0.25 & 0.80 & 2.1460   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.13 & 0.55 & $-$5 & 0.441 & 0.16 & 0.50 & 2.1461   \\ 
2145+067 & 4C +06.69  & 1995 Nov 27 & BA11\tablenotemark{c} & 15.4 & 1.23 & 0.52 & $-$4 & 8.324 & 0.44 & 5.00 & 2.1462   \\ 
 &   & 1996 Apr 23 & BE10A\tablenotemark{c} & 15.4 & 1.31 & 0.52 & $-$12 & 6.407 & 1.64 & 4.00 & 2.1463   \\ 
 &   & 1996 May 2 & BE10B\tablenotemark{c} & 15.4 & 1.42 & 0.64 & 7 & 7.409 & 3.28 & 5.00 & 2.1464   \\ 
 &   & 1999 Jan 6 & BU012\tablenotemark{c} & 15.4 & 1.19 & 0.57 & $-$6 & 7.938 & 0.59 & 4.80 & 2.1465   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.15 & 0.49 & $-$8 & 4.727 & 0.24 & 2.20 & 2.1466   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.27 & 0.53 & $-$8 & 4.015 & 0.12 & 1.00 & 2.1467   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.25 & 0.55 & $-$6 & 3.421 & 0.17 & 0.90 & 2.1468   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.21 & 0.59 & $-$5 & 3.424 & 0.19 & 0.80 & 2.1469   \\ 
2155+312 & B2 2155+31  & 2003 Jan 19 & BH103\tablenotemark{c} & 15.4 & 1.04 & 0.70 & $-$26 & 0.429 & 0.41 & 1.00 & 2.1470   \\ 
 &   & 2009 Dec 26 & BL149CF\tablenotemark{a} & 15.4 & 1.00 & 0.55 & $-$9 & 0.589 & 0.15 & 0.40 & 2.1471   \\ 
 &   & 2010 Aug 6 & BL149CM\tablenotemark{a} & 15.4 & 0.94 & 0.61 & 7 & 0.644 & 0.19 & 0.60 & 2.1472   \\ 
 &   & 2010 Nov 20 & BL149CX\tablenotemark{a} & 15.4 & 1.01 & 0.56 & $-$10 & 0.625 & 0.17 & 0.50 & 2.1473   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.92 & 0.52 & $-$6 & 0.867 & 0.18 & 0.60 & 2.1474   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.00 & 0.63 & $-$1 & 0.927 & 0.18 & 0.50 & 2.1475   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 0.99 & 0.58 & $-$1 & 0.992 & 0.17 & 0.50 & 2.1476   \\ 
2201+171 & PKS 2201+171  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.22 & 0.66 & 3 & 1.477 & 0.19 & 0.60 & 2.1477   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.08 & 0.55 & $-$5 & 1.277 & 0.17 & 0.60 & 2.1478   \\ 
2209+236 & PKS 2209+236  & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.10 & 0.57 & $-$8 & 0.924 & 0.16 & 0.50 & 2.1479   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.09 & 0.50 & $-$7 & 0.946 & 0.16 & 0.50 & 2.1480   \\ 
2216$-$038 & PKS 2216$-$03  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.43 & 0.53 & $-$7 & 1.601 & 0.20 & 1.60 & 2.1481   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.42 & 0.53 & $-$8 & 1.484 & 0.10 & 0.40 & 2.1482   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.41 & 0.52 & $-$7 & 1.303 & 0.16 & 0.50 & 2.1483   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.34 & 0.56 & $-$3 & 1.258 & 0.19 & 0.80 & 2.1484   \\ 
2223+210 & DA 580  & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.08 & 0.59 & 2 & 1.110 & 0.18 & 0.50 & 2.1485   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.14 & 0.58 & $-$6 & 0.854 & 0.16 & 0.50 & 2.1486   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.97 & 0.61 & $-$3 & 0.791 & 0.18 & 0.70 & 2.1487   \\ 
2223$-$052 & 3C 446  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.50 & 0.52 & $-$9 & 4.146 & 0.29 & 4.00 & 2.1488   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.22 & 0.50 & $-$1 & 3.447 & 0.29 & 2.00 & 2.1489   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.47 & 0.52 & $-$9 & 2.858 & 0.12 & 2.00 & 2.1490   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.40 & 0.51 & $-$7 & 2.615 & 0.20 & 0.60 & 2.1491   \\ 
 &   & 2013 Jun 2 & BL178BD\tablenotemark{a} & 15.4 & 1.30 & 0.51 & $-$4 & 2.487 & 0.22 & 1.00 & 2.1492   \\ 
2227$-$088 & PHL 5225  & 2010 May 15 & S2087DA\tablenotemark{c} & 15.4 & 1.46 & 0.53 & $-$8 & 1.962 & 0.48 & 1.50 & 2.1493   \\ 
 &   & 2010 Jun 25 & S2087DB\tablenotemark{c} & 15.4 & 1.59 & 0.55 & $-$10 & 1.843 & 0.41 & 1.20 & 2.1494   \\ 
 &   & 2010 Aug 1 & S2087DC\tablenotemark{c} & 15.4 & 1.37 & 0.51 & $-$6 & 2.042 & 0.40 & 1.20 & 2.1495   \\ 
 &   & 2010 Sep 9 & S2087DD\tablenotemark{c} & 15.4 & 1.42 & 0.52 & $-$7 & 1.990 & 0.41 & 1.20 & 2.1496   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.26 & 0.48 & $-$6 & 3.079 & 0.23 & 0.80 & 2.1497   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.42 & 0.58 & $-$3 & 2.551 & 0.19 & 0.60 & 2.1498   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.35 & 0.53 & $-$6 & 1.188 & 0.18 & 0.50 & 2.1499   \\ 
2230+114 & CTA 102  & 1998 Aug 3 & BT039\tablenotemark{c} & 15.4 & 1.19 & 0.52 & $-$9 & 5.335 & 0.38 & 2.00 & 2.1500   \\ 
 &   & 2006 Oct 2 & BW086B\tablenotemark{c} & 15.4 & 1.35 & 0.60 & $-$15 & 2.973 & 0.22 & 0.70 & 2.1501   \\ 
 &   & 2006 Dec 4 & BW086C\tablenotemark{c} & 15.4 & 1.21 & 0.61 & $-$11 & 2.268 & 0.20 & 0.60 & 2.1502   \\ 
 &   & 2007 Jan 26 & BW086D\tablenotemark{c} & 15.4 & 1.20 & 0.58 & $-$10 & 2.005 & 0.21 & 1.70 & 2.1503   \\ 
 &   & 2007 Apr 26 & BW086E\tablenotemark{c} & 15.4 & 1.23 & 0.57 & $-$9 & 2.505 & 0.20 & 1.60 & 2.1504   \\ 
 &   & 2007 Jun 16 & BW086F\tablenotemark{c} & 15.4 & 1.22 & 0.55 & $-$11 & 2.694 & 0.25 & 1.60 & 2.1505   \\ 
 &   & 2007 Jul 25 & BW086G\tablenotemark{c} & 15.4 & 1.12 & 0.54 & $-$9 & 3.173 & 0.35 & 1.40 & 2.1506   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.19 & 0.52 & $-$6 & 2.649 & 0.20 & 0.70 & 2.1507   \\ 
 &   & 2011 Jun 24 & BL149DL\tablenotemark{a} & 15.4 & 1.27 & 0.56 & $-$10 & 2.479 & 0.18 & 0.50 & 2.1508   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.17 & 0.55 & $-$4 & 2.320 & 0.20 & 0.80 & 2.1509   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.19 & 0.58 & $-$5 & 3.370 & 0.17 & 0.80 & 2.1510   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 1.07 & 0.53 & $-$8 & 3.594 & 0.21 & 1.20 & 2.1511   \\ 
 &   & 2013 Jul 8 & BL178BE\tablenotemark{a} & 15.4 & 1.11 & 0.46 & $-$6 & 3.264 & 0.22 & 1.00 & 2.1512   \\ 
2233$-$148 & OY $-$156  & 2010 May 15 & S2087DA\tablenotemark{c} & 15.4 & 1.37 & 0.49 & $-$7 & 0.752 & 0.24 & 0.90 & 2.1513   \\ 
 &   & 2010 Jun 25 & S2087DB\tablenotemark{c} & 15.4 & 1.64 & 0.52 & $-$11 & 0.694 & 0.22 & 0.70 & 2.1514   \\ 
 &   & 2010 Aug 1 & S2087DC\tablenotemark{c} & 15.4 & 1.39 & 0.49 & $-$7 & 0.605 & 0.23 & 0.70 & 2.1515   \\ 
 &   & 2010 Sep 9 & S2087DD\tablenotemark{c} & 15.4 & 1.41 & 0.49 & $-$7 & 0.485 & 0.24 & 0.70 & 2.1516   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.27 & 0.46 & $-$5 & 0.844 & 0.20 & 0.60 & 2.1517   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 1.33 & 0.51 & $-$2 & 1.206 & 0.23 & 0.70 & 2.1518   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.50 & 0.48 & $-$11 & 0.911 & 0.27 & 0.80 & 2.1519   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 1.37 & 0.53 & $-$4 & 1.020 & 0.17 & 0.50 & 2.1520   \\ 
2234+282 & CTD 135  & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 0.94 & 0.52 & $-$5 & 0.978 & 0.19 & 0.60 & 2.1521   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.02 & 0.61 & $-$1 & 1.122 & 0.19 & 0.60 & 2.1522   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.00 & 0.61 & $-$9 & 1.456 & 0.10 & 0.30 & 2.1523   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 0.96 & 0.61 & $-$1 & 1.142 & 0.16 & 0.80 & 2.1524   \\ 
 &   & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 1.03 & 0.65 & 29 & 1.416 & 0.28 & 0.80 & 2.1525   \\ 
2241+406 & TXS 2241+406  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.91 & 0.84 & 11 & 0.247 & 0.20 & 0.60 & 2.1526   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 0.83 & 0.52 & $-$10 & 0.252 & 0.17 & 0.50 & 2.1527   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.80 & 0.58 & $-$13 & 0.383 & 0.16 & 0.50 & 2.1528   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 0.85 & 0.58 & $-$3 & 0.340 & 0.15 & 0.50 & 2.1529   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.07 & 0.56 & $-$24 & 0.251 & 0.15 & 0.40 & 2.1530   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 0.81 & 0.53 & $-$4 & 0.433 & 0.18 & 0.50 & 2.1531   \\ 
2243$-$123 & PKS 2243$-$123  & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.32 & 0.48 & $-$5 & 2.346 & 0.18 & 0.70 & 2.1532   \\ 
2247$-$283 & PMN J2250$-$2806  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 2.94 & 0.79 & $-$1 & 0.607 & 0.23 & 0.60 & 2.1533   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.16 & 0.43 & $-$5 & 0.616 & 0.21 & 0.60 & 2.1534   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.36 & 0.51 & $-$4 & 0.639 & 0.21 & 0.70 & 2.1535   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.59 & 0.55 & $-$3 & 0.446 & 0.12 & 0.30 & 2.1536   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 1.57 & 0.52 & $-$4 & 0.571 & 0.19 & 0.60 & 2.1537   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 1.52 & 0.53 & $-$5 & 0.773 & 0.20 & 0.60 & 2.1538   \\ 
2254+074 & PKS 2254+074  & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 1.16 & 0.57 & $-$1 & 0.831 & 0.18 & 0.50 & 2.1539   \\ 
2255$-$282 & PKS 2255$-$282  & 2011 Jul 15 & BL149DM\tablenotemark{a} & 15.4 & 1.42 & 0.51 & $-$3 & 3.381 & 0.27 & 3.70 & 2.1540   \\ 
 &   & 2012 Feb 6 & BL178AG\tablenotemark{a} & 15.4 & 1.40 & 0.51 & $-$3 & 4.718 & 0.20 & 1.50 & 2.1541   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.40 & 0.48 & $-$5 & 5.510 & 0.27 & 1.80 & 2.1542   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.17 & 0.41 & $-$4 & 3.073 & 0.33 & 1.00 & 2.1543   \\ 
2308+341 & B2 2308+34  & 2009 Aug 19 & BL149BR\tablenotemark{a} & 15.4 & 0.93 & 0.58 & $-$9 & 0.651 & 0.17 & 0.50 & 2.1544   \\ 
 &   & 2010 Mar 10 & BL149CI\tablenotemark{a} & 15.4 & 0.90 & 0.54 & $-$10 & 1.045 & 0.17 & 0.50 & 2.1545   \\ 
 &   & 2010 Sep 17 & BL149CP\tablenotemark{a} & 15.4 & 0.92 & 0.53 & $-$9 & 0.843 & 0.17 & 0.60 & 2.1546   \\ 
 &   & 2010 Nov 13 & BL149CW\tablenotemark{a} & 15.4 & 0.96 & 0.54 & $-$5 & 0.901 & 0.15 & 0.40 & 2.1547   \\ 
 &   & 2011 Feb 20 & BL149DB\tablenotemark{a} & 15.4 & 0.86 & 0.52 & $-$2 & 1.156 & 0.17 & 0.60 & 2.1548   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.00 & 0.56 & $-$9 & 0.886 & 0.34 & 0.70 & 2.1549   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 0.89 & 0.51 & $-$8 & 0.627 & 0.21 & 0.60 & 2.1550   \\ 
2318+049 & PKS 2318+049  & 1997 Aug 18 & BZ022\tablenotemark{b} & 15.4 & 1.06 & 0.51 & $-$1 & 0.746 & 0.37 & 1.60 & 2.1551   \\ 
 &   & 1998 Sep 29 & BG077B\tablenotemark{c} & 15.4 & 1.11 & 0.46 & $-$2 & 1.231 & 0.32 & 1.50 & 2.1552   \\ 
 &   & 1998 Dec 5 & BG077C\tablenotemark{c} & 15.4 & 1.16 & 0.50 & $-$3 & 1.127 & 0.44 & 2.00 & 2.1553   \\ 
 &   & 2000 Jan 11 & BK068D\tablenotemark{b} & 15.4 & 1.47 & 0.51 & $-$12 & 0.801 & 0.28 & 1.00 & 2.1554   \\ 
 &   & 2002 Feb 10 & BD077A\tablenotemark{c} & 15.4 & 2.32 & 1.09 & $-$4 & 0.639 & 0.35 & 1.10 & 2.1555   \\ 
 &   & 2002 May 18 & BR077O\tablenotemark{b} & 15.4 & 1.34 & 0.56 & $-$10 & 0.659 & 0.21 & 1.00 & 2.1556   \\ 
2319+317 & B2 2319+31  & 2010 Nov 20 & BL149CX\tablenotemark{a} & 15.4 & 1.05 & 0.55 & $-$9 & 0.440 & 0.14 & 0.70 & 2.1557   \\ 
 &   & 2011 Mar 5 & BL149DD\tablenotemark{a} & 15.4 & 1.18 & 0.85 & 26 & 0.419 & 0.17 & 0.70 & 2.1558   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.00 & 0.55 & $-$6 & 0.376 & 0.28 & 0.60 & 2.1559   \\ 
 &   & 2012 Jan 2 & BL178AE\tablenotemark{a} & 15.4 & 1.12 & 0.62 & 6 & 0.376 & 0.18 & 0.50 & 2.1560   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 0.91 & 0.55 & $-$9 & 0.356 & 0.17 & 0.50 & 2.1561   \\ 
 &   & 2012 Aug 3 & BL178AN\tablenotemark{a} & 15.4 & 1.08 & 0.57 & $-$3 & 0.327 & 0.10 & 0.25 & 2.1562   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.97 & 0.57 & $-$10 & 0.283 & 0.15 & 0.50 & 2.1563   \\ 
 &   & 2012 Dec 10 & BL178AV\tablenotemark{a} & 15.4 & 0.94 & 0.64 & $-$3 & 0.314 & 0.17 & 0.50 & 2.1564   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.21 & 0.56 & $-$17 & 0.310 & 0.17 & 0.50 & 2.1565   \\ 
 &   & 2013 Feb 10 & BL178AZ\tablenotemark{a} & 15.4 & 0.89 & 0.53 & $-$10 & 0.411 & 0.17 & 0.50 & 2.1566   \\ 
2320$-$035 & PKS 2320$-$035  & 2006 Apr 5 & BL137C\tablenotemark{a} & 15.4 & 1.27 & 0.50 & $-$7 & 1.022 & 0.42 & 1.30 & 2.1567   \\ 
 &   & 2007 Jan 6 & BL137R\tablenotemark{a} & 15.4 & 1.25 & 0.53 & $-$6 & 0.914 & 0.34 & 1.30 & 2.1568   \\ 
 &   & 2007 Apr 18 & BL137Q\tablenotemark{a} & 15.4 & 1.31 & 0.55 & $-$7 & 1.117 & 0.29 & 0.80 & 2.1569   \\ 
 &   & 2007 Aug 9 & BL149AE\tablenotemark{a} & 15.4 & 1.31 & 0.51 & $-$8 & 1.380 & 0.23 & 0.70 & 2.1570   \\ 
 &   & 2008 Oct 3 & BL149BD\tablenotemark{a} & 15.4 & 1.52 & 0.52 & $-$10 & 1.162 & 0.16 & 0.60 & 2.1571   \\ 
 &   & 2010 Oct 25 & BL149CT\tablenotemark{a} & 15.4 & 1.35 & 0.55 & $-$7 & 0.995 & 0.20 & 0.60 & 2.1572   \\ 
 &   & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.20 & 0.48 & $-$5 & 0.860 & 0.20 & 0.60 & 2.1573   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.26 & 0.48 & $-$6 & 1.171 & 0.17 & 0.50 & 2.1574   \\ 
 &   & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 1.36 & 0.61 & 5 & 1.329 & 0.21 & 1.10 & 2.1575   \\ 
 &   & 2012 Sep 2 & BL178AO\tablenotemark{a} & 15.4 & 1.25 & 0.50 & $-$7 & 1.398 & 0.20 & 0.60 & 2.1576   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.49 & 0.50 & $-$7 & 1.399 & 0.21 & 0.80 & 2.1577   \\ 
2325+093 & OZ 042  & 2011 May 21 & BL149DH\tablenotemark{a} & 15.4 & 1.10 & 0.49 & $-$6 & 0.866 & 0.19 & 0.60 & 2.1578   \\ 
 &   & 2013 Jul 30 & BL178BG\tablenotemark{a} & 15.4 & 1.06 & 0.47 & $-$5 & 0.509 & 0.23 & 0.70 & 2.1579   \\ 
2331+073 & TXS 2331+073  & 2011 Jul 24 & BL149DN\tablenotemark{a} & 15.4 & 1.27 & 0.60 & 0 & 1.110 & 0.19 & 0.60 & 2.1580   \\ 
 &   & 2012 Mar 4 & BL178AH\tablenotemark{a} & 15.4 & 1.23 & 0.55 & $-$1 & 1.091 & 0.17 & 0.50 & 2.1581   \\ 
 &   & 2012 Sep 27 & BL178AP\tablenotemark{a} & 15.4 & 1.13 & 0.54 & $-$5 & 0.847 & 0.17 & 0.50 & 2.1582   \\ 
 &   & 2012 Nov 21 & BL178AT\tablenotemark{a} & 15.4 & 1.29 & 0.57 & $-$6 & 0.739 & 0.17 & 0.30 & 2.1583   \\ 
 &   & 2013 Feb 28 & BL178BA\tablenotemark{a} & 15.4 & 1.19 & 0.57 & $-$2 & 0.696 & 0.17 & 0.50 & 2.1584   \\ 
2342$-$161 & PMN J2345$-$1555  & 2009 Jul 23 & BL149BQ\tablenotemark{a} & 15.4 & 1.34 & 0.56 & $-$3 & 0.451 & 0.21 & 0.60 & 2.1585   \\ 
 &   & 2010 Jan 16 & BL149CG\tablenotemark{a} & 15.4 & 1.45 & 0.54 & $-$8 & 0.606 & 0.17 & 0.40 & 2.1586   \\ 
 &   & 2010 Sep 27 & BL149CQ\tablenotemark{a} & 15.4 & 1.48 & 0.53 & $-$7 & 0.602 & 0.18 & 0.50 & 2.1587   \\ 
 &   & 2010 Nov 4 & BL149CV\tablenotemark{a} & 15.4 & 1.46 & 0.56 & $-$3 & 0.542 & 0.18 & 0.50 & 2.1588   \\ 
 &   & 2011 Feb 20 & BL149DB\tablenotemark{a} & 15.4 & 1.31 & 0.46 & $-$6 & 0.997 & 0.20 & 0.60 & 2.1589   \\ 
 &   & 2011 May 26 & BL149DI\tablenotemark{a} & 15.4 & 1.36 & 0.47 & $-$5 & 0.972 & 0.21 & 0.60 & 2.1590   \\ 
 &   & 2011 Aug 15 & BL149DO\tablenotemark{a} & 15.4 & 1.42 & 0.51 & $-$2 & 1.180 & 0.38 & 0.60 & 2.1591   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.37 & 0.58 & $-$2 & 0.973 & 0.25 & 0.70 & 2.1592   \\ 
 &   & 2012 Jan 14 & BL178AF\tablenotemark{a} & 15.4 & 1.37 & 0.53 & $-$2 & 0.920 & 0.19 & 0.60 & 2.1593   \\ 
 &   & 2012 Jul 12 & BL178AM\tablenotemark{a} & 15.4 & 1.46 & 0.49 & $-$8 & 0.756 & 0.26 & 1.00 & 2.1594   \\ 
 &   & 2012 Nov 28 & BL178AU\tablenotemark{a} & 15.4 & 1.45 & 0.50 & $-$7 & 0.898 & 0.17 & 0.50 & 2.1595   \\ 
 &   & 2012 Dec 23 & BL178AX\tablenotemark{a} & 15.4 & 1.39 & 0.48 & $-$6 & 0.931 & 0.19 & 0.60 & 2.1596   \\ 
2344+514 & 1ES 2344+514  & 2013 Jul 22 & BL178BF\tablenotemark{a} & 15.4 & 0.97 & 0.86 & 36 & 0.116 & 0.38 & 0.90 & 2.1597   \\ 
2345$-$167 & PKS 2345$-$16  & 2011 Jun 6 & BL149DJ\tablenotemark{a} & 15.4 & 1.33 & 0.47 & $-$3 & 1.981 & 0.22 & 0.70 & 2.1598   \\ 
 &   & 2011 Oct 3 & BL178AA\tablenotemark{a} & 15.4 & 1.32 & 0.47 & $-$5 & 1.649 & 0.20 & 0.70 & 2.1599   \\ 
 &   & 2011 Dec 12 & BL178AC\tablenotemark{a} & 15.4 & 1.36 & 0.58 & $-$3 & 1.739 & 0.28 & 0.80 & 2.1600   \\ 
 &   & 2012 Mar 27 & BL178AI\tablenotemark{a} & 15.4 & 1.34 & 0.48 & $-$5 & 1.848 & 0.19 & 0.60 & 2.1601   \\ 
 &   & 2012 Nov 2 & BL178AR\tablenotemark{a} & 15.4 & 1.37 & 0.49 & $-$7 & 1.961 & 0.18 & 0.50 & 2.1602   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 1.45 & 0.51 & $-$7 & 1.979 & 0.18 & 0.50 & 2.1603   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 1.53 & 0.55 & $-$6 & 1.533 & 0.21 & 0.60 & 2.1604   \\ 
 &   & 2013 Aug 20 & BL178BI\tablenotemark{a} & 15.4 & 1.23 & 0.40 & $-$6 & 1.239 & 0.28 & 2.20 & 2.1605   \\ 
2351+456 & 4C +45.51  & 2011 Aug 26 & BL149DP\tablenotemark{a} & 15.4 & 0.93 & 0.84 & 14 & 0.748 & 0.21 & 0.60 & 2.1606   \\ 
 &   & 2012 May 24 & BL178AK\tablenotemark{a} & 15.4 & 0.88 & 0.57 & 5 & 0.830 & 0.20 & 0.80 & 2.1607   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.80 & 0.60 & $-$11 & 0.781 & 0.16 & 0.50 & 2.1608   \\ 
 &   & 2013 Mar 31 & BL178BB\tablenotemark{a} & 15.4 & 0.96 & 0.61 & 13 & 0.763 & 0.16 & 0.40 & 2.1609   \\ 
2353+816 & S5 2353+81  & 2011 Dec 29 & BL178AD\tablenotemark{a} & 15.4 & 0.72 & 0.65 & $-$81 & 0.599 & 0.19 & 0.60 & 2.1610   \\ 
 &   & 2012 Jun 25 & BL178AL\tablenotemark{a} & 15.4 & 0.62 & 0.60 & 6 & 0.475 & 0.11 & 0.30 & 2.1611   \\ 
 &   & 2012 Nov 11 & BL178AS\tablenotemark{a} & 15.4 & 0.68 & 0.60 & 69 & 0.475 & 0.16 & 0.50 & 2.1612   \\ 
 &   & 2013 Jan 21 & BL178AY\tablenotemark{a} & 15.4 & 0.74 & 0.61 & $-$27 & 0.456 & 0.16 & 0.40 & 2.1613   \\ 
 &   & 2013 May 5 & BL178BC\tablenotemark{a} & 15.4 & 0.70 & 0.69 & 47 & 0.520 & 0.17 & 0.50 & 2.1614   \\ 
2356+196 & PKS 2356+196  & 2003 Aug 27 & BU026A\tablenotemark{c} & 15.4 & 1.09 & 0.54 & $-$6 & 0.373 & 0.32 & 1.00 & 2.1615   \\ 
 &   & 2004 Aug 12 & BU026B\tablenotemark{c} & 15.4 & 1.11 & 0.55 & $-$7 & 0.343 & 0.33 & 1.00 & 2.1616   \\ 
 &   & 2005 Jun 5 & BU026C\tablenotemark{c} & 15.4 & 1.15 & 0.56 & $-$3 & 0.362 & 0.30 & 0.90 & 2.1617   \\ 
 &   & 2006 Apr 5 & BL137C\tablenotemark{a} & 15.4 & 1.02 & 0.57 & $-$7 & 0.308 & 0.48 & 1.40 & 2.1618   \\ 
 &   & 2006 Oct 6 & BL137J\tablenotemark{a} & 15.4 & 1.05 & 0.55 & $-$10 & 0.352 & 0.45 & 1.30 & 2.1619   \\ 
 &   & 2007 Jun 10 & BL149AB\tablenotemark{a} & 15.4 & 1.05 & 0.54 & $-$11 & 0.398 & 0.28 & 0.80 & 2.1620   \\ 
 &   & 2007 Aug 16 & BL149AF\tablenotemark{a} & 15.4 & 1.11 & 0.56 & $-$4 & 0.428 & 0.23 & 0.70 & 2.1621   \\ 
 &   & 2008 May 1 & BL149AO\tablenotemark{a} & 15.4 & 1.07 & 0.53 & $-$6 & 0.418 & 0.25 & 0.70 & 2.1622   \\ 
 &   & 2009 Jun 25 & BL149BO\tablenotemark{a} & 15.4 & 1.07 & 0.49 & $-$5 & 0.547 & 0.20 & 0.60 & 2.1623   \\ 
 &   & 2011 Sep 12 & BL149DQ\tablenotemark{a} & 15.4 & 1.05 & 0.50 & $-$7 & 0.422 & 0.20 & 0.60 & 2.1624   \\ 
 &   & 2013 Aug 12 & BL178BH\tablenotemark{a} & 15.4 & 1.05 & 0.50 & $-$5 & 0.348 & 0.19 & 0.60 & 2.1625   \\ 
\enddata 
\tablecomments{Columns are as follows: (1) B1950 name, (2) other name, (3) date of VLBA observation, (4) VLBA experiment code, (5) observing frequency (GHz), (6) FWHM major axis of restoring beam (milliarcseconds), (7) FWHM minor axis of restoring beam (milliarcseconds), (8) position angle of major axis of restoring beam (degrees), (9) total I flux density (Jy),  (10) rms noise level of image (mJy per beam), (11) lowest I contour (mJy per beam), (12) figure number.}

\tablenotetext{a}{Full polarization MOJAVE epoch}
\tablenotetext{b}{2 cm VLBA Survey epoch}
\tablenotetext{c}{NRAO archive epoch}

\end{deluxetable} 
\end{document} 
%\end{document} 


==> anc/table4.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\pagestyle{empty} 
\begin{deluxetable}{lcrrrrrrrrrrrr} 
\rotate 
\tablecolumns{14} 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{velocitytable}Vector Motion Fit Properties of Jet Features}  
\tablehead{\colhead{} & \colhead {} &   \colhead {} & 
\colhead{$\langle S\rangle$}  &\colhead{$\langle R\rangle$} &\colhead{$\langle d_{\mathrm{proj}}\rangle$} & \colhead{$\langle\vartheta\rangle$} & 
 \colhead{$\phi$}&   \colhead{$ |\langle\vartheta\rangle - \phi|$}  &\colhead{$\mu$}  & \colhead{$\beta_{app}$} &  &   &    \\  
\colhead{Source} & \colhead {I.D.} &  \colhead {N} & 
\colhead{(mJy)} &\colhead{(mas)} & \colhead{(pc)} & \colhead{(deg)}   & 
\colhead{(deg)}& \colhead{(deg)} &\colhead{($\mu$as y$^{-1})$}& \colhead{($c$)}  &\colhead{$t_{ej}$}  & \colhead{$t_\alpha$}& \colhead{$t_\delta$}  \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)} & \colhead{(8)} & 
 \colhead{(9)}& \colhead{(10)}&  
\colhead{(11)} & \colhead{(12)} & \colhead{(13)} & \colhead{(14)}   } 
\startdata 
0003+380  & 1 & 9  & 5 &4.24&  15.40& $ 120.5$ &
 97$\pm$16 & 24$\pm$16 & 157$\pm$42 & 2.29$\pm$0.61 &  \n &1985.09 & 1888.98\\ 
  & 2 & 7  & 17 &1.81&  6.57& $ 112.6$ &
 119.7$\pm$2.6 & 7.1$\pm$2.7 & 319$\pm$22 & 4.64$\pm$0.32 &  \n &2001.68 & 2003.32\\ 
  & 4 & 6  & 17 &1.25&  4.54& $ 114.8$ &
 208$\pm$12 & 93$\pm$12\tablenotemark{c} & 36.3$\pm$9.2 & 0.53$\pm$0.13 &  \n &2075.66 & 1992.93\\ 
  & 5 & 9  & 39 &0.76&  2.77& $ 117.5$ &
 331$\pm$119 & 146$\pm$119 & 4.8$\pm$7.2\tablenotemark{e} & 0.07$\pm$0.10 &  \n &2300.95 & 2092.52\\ 
  & 6 & 10  & 98 &0.39&  1.43& $ 115.4$ &
 335$\pm$41 & 141$\pm$41 & 12.7$\pm$8.3\tablenotemark{e} & 0.19$\pm$0.12 &  \n &2073.84 & 2023.64\\ 
0003$-$066  & 2 & 5  & 222 &1.05&  5.12& $ 322.9$ &
 226.3$\pm$4.8 & 96.6$\pm$5.0\tablenotemark{c} & 191$\pm$15 & 4.09$\pm$0.33 &  \n &1993.56 & 2004.48\\ 
  & 3 & 9  & 119 &2.82&  13.73& $ 296.9$ &
 284.8$\pm$4.5 & 12.1$\pm$4.6 & 250$\pm$39 & 5.36$\pm$0.83 &  \n &1989.50 & 1979.99\\ 
  & 4\tablenotemark{a} & 26  & 119 &6.61&  32.23& $ 285.6$ &
 283.6$\pm$8.1 & 1.9$\pm$8.1 & 41$\pm$13 & 0.87$\pm$0.28 &  \n &1845.03 & 1820.94\\ 
  & 5 & 6  & 1031 &0.73&  3.58& $ 14.5$ &
 343.1$\pm$3.1 & 31.4$\pm$3.1\tablenotemark{c} & 100$\pm$16 & 2.15$\pm$0.35 &  \n &2011.53 & 1997.84\\ 
  & 6\tablenotemark{a} & 10  & 97 &1.01&  4.92& $ 290.2$ &
 210$\pm$13 & 81$\pm$13\tablenotemark{c} & 55$\pm$17 & 1.18$\pm$0.37 &  \n &1969.25 & 2011.24\\ 
  & 8\tablenotemark{a} & 12  & 104 &2.46&  11.98& $ 294.2$ &
 291.2$\pm$2.3 & 2.9$\pm$2.3 & 341$\pm$16 & 7.31$\pm$0.33 &  \n &2002.56 & 2001.46\\ 
  & 9 & 10  & 102 &1.68&  8.18& $ 287.8$ &
 295.1$\pm$4.2 & 7.3$\pm$4.3 & 287$\pm$25 & 6.14$\pm$0.53 &  \n &2002.87 & 2004.80\\ 
  & 14 & 7  & 187 &1.48&  7.24& $ 285.7$ &
 309.4$\pm$9.9 & 23.7$\pm$9.9 & 116$\pm$23 & 2.48$\pm$0.50 &  \n &1995.02 & 2005.55\\ 
0006+061  & 1 & 5  & 8 &1.69&  \n& $ 57.8$ &
 95$\pm$26 & 37$\pm$26 & 221$\pm$32 & \n &  \n &2006.27 & 2057.52\\ 
  & 2 & 5  & 28 &0.56&  \n& $ 64.9$ &
 24.5$\pm$8.7 & 40.3$\pm$8.8\tablenotemark{c} & 135$\pm$30 & \n &  \n &2003.75 & 2010.83\\ 
0007+106  & 1 & 8  & 256 &0.54&  0.89& $ 290.7$ &
 291.6$\pm$2.0 & 0.9$\pm$2.4 & 204$\pm$12 & 1.197$\pm$0.069 &  2003.99$\pm$0.16 &2003.93 & 2004.06\\ 
  & 4 & 5  & 36 &0.60&  0.98& $ 293.9$ &
 296.9$\pm$7.6 & 3.0$\pm$8.3 & 269$\pm$50 & 1.58$\pm$0.29 &  \n &2009.83 & 2010.12\\ 
0010+405  & 1 & 10  & 3 &8.18&  32.26& $ 328.7$ &
 340.8$\pm$4.1 & 12.1$\pm$4.1 & 428$\pm$40 & 6.92$\pm$0.64 &  \n &1978.43 & 1991.33\\ 
  & 2 & 12  & 10 &1.72&  6.78& $ 328.6$ &
 360$\pm$239 & 31$\pm$239 & 2$\pm$16\tablenotemark{e} & 0.04$\pm$0.26 &  \n &$-$41228 & 1390.90\\ 
  & 3 & 12  & 22 &0.92&  3.63& $ 328.2$ &
 134$\pm$86 & 166$\pm$86 & 2.9$\pm$4.3\tablenotemark{e} & 0.047$\pm$0.070 &  \n &2242.72 & 2393.51\\ 
  & 4 & 12  & 62 &0.46&  1.81& $ 327.7$ &
 90$\pm$240 & 122$\pm$240 & 1.1$\pm$3.1\tablenotemark{e} & 0.018$\pm$0.050 &  \n &2226.57 & $-$52905\\ 
0015$-$054  & 2 & 8  & 11 &1.03&  3.69& $ 238.6$ &
 231$\pm$17 & 7$\pm$17 & 62$\pm$20 & 0.90$\pm$0.29 &  \n &1993.76 & 1998.02\\ 
0016+731  & 1\tablenotemark{a} & 15  & 138 &1.19&  10.15& $ 140.3$ &
 161.4$\pm$3.5 & 21.1$\pm$3.8\tablenotemark{c} & 103.5$\pm$8.2 & 8.02$\pm$0.63 &  \n &1979.31 & 1992.96\\ 
0026+346  & 1 & 6  & 44 &30.83&  190.91& $ 55.6$ &
 248$\pm$168 & 168$\pm$168 & 7$\pm$20 & 0.22$\pm$0.60 &  \n &5900.74 & 8492.04\\ 
  & 2 & 6  & 19 &28.79&  178.27& $ 53.3$ &
 226$\pm$94 & 172$\pm$94 & 23$\pm$37 & 0.7$\pm$1.1 &  \n &3418.85 & 3079.88\\ 
  & 3 & 6  & 26 &27.58&  170.80& $ 53.6$ &
 72$\pm$54 & 19$\pm$54 & 26$\pm$19 & 0.81$\pm$0.58 &  \n &1118.40 & $-$32.85\\ 
  & 4 & 5  & 8 &24.15&  149.56& $ 52.6$ &
 249$\pm$40 & 163$\pm$40 & 44$\pm$51 & 1.3$\pm$1.6 &  \n &2469.98 & 2952.70\\ 
  & 5 & 6  & 82 &2.97&  18.41& $ 35.2$ &
 205$\pm$16 & 170$\pm$16 & 60$\pm$22 & 1.85$\pm$0.67 &  \n &2067.10 & 2043.60\\ 
  & 6 & 6  & 136 &1.07&  6.60& $ 37.4$ &
 219$\pm$27 & 178$\pm$27 & 24$\pm$14 & 0.73$\pm$0.42 &  \n &2042.57 & 2045.27\\ 
0027+056  & 1 & 5  & 5 &4.53&  38.26& $ 188.3$ &
 84$\pm$318 & 105$\pm$318 & 22$\pm$46 & 1.4$\pm$2.9 &  \n &2040.35 & 3878.93\\ 
  & 2 & 5  & 3 &1.61&  13.59& $ 197.5$ &
 225$\pm$45 & 27$\pm$45 & 67$\pm$53 & 4.3$\pm$3.4 &  \n &2000.15 & 1978.20\\ 
  & 3 & 5  & 84 &0.62&  5.26& $ 185.7$ &
 195.7$\pm$8.9 & 10.0$\pm$8.9 & 22.7$\pm$5.9 & 1.45$\pm$0.38 &  \n &2000.28 & 1982.05\\ 
0035+413  & 2 & 8  & 67 &1.64&  13.88& $ 103.6$ &
 108.3$\pm$2.1 & 4.8$\pm$2.1 & 112.2$\pm$4.7 & 7.30$\pm$0.31 &  \n &1983.58 & 1987.62\\ 
0048$-$071  & 1 & 5  & 28 &6.45&  54.76& $ 308.9$ &
 318$\pm$42 & 9$\pm$42 & 162$\pm$119 & 13.4$\pm$9.8 &  \n &1964.24 & 1976.98\\ 
  & 2 & 5  & 78 &1.38&  11.69& $ 306.9$ &
 298.7$\pm$3.9 & 8.2$\pm$3.9 & 131$\pm$10 & 10.79$\pm$0.85 &  \n &2000.90 & 1997.36\\ 
  & 3 & 5  & 97 &0.70&  5.96& $ 330.2$ &
 161$\pm$27 & 169$\pm$27 & 20$\pm$23 & 1.6$\pm$1.9 &  \n &2066.07 & 2043.07\\ 
0055+300  & 4 & 12  & 11 &6.48&  2.16& $ 309.5$ &
 309$\pm$12 & 0$\pm$12 & 49$\pm$11 & 0.054$\pm$0.012 &  \n &1870.53 & 1869.99\\ 
  & 6\tablenotemark{a} & 12  & 18 &4.71&  1.57& $ 309.8$ &
 299.0$\pm$7.8 & 10.8$\pm$7.8 & 33.2$\pm$4.1 & 0.0366$\pm$0.0045 &  \n &1878.98 & 1815.97\\ 
  & 7 & 6  & 18 &3.48&  1.16& $ 307.5$ &
 304$\pm$32 & 4$\pm$32 & 24$\pm$11 & 0.027$\pm$0.012 &  \n &1860.93 & 1839.24\\ 
  & 10 & 14  & 28 &2.53&  0.84& $ 308.4$ &
 321.4$\pm$5.4 & 13.0$\pm$5.4 & 42.8$\pm$3.9 & 0.0473$\pm$0.0043 &  \n &1928.70 & 1956.04\\ 
  & 11 & 5  & 27 &2.18&  0.73& $ 309.2$ &
 160$\pm$38 & 149$\pm$38 & 17.8$\pm$7.7 & 0.0196$\pm$0.0085 &  \n &2287.89 & 2092.60\\ 
  & 12 & 14  & 44 &1.68&  0.56& $ 308.4$ &
 65$\pm$40 & 116$\pm$40 & 3.3$\pm$2.1\tablenotemark{e} & 0.0036$\pm$0.0023 &  \n &2443.56 & 1258.81\\ 
  & 13 & 14  & 76 &1.14&  0.38& $ 308.8$ &
 12$\pm$36 & 63$\pm$36 & 3.8$\pm$2.2\tablenotemark{e} & 0.0042$\pm$0.0024 &  \n &3160.46 & 1809.76\\ 
  & 14 & 13  & 121 &0.71&  0.24& $ 308.6$ &
 47$\pm$32 & 98$\pm$32 & 2.9$\pm$1.5\tablenotemark{e} & 0.0032$\pm$0.0017 &  \n &2268.57 & 1775.55\\ 
  & 15 & 14  & 254 &0.36&  0.12& $ 310.8$ &
 328$\pm$74 & 17$\pm$74 & 0.8$\pm$1.2\tablenotemark{e} & 0.0009$\pm$0.0013 &  \n &1403.54 & 1680.49\\ 
0059+581  & 2\tablenotemark{a} & 28  & 24 &1.81&  12.51& $ 244.2$ &
 256.3$\pm$2.9 & 12.0$\pm$3.0\tablenotemark{c} & 130$\pm$12 & 4.81$\pm$0.43 &  \n &1995.32 & 1982.71\\ 
  & 3\tablenotemark{a} & 14  & 69 &0.92&  6.34& $ 235.3$ &
 245.0$\pm$4.4 & 9.7$\pm$4.6 & 183$\pm$22 & 6.76$\pm$0.83 &  \n &2002.59 & 2000.38\\ 
  & 4 & 14  & 122 &0.67&  4.61& $ 202.6$ &
 234.9$\pm$4.0 & 32.3$\pm$4.2\tablenotemark{c} & 154$\pm$11 & 5.68$\pm$0.40 &  \n &2005.08 & 2000.13\\ 
  & 5\tablenotemark{a} & 14  & 154 &0.55&  3.79& $ 198.7$ &
 239.4$\pm$3.6 & 40.7$\pm$4.8\tablenotemark{c} & 235$\pm$19 & 8.71$\pm$0.72 &  \n &2007.79 & 2004.31\\ 
0106+013  & 1\tablenotemark{a} & 13  & 32 &3.23&  27.22& $ 236.0$ &
 225$\pm$10 & 11$\pm$10 & 128$\pm$23 & 10.9$\pm$2.0 &  \n &1978.23 & 1988.23\\ 
  & 2 & 7  & 92 &1.56&  13.17& $ 250.7$ &
 263.1$\pm$1.4 & 12.4$\pm$1.6\tablenotemark{c} & 303$\pm$33 & 25.8$\pm$2.8 &  \n &2000.25 & 1991.00\\ 
  & 3\tablenotemark{a} & 14  & 355 &1.31&  11.04& $ 240.3$ &
 250.6$\pm$2.5 & 10.3$\pm$2.9\tablenotemark{c} & 186$\pm$12 & 15.88$\pm$0.99 &  \n &2001.80 & 1997.79\\ 
  & 4 & 6  & 104 &0.54&  4.51& $ 206.7$ &
 216.6$\pm$7.4 & 9.9$\pm$7.9 & 128$\pm$15 & 10.9$\pm$1.3 &  \n &2004.13 & 2002.64\\ 
0106+612  & 1 & 6  & 4 &4.35&  32.44& $ 63.8$ &
 60$\pm$18 & 4$\pm$18 & 372$\pm$180 & 16.2$\pm$7.8 &  \n &1999.73 & 2001.72\\ 
  & 2 & 7  & 7 &1.66&  12.36& $ 62.2$ &
 57.3$\pm$3.0 & 4.9$\pm$3.2 & 468$\pm$30 & 20.3$\pm$1.3 &  2008.56$\pm$0.20 &2008.15 & 2008.81\\ 
0106+678  & 1 & 5  & 32 &8.03&  34.68& $ 287.0$ &
 306.0$\pm$9.7 & 19.1$\pm$9.8 & 357$\pm$69 & 6.5$\pm$1.3 &  \n &1984.65 & 2000.09\\ 
  & 2 & 5  & 40 &3.66&  15.80& $ 301.3$ &
 333$\pm$24 & 31$\pm$24 & 91$\pm$22 & 1.65$\pm$0.41 &  \n &1936.21 & 1987.68\\ 
  & 3 & 5  & 36 &2.42&  10.47& $ 304.6$ &
 33$\pm$28 & 88$\pm$28 & 23.2$\pm$9.0 & 0.42$\pm$0.16 &  \n &2171.20 & 1940.89\\ 
  & 4 & 5  & 24 &1.32&  5.70& $ 308.1$ &
 134.5$\pm$7.1\tablenotemark{b} & 173.6$\pm$7.1 & 64.1$\pm$7.9 & 1.16$\pm$0.14 &  \n &2033.98 & 2029.39\\ 
  & 5 & 5  & 42 &0.40&  1.74& $ 306.2$ &
 111$\pm$32 & 164$\pm$32 & 10.4$\pm$5.4\tablenotemark{e} & 0.189$\pm$0.097 &  \n &2044.54 & 2075.96\\ 
0108+388  & 1 & 8  & 123 &5.87&  41.16& $ 60.2$ &
 116$\pm$22 & 56$\pm$22 & 3.1$\pm$1.2 & 0.117$\pm$0.044 &  \n &157.78 & 4170.62\\ 
  & 2 & 8  & 82 &4.87&  34.13& $ 57.6$ &
 52$\pm$39 & 6$\pm$39 & 4.9$\pm$3.3 & 0.19$\pm$0.13 &  \n &932.87 & 1142.36\\ 
  & 3 & 8  & 70 &4.27&  29.89& $ 54.8$ &
 76.7$\pm$4.4 & 21.9$\pm$4.4\tablenotemark{c} & 23.5$\pm$3.2 & 0.90$\pm$0.12 &  \n &1851.23 & 1549.81\\ 
  & 4 & 5  & 25 &3.40&  23.83& $ 53.1$ &
 140$\pm$40 & 87$\pm$40 & 8.2$\pm$6.1 & 0.31$\pm$0.23 &  \n &1489.43 & 2327.71\\ 
  & 6 & 8  & 29 &0.82&  5.73& $ 92.4$ &
 120$\pm$31 & 27$\pm$31 & 12.2$\pm$6.8 & 0.46$\pm$0.26 &  \n &1926.32 & 1997.94\\ 
0109+224  & 2 & 23  & 11 &2.15&  \n& $ 85.1$ &
 118$\pm$52 & 33$\pm$52 & 8$\pm$11 & \n &  \n &1710.64 & 2055.48\\ 
  & 3 & 22  & 15 &1.04&  \n& $ 84.8$ &
 29$\pm$287 & 56$\pm$287 & 2.2$\pm$7.7 & \n &  \n &1019.53 & 1958.98\\ 
  & 4 & 22  & 54 &0.37&  \n& $ 90.1$ &
 117$\pm$11 & 27$\pm$11 & 13.6$\pm$3.4 & \n &  \n &1977.83 & 2007.86\\ 
0109+351  & 4 & 5  & 2 &7.41&  42.48& $ 208.9$ &
 213$\pm$18 & 4$\pm$18 & 198$\pm$54 & 5.4$\pm$1.5 &  \n &1978.84 & 1972.84\\ 
  & 5 & 5  & 84 &1.04&  5.97& $ 206.9$ &
 207.3$\pm$2.9 & 0.4$\pm$2.9 & 145$\pm$12 & 3.92$\pm$0.34 &  2004.87$\pm$0.37 &2004.89 & 2004.77\\ 
  & 6 & 5  & 98 &0.73&  4.18& $ 205.3$ &
 200.3$\pm$5.0 & 4.9$\pm$5.0 & 92$\pm$15 & 2.50$\pm$0.41 &  \n &2002.29 & 2004.37\\ 
0110+318  & 1 & 8  & 16 &3.23&  21.60& $ 292.9$ &
 290.2$\pm$1.8 & 2.8$\pm$1.8 & 427$\pm$12 & 14.95$\pm$0.44 &  2003.65$\pm$0.22 &2003.74 & 2002.62\\ 
  & 2 & 6  & 6 &2.19&  14.68& $ 289.8$ &
 300.2$\pm$4.3 & 10.4$\pm$4.4 & 496$\pm$43 & 17.3$\pm$1.5 &  \n &2005.73 & 2007.57\\ 
  & 3 & 9  & 21 &1.54&  10.31& $ 291.0$ &
 290.0$\pm$1.5 & 1.0$\pm$1.7 & 543$\pm$31 & 19.0$\pm$1.1 &  2008.52$\pm$0.12 &2008.61 & 2008.46\\ 
0111+021  & 1 & 7  & 6 &12.93&  11.77& $ 130.7$ &
 324$\pm$21 & 167$\pm$21 & 123$\pm$53 & 0.38$\pm$0.16 &  \n &2144.93 & 2093.33\\ 
  & 2 & 7  & 9 &6.33&  5.76& $ 131.5$ &
 353$\pm$50 & 138$\pm$50 & 58$\pm$24 & 0.181$\pm$0.075 &  \n &2693.57 & 2081.44\\ 
  & 3 & 7  & 12 &4.61&  4.19& $ 129.7$ &
 328$\pm$11\tablenotemark{b} & 162$\pm$12 & 110$\pm$24 & 0.343$\pm$0.075 &  \n &2069.07 & 2040.39\\ 
  & 4 & 7  & 14 &2.80&  2.55& $ 128.2$ &
 326$\pm$13\tablenotemark{b} & 162$\pm$13 & 95$\pm$24 & 0.295$\pm$0.075 &  \n &2050.24 & 2030.94\\ 
  & 5 & 7  & 13 &1.85&  1.68& $ 125.5$ &
 275$\pm$25\tablenotemark{b?} & 149$\pm$25\tablenotemark{c?} & 56$\pm$14 & 0.173$\pm$0.044 &  \n &2035.97 & 2233.61\\ 
  & 6 & 7  & 42 &1.25&  1.13& $ 127.9$ &
 318.7$\pm$7.0\tablenotemark{b} & 169.1$\pm$7.0 & 31.1$\pm$3.9 & 0.097$\pm$0.012 &  \n &2056.89 & 2041.62\\ 
  & 7 & 7  & 63 &0.78&  0.71& $ 124.4$ &
 314.8$\pm$8.8\tablenotemark{b} & 169.6$\pm$8.8 & 25.6$\pm$3.9 & 0.079$\pm$0.012 &  \n &2044.55 & 2033.48\\ 
  & 8 & 7  & 107 &0.28&  0.25& $ 123.2$ &
 293$\pm$35 & 170$\pm$35 & 7.3$\pm$6.1 & 0.023$\pm$0.019 &  \n &2043.85 & 2062.33\\ 
0112$-$017  & 2 & 6  & 191 &1.56&  13.21& $ 123.5$ &
 145.9$\pm$2.6 & 22.5$\pm$2.7\tablenotemark{c} & 244$\pm$13 & 15.98$\pm$0.86 &  \n &1988.55 & 1993.80\\ 
  & 3 & 5  & 76 &1.99&  16.92& $ 127.8$ &
 135.1$\pm$5.6 & 7.3$\pm$5.7 & 273$\pm$27 & 17.9$\pm$1.8 &  \n &1989.47 & 1991.33\\ 
0113$-$118  & 1 & 6  & 13 &7.52&  52.76& $ 331.0$ &
 330$\pm$13 & 1$\pm$13 & 163$\pm$58 & 6.2$\pm$2.2 &  \n &1966.63 & 1965.18\\ 
  & 2 & 6  & 8 &5.03&  35.30& $ 328.1$ &
 335.2$\pm$3.6 & 7.1$\pm$3.7 & 449$\pm$46 & 17.2$\pm$1.7 &  \n &1997.54 & 2001.17\\ 
  & 3 & 6  & 16 &2.87&  20.11& $ 327.4$ &
 341.0$\pm$3.0 & 13.6$\pm$3.1\tablenotemark{c} & 396$\pm$46 & 15.2$\pm$1.7 &  \n &1999.67 & 2005.21\\ 
  & 4 & 6  & 33 &1.51&  10.63& $ 328.0$ &
 161$\pm$25 & 167$\pm$25 & 71$\pm$49 & 2.7$\pm$1.9 &  \n &2046.67 & 2030.62\\ 
  & 5 & 6  & 66 &0.97&  6.82& $ 324.4$ &
 311$\pm$11 & 13$\pm$11 & 59$\pm$10 & 2.25$\pm$0.40 &  \n &1998.87 & 1991.26\\ 
  & 6 & 6  & 125 &0.35&  2.48& $ 321.8$ &
 168$\pm$89 & 153$\pm$89 & 9$\pm$18\tablenotemark{e} & 0.36$\pm$0.70 &  \n &2127.48 & 2042.04\\ 
  & 12 & 6  & 30 &7.82&  54.90& $ 327.2$ &
 308$\pm$22 & 19$\pm$22 & 125$\pm$60 & 4.8$\pm$2.3 &  \n &1968.73 & 1926.61\\ 
0116$-$219  & 1 & 6  & 62 &0.55&  4.54& $ 269.2$ &
 339$\pm$261 & 70$\pm$261 & 5$\pm$32 & 0.3$\pm$1.9 &  \n &1697.14 & 2012.38\\ 
  & 2 & 8  & 182 &0.38&  3.16& $ 308.6$ &
 192$\pm$50 & 116$\pm$50 & 27$\pm$15 & 1.59$\pm$0.89 &  \n &1959.33 & 2020.07\\ 
0118$-$272  & 1 & 5  & 298 &10.45&  \n& $ 334.1$ &
 312$\pm$16 & 22$\pm$16 & 34.2$\pm$9.0 & \n &  \n &1831.20 & 1602.85\\ 
  & 3 & 5  & 32 &0.48&  \n& $ 318.7$ &
 102$\pm$17\tablenotemark{b} & 143$\pm$17 & 25.0$\pm$6.6 & \n &  \n &2024.59 & 2081.36\\ 
0119+115  & 2 & 13  & 76 &1.69&  11.01& $ 6.1$ &
 41$\pm$15 & 35$\pm$15 & 48$\pm$13 & 1.61$\pm$0.45 &  \n &2000.61 & 1960.28\\ 
  & 3 & 9  & 85 &3.24&  21.12& $ 6.8$ &
 3.0$\pm$2.5 & 3.8$\pm$2.5 & 557$\pm$25 & 18.58$\pm$0.82 &  \n &1991.28 & 1998.86\\ 
0122$-$003  & 4 & 6  & 19 &6.56&  53.62& $ 268.9$ &
 262.4$\pm$8.1 & 6.5$\pm$8.1 & 213$\pm$74 & 11.8$\pm$4.1 &  \n &1980.97 & 2007.46\\ 
  & 5 & 6  & 76 &4.66&  38.12& $ 263.8$ &
 273.5$\pm$2.0 & 9.7$\pm$2.0\tablenotemark{c} & 169$\pm$10 & 9.37$\pm$0.56 &  \n &1984.53 & 2059.99\\ 
  & 6 & 5  & 25 &3.37&  27.57& $ 266.8$ &
 269.7$\pm$5.7 & 2.9$\pm$5.7 & 120$\pm$37 & 6.6$\pm$2.0 &  1984.1$\pm$8.6 &1984.15 & 1745.55\\ 
  & 7 & 6  & 130 &2.07&  16.96& $ 265.1$ &
 260.2$\pm$1.7 & 4.9$\pm$1.7 & 164$\pm$22 & 9.1$\pm$1.2 &  \n &1999.16 & 2005.64\\ 
0130$-$171  & 3 & 7  & 15 &4.61&  37.28& $ 260.1$ &
 256$\pm$13 & 5$\pm$13 & 511$\pm$102 & 27.2$\pm$5.4 &  \n &2002.34 & 2005.28\\ 
  & 4 & 7  & 23 &2.57&  20.74& $ 255.3$ &
 252.8$\pm$2.1 & 2.5$\pm$2.1 & 522$\pm$54 & 27.8$\pm$2.9 &  \n &2006.55 & 2007.30\\ 
0133+476  & 1\tablenotemark{a} & 15  & 86 &2.98&  22.98& $ 333.3$ &
 331$\pm$23 & 2$\pm$23 & 16.6$\pm$9.8 & 0.77$\pm$0.46 &  \n &1839.64 & 1826.13\\ 
  & 2 & 8  & 61 &2.71&  20.88& $ 323.8$ &
 342.8$\pm$8.0 & 19.0$\pm$8.0 & 135$\pm$22 & 6.3$\pm$1.0 &  \n &1967.07 & 1990.19\\ 
  & 3 & 5  & 38 &1.23&  9.49& $ 323.8$ &
 309.5$\pm$10.0 & 14$\pm$10 & 278$\pm$54 & 13.0$\pm$2.5 &  \n &2002.45 & 2000.22\\ 
  & 5\tablenotemark{a} & 10  & 342 &0.38&  2.95& $ 307.9$ &
 304.6$\pm$8.7 & 3$\pm$10 & 103$\pm$12 & 4.79$\pm$0.58 &  \n &2000.97 & 2000.51\\ 
  & 11 & 10  & 335 &1.05&  8.07& $ 315.2$ &
 312.7$\pm$2.0 & 2.4$\pm$2.3 & 354$\pm$12 & 16.54$\pm$0.56 &  2008.212$\pm$0.088 &2008.25 & 2008.00\\ 
  & 12 & 8  & 295 &0.61&  4.67& $ 292.9$ &
 315.0$\pm$7.3 & 22.1$\pm$7.6 & 200$\pm$25 & 9.3$\pm$1.2 &  \n &2007.16 & 2009.44\\ 
  & 13 & 8  & 513 &0.24&  1.84& $ 288.6$ &
 303.6$\pm$6.8 & 15.0$\pm$7.0 & 52.9$\pm$6.2 & 2.47$\pm$0.29 &  \n &2006.49 & 2009.02\\ 
0136+176  & 1 & 5  & 15 &4.63&  37.24& $ 282.5$ &
 182$\pm$49 & 101$\pm$49 & 35$\pm$54 & 3.4$\pm$5.3 &  \n &$-$2164.15 & 2039.24\\ 
  & 2 & 5  & 12 &1.69&  13.56& $ 290.8$ &
 267$\pm$12 & 23$\pm$12 & 149$\pm$27 & 14.6$\pm$2.6 &  \n &2000.29 & 2100.59\\ 
  & 3 & 5  & 50 &1.05&  8.48& $ 290.8$ &
 289.5$\pm$5.7 & 1.4$\pm$5.7 & 123$\pm$15 & 12.0$\pm$1.5 &  2002.3$\pm$1.0 &2002.38 & 2001.73\\ 
0141+268  & 1 & 6  & 7 &7.27&  \n& $ 278.9$ &
 311$\pm$217 & 32$\pm$217 & 61$\pm$262 & \n &  \n &1855.91 & 1983.63\\ 
  & 2 & 6  & 8 &3.24&  \n& $ 288.9$ &
 320$\pm$97 & 31$\pm$97 & 66$\pm$96 & \n &  \n &1939.07 & 1990.71\\ 
  & 3 & 6  & 6 &1.62&  \n& $ 287.5$ &
 302$\pm$24 & 15$\pm$24 & 68$\pm$34 & \n &  \n &1984.66 & 1998.18\\ 
  & 4 & 6  & 9 &0.96&  \n& $ 272.3$ &
 277$\pm$23 & 5$\pm$23 & 79$\pm$40 & \n &  \n &1999.24 & 2007.62\\ 
0142$-$278  & 3 & 6  & 179 &0.93&  7.74& $ 50.0$ &
 46$\pm$46 & 4$\pm$46 & 19$\pm$15 & 1.09$\pm$0.88 &  \n &1958.41 & 1966.08\\ 
0149+218  & 1 & 14  & 42 &8.84&  74.75& $ 348.3$ &
 172$\pm$11 & 177$\pm$11 & 20.9$\pm$9.1 & 1.34$\pm$0.58 &  \n &2583.16 & 2421.39\\ 
  & 2\tablenotemark{a} & 13  & 27 &6.16&  52.07& $ 342.5$ &
 349.7$\pm$2.1 & 7.3$\pm$2.1\tablenotemark{c} & 223$\pm$11 & 14.26$\pm$0.72 &  \n &1956.99 & 1976.86\\ 
  & 4 & 13  & 18 &2.22&  18.80& $ 344.5$ &
 356.7$\pm$2.2 & 12.2$\pm$2.3\tablenotemark{c} & 122.4$\pm$9.4 & 7.83$\pm$0.60 &  \n &1920.42 & 1986.46\\ 
  & 7 & 12  & 273 &0.31&  2.65& $ 2.4$ &
 17$\pm$13 & 15$\pm$13 & 6.3$\pm$1.7\tablenotemark{e} & 0.41$\pm$0.11 &  \n &1997.39 & 1952.68\\ 
0153+744  & 1 & 12  & 20 &11.20&  92.96& $ 149.8$ &
 314$\pm$28 & 164$\pm$28 & 8.6$\pm$4.2 & 0.78$\pm$0.38 &  \n &2906.27 & 3612.72\\ 
  & 2 & 12  & 49 &10.23&  84.88& $ 152.2$ &
 16$\pm$36 & 136$\pm$36 & 8.2$\pm$3.5 & 0.74$\pm$0.32 &  \n &$-$40.84 & 3148.88\\ 
  & 3 & 11  & 31 &1.23&  10.22& $ 83.4$ &
 129$\pm$16 & 45$\pm$17 & 39$\pm$11 & 3.49$\pm$0.97 &  \n &1958.69 & 2005.15\\ 
  & 4 & 11  & 42 &0.60&  4.99& $ 66.2$ &
 63$\pm$14 & 3$\pm$14 & 19.2$\pm$6.5 & 1.73$\pm$0.59 &  \n &1967.04 & 1971.38\\ 
0202+149\tablenotemark{d}  & 1 & 13  & 75 &5.29&  28.49& $ 318.3$ &
 224$\pm$15 & 94$\pm$15\tablenotemark{c} & 35.2$\pm$9.5 & 0.87$\pm$0.23 &  \n &1862.12 & 2162.07\\ 
  & 2 & 5  & 63 &5.17&  27.84& $ 300.5$ &
 175$\pm$82 & 125$\pm$82 & 12$\pm$26\tablenotemark{e} & 0.31$\pm$0.63 &  \n &6111.91 & 2213.08\\ 
  & 4 & 9  & 66 &3.49&  18.78& $ 296.2$ &
 297.0$\pm$1.9 & 0.8$\pm$2.0 & 644$\pm$31 & 15.88$\pm$0.75 &  1998.50$\pm$0.23 &1998.40 & 1998.59\\ 
  & 5 & 11  & 57 &3.11&  16.72& $ 293.8$ &
 303.2$\pm$4.3 & 9.4$\pm$4.6 & 568$\pm$53 & 14.0$\pm$1.3 &  \n &2000.97 & 2002.93\\ 
  & 8 & 11  & 131 &1.86&  10.00& $ 320.7$ &
 306.9$\pm$3.5 & 13.8$\pm$3.9\tablenotemark{c} & 358$\pm$23 & 8.82$\pm$0.58 &  \n &2002.81 & 2000.23\\ 
  & 10 & 7  & 93 &1.28&  6.90& $ 328.6$ &
 340.8$\pm$8.9 & 12.2$\pm$9.0 & 100$\pm$16 & 2.47$\pm$0.40 &  \n &1988.83 & 1997.51\\ 
0202+319\tablenotemark{d}  & 1 & 12  & 31 &7.61&  64.90& $ 353.2$ &
 324.2$\pm$5.2 & 29.1$\pm$5.2\tablenotemark{c} & 148$\pm$15 & 10.1$\pm$1.0 &  \n &1993.63 & 1940.93\\ 
  & 2 & 13  & 16 &1.43&  12.18& $ 4.2$ &
 1$\pm$12 & 3$\pm$12 & 36$\pm$13 & 2.47$\pm$0.91 &  \n &1774.43 & 1963.09\\ 
0202$-$172  & 2 & 5  & 69 &3.31&  28.28& $ 12.2$ &
 23.9$\pm$7.9 & 11.8$\pm$8.0 & 257$\pm$56 & 19.6$\pm$4.3 &  \n &2004.53 & 1997.46\\ 
  & 3 & 5  & 89 &2.04&  17.44& $ 5.1$ &
 14.6$\pm$4.3 & 9.4$\pm$4.4 & 208$\pm$41 & 15.9$\pm$3.1 &  \n &2007.73 & 2001.10\\ 
  & 4 & 5  & 326 &0.55&  4.71& $ 2.9$ &
 8.2$\pm$5.0 & 5.3$\pm$5.0 & 68$\pm$24 & 5.2$\pm$1.8 &  \n &2008.34 & 2003.10\\ 
0208+106  & 1 & 6  & 15 &3.53&  11.53& $ 55.9$ &
 61$\pm$72 & 5$\pm$72 & 164$\pm$243 & 2.1$\pm$3.1 &  \n &1992.39 & 1987.83\\ 
  & 2 & 7  & 92 &1.30&  4.25& $ 54.2$ &
 25.0$\pm$5.4 & 29.2$\pm$5.6\tablenotemark{c} & 377$\pm$56 & 4.82$\pm$0.72 &  \n &2005.62 & 2010.01\\ 
  & 3 & 8  & 184 &0.65&  2.12& $ 87.9$ &
 42.9$\pm$9.5 & 45$\pm$10\tablenotemark{c} & 332$\pm$54 & 4.24$\pm$0.69 &  \n &2009.53 & 2012.31\\ 
0212+735  & 1\tablenotemark{a} & 19  & 1515 &0.89&  7.41& $ 112.2$ &
 92.0$\pm$3.5 & 20.1$\pm$3.7\tablenotemark{c} & 70.7$\pm$3.5 & 6.43$\pm$0.32 &  \n &1991.55 & 1870.05\\ 
0215+015  & 1 & 6  & 25 &3.03&  25.88& $ 99.9$ &
 74.3$\pm$9.1 & 25.6$\pm$9.1 & 209$\pm$55 & 15.8$\pm$4.1 &  \n &1986.31 & 2010.31\\ 
  & 2\tablenotemark{a} & 18  & 31 &2.64&  22.58& $ 105.9$ &
 100.9$\pm$2.1 & 5.1$\pm$2.2 & 330$\pm$23 & 25.0$\pm$1.8 &  \n &1999.18 & 1995.35\\ 
  & 3 & 9  & 155 &0.47&  4.01& $ 102.5$ &
 102.1$\pm$6.5 & 0.4$\pm$7.3 & 133$\pm$15 & 10.0$\pm$1.1 &  \n &1999.51 & 1999.38\\ 
0219+428  & 1\tablenotemark{a} & 21  & 48 &13.43&  \n& $ 164.7$ &
 209.6$\pm$4.0 & 44.9$\pm$4.0\tablenotemark{c} & 292$\pm$18 & \n &  \n &2034.02 & 1958.48\\ 
  & 2 & 12  & 16 &8.54&  \n& $ 173.6$ &
 185.9$\pm$7.3 & 12.4$\pm$7.3 & 218$\pm$49 & \n &  \n &2050.35 & 1969.00\\ 
  & 3\tablenotemark{a} & 20  & 15 &5.39&  \n& $ 182.6$ &
 176.6$\pm$1.6 & 6.0$\pm$1.6\tablenotemark{c} & 546$\pm$37 & \n &  \n &2016.75 & 1999.40\\ 
  & 5 & 10  & 38 &2.29&  \n& $ 183.5$ &
 180.0$\pm$3.1 & 3.5$\pm$3.1 & 107$\pm$29 & \n &  1986.8$\pm$5.8 &$-$92541 & 1986.78\\ 
  & 9 & 21  & 22 &1.44&  \n& $ 185.3$ &
 24$\pm$38 & 162$\pm$38 & 10$\pm$10\tablenotemark{e} & \n &  \n &2043.43 & 2167.89\\ 
  & 11\tablenotemark{a} & 20  & 44 &0.77&  \n& $ 186.9$ &
 351.9$\pm$4.6\tablenotemark{b} & 164.9$\pm$4.7\tablenotemark{c} & 33$\pm$10 & \n &  \n &1989.95 & 2032.91\\ 
  & 12 & 12  & 40 &2.30&  \n& $ 182.1$ &
 179$\pm$14 & 3$\pm$14 & 39$\pm$17 & \n &  \n &2244.78 & 1951.74\\ 
  & 13 & 20  & 113 &0.32&  \n& $ 193.3$ &
 351.5$\pm$3.7\tablenotemark{b} & 158.2$\pm$3.8\tablenotemark{c} & 28.8$\pm$6.9 & \n &  \n &1992.65 & 2020.53\\ 
0224+671  & 1 & 18  & 37 &9.60&  59.83& $ 354.0$ &
 353.9$\pm$1.3 & 0.1$\pm$1.3 & 258.6$\pm$8.1 & 8.01$\pm$0.25 &  1971.6$\pm$1.2 &1972.01 & 1971.58\\ 
  & 3 & 10  & 66 &0.92&  5.71& $ 5.8$ &
 289$\pm$56 & 76$\pm$56 & 20$\pm$10\tablenotemark{e} & 0.61$\pm$0.31 &  \n &2011.94 & 1868.27\\ 
  & 4\tablenotemark{a} & 18  & 111 &0.80&  4.98& $ 3.5$ &
 359.81$\pm$0.78 & 3.72$\pm$0.93\tablenotemark{c} & 153$\pm$14 & 4.74$\pm$0.43 &  \n &2107.27 & 2003.51\\ 
  & 5\tablenotemark{a} & 13  & 44 &3.96&  24.70& $ 352.9$ &
 348.1$\pm$2.6 & 4.8$\pm$2.7 & 371$\pm$11 & 11.50$\pm$0.33 &  \n &2003.80 & 1999.39\\ 
  & 8\tablenotemark{a} & 13  & 27 &3.21&  19.98& $ 3.5$ &
 338.0$\pm$3.0 & 25.5$\pm$3.0\tablenotemark{c} & 288$\pm$19 & 8.91$\pm$0.60 &  \n &2012.05 & 1998.23\\ 
  & 12 & 6  & 63 &0.93&  5.81& $ 15.0$ &
 12.4$\pm$1.9 & 2.6$\pm$2.0 & 356$\pm$17 & 11.01$\pm$0.51 &  2009.74$\pm$0.13 &2009.22 & 2009.78\\ 
0229+131  & 1 & 6  & 26 &2.38&  20.14& $ 42.0$ &
 158$\pm$40 & 116$\pm$40 & 40$\pm$31 & 3.4$\pm$2.6 &  \n &1906.19 & 2059.89\\ 
  & 3 & 6  & 315 &0.73&  6.18& $ 80.0$ &
 88.9$\pm$4.5 & 8.9$\pm$4.7 & 166$\pm$15 & 14.0$\pm$1.2 &  \n &2007.80 & 1973.41\\ 
  & 4 & 7  & 781 &0.59&  5.01& $ 62.0$ &
 115.5$\pm$3.3 & 53.5$\pm$3.3\tablenotemark{c} & 84.4$\pm$6.8 & 7.11$\pm$0.57 &  \n &2005.24 & 2019.78\\ 
0234+285  & 1 & 12  & 58 &8.83&  73.72& $ 351.1$ &
 0.4$\pm$2.3 & 9.3$\pm$2.4\tablenotemark{c} & 345$\pm$16 & 20.72$\pm$0.97 &  \n &2525.00 & 1980.99\\ 
  & 3 & 22  & 125 &3.76&  31.42& $ 347.0$ &
 2.1$\pm$1.3 & 15.1$\pm$1.3\tablenotemark{c} & 197.0$\pm$6.9 & 11.84$\pm$0.41 &  \n &2118.87 & 1980.95\\ 
  & 6 & 14  & 396 &1.24&  10.32& $ 337.3$ &
 341.6$\pm$2.1 & 4.2$\pm$2.3 & 168.2$\pm$6.5 & 10.11$\pm$0.39 &  2001.15$\pm$0.30 &1999.47 & 2001.28\\ 
  & 8 & 12  & 662 &1.04&  8.71& $ 349.1$ &
 349.4$\pm$1.8 & 0.3$\pm$1.9 & 157$\pm$12 & 9.46$\pm$0.73 &  2002.59$\pm$0.50 &2002.45 & 2002.63\\ 
  & 10 & 8  & 450 &0.97&  8.08& $ 331.8$ &
 330.5$\pm$3.7 & 1.3$\pm$4.0 & 409$\pm$24 & 24.6$\pm$1.4 &  2008.36$\pm$0.15 &2008.46 & 2008.33\\ 
  & 12 & 6  & 362 &0.32&  2.66& $ 324.4$ &
 58$\pm$120 & 93$\pm$120 & 8$\pm$15\tablenotemark{e} & 0.51$\pm$0.88 &  \n &2037.28 & 1953.95\\ 
0238$-$084\tablenotemark{d}  & 1 & 20  & 16 &13.93&  1.31& $ 64.3$ &
 74.9$\pm$3.0 & 10.6$\pm$3.0\tablenotemark{c} & 486$\pm$31 & 0.1497$\pm$0.0094 &  \n &1972.64 & 1951.60\\ 
  & 3 & 35  & 13 &13.25&  1.25& $ 63.6$ &
 63.4$\pm$1.1 & 0.2$\pm$1.1 & 820$\pm$21 & 0.2528$\pm$0.0064 &  1987.64$\pm$0.39 &1987.58 & 1987.71\\ 
  & 4 & 6  & 43 &5.51&  0.52& $ 66.7$ &
 62.1$\pm$4.7 & 4.6$\pm$4.7 & 772$\pm$69 & 0.238$\pm$0.021 &  \n &1989.19 & 1990.56\\ 
  & 6 & 9  & 151 &4.43&  0.42& $ 67.1$ &
 69.4$\pm$2.2 & 2.3$\pm$2.3 & 1262$\pm$66 & 0.389$\pm$0.020 &  1993.44$\pm$0.18 &1993.53 & 1993.09\\ 
  & 7\tablenotemark{a} & 18  & 210 &6.11&  0.57& $ 67.0$ &
 67.8$\pm$1.1 & 0.8$\pm$1.2 & 1200$\pm$22 & 0.3699$\pm$0.0067 &  \n &1994.03 & 1993.83\\ 
  & 8\tablenotemark{a} & 19  & 112 &5.74&  0.54& $ 68.2$ &
 70.2$\pm$1.5 & 1.9$\pm$1.6 & 1113$\pm$19 & 0.3431$\pm$0.0058 &  \n &1994.48 & 1993.94\\ 
  & 9\tablenotemark{a} & 27  & 134 &6.62&  0.62& $ 68.3$ &
 69.07$\pm$0.74 & 0.78$\pm$0.84 & 979$\pm$18 & 0.3020$\pm$0.0056 &  \n &1994.79 & 1994.51\\ 
  & 10\tablenotemark{a} & 18  & 130 &3.77&  0.35& $ 66.2$ &
 68.3$\pm$1.3 & 2.1$\pm$1.5 & 981$\pm$36 & 0.303$\pm$0.011 &  \n &1996.04 & 1995.63\\ 
  & 11 & 11  & 83 &2.24&  0.21& $ 65.2$ &
 64.4$\pm$3.6 & 0.8$\pm$3.7 & 468$\pm$42 & 0.144$\pm$0.013 &  1996.34$\pm$0.39 &1996.26 & 1996.44\\ 
  & 12\tablenotemark{a} & 18  & 134 &3.47&  0.33& $ 66.8$ &
 71.2$\pm$1.2 & 4.5$\pm$1.5 & 874$\pm$41 & 0.269$\pm$0.013 &  \n &1999.34 & 1998.32\\ 
  & 13 & 8  & 250 &1.82&  0.17& $ 62.2$ &
 51.1$\pm$5.1 & 11.1$\pm$5.2 & 581$\pm$49 & 0.179$\pm$0.015 &  \n &1998.06 & 1999.30\\ 
  & 14 & 9  & 100 &1.35&  0.13& $ 60.1$ &
 63.0$\pm$4.7 & 2.9$\pm$4.8 & 400$\pm$52 & 0.123$\pm$0.016 &  1998.18$\pm$0.35 &1998.42 & 1998.00\\ 
  & 15\tablenotemark{a} & 18  & 97 &2.48&  0.23& $ 64.4$ &
 69.1$\pm$1.1 & 4.7$\pm$1.3\tablenotemark{c} & 668$\pm$21 & 0.2059$\pm$0.0065 &  \n &2000.74 & 1999.83\\ 
  & 16 & 16  & 70 &5.16&  0.49& $ 67.1$ &
 71.20$\pm$0.98 & 4.1$\pm$1.0\tablenotemark{c} & 1214$\pm$39 & 0.374$\pm$0.012 &  \n &2004.47 & 2003.46\\ 
  & 17 & 8  & 132 &3.04&  0.29& $ 64.5$ &
 60.9$\pm$5.1 & 3.6$\pm$5.2 & 717$\pm$72 & 0.221$\pm$0.022 &  \n &2002.96 & 2003.59\\ 
  & 18\tablenotemark{a} & 17  & 59 &3.07&  0.29& $ 64.5$ &
 68.4$\pm$3.2 & 3.9$\pm$3.4 & 771$\pm$28 & 0.2377$\pm$0.0087 &  \n &2004.61 & 2003.81\\ 
  & 19 & 18  & 202 &2.18&  0.21& $ 64.0$ &
 66.8$\pm$1.2 & 2.7$\pm$1.3 & 453$\pm$11 & 0.1395$\pm$0.0033 &  2003.78$\pm$0.12 &2003.88 & 2003.24\\ 
  & 20 & 17  & 231 &1.59&  0.15& $ 61.5$ &
 67.85$\pm$0.90 & 6.40$\pm$0.96\tablenotemark{c} & 459.0$\pm$6.4 & 0.1415$\pm$0.0020 &  2005.378$\pm$0.050 &2005.45 & 2004.34\\ 
  & 21 & 7  & 152 &1.17&  0.11& $ 63.7$ &
 56.6$\pm$4.5 & 7.1$\pm$4.6 & 581$\pm$46 & 0.179$\pm$0.014 &  \n &2006.77 & 2007.31\\ 
  & 22 & 10  & 158 &1.20&  0.11& $ 63.8$ &
 56.7$\pm$2.6 & 7.1$\pm$2.8 & 572$\pm$22 & 0.1764$\pm$0.0069 &  2007.522$\pm$0.085 &2007.38 & 2007.94\\ 
  & 23 & 5  & 241 &1.10&  0.10& $ 63.3$ &
 50$\pm$13 & 13$\pm$13 & 249$\pm$58 & 0.077$\pm$0.018 &  \n &2005.23 & 2007.27\\ 
  & 31\tablenotemark{a} & 34  & 11 &15.31&  1.44& $ 247.2$ &
 250.6$\pm$1.8 & 3.4$\pm$1.8 & 813$\pm$18 & 0.2507$\pm$0.0054 &  \n &1984.31 & 1980.73\\ 
  & 32 & 6  & 32 &5.48&  0.52& $ 244.9$ &
 242.4$\pm$6.6 & 2.5$\pm$6.6 & 574$\pm$83 & 0.177$\pm$0.026 &  \n &1986.84 & 1987.86\\ 
  & 33 & 8  & 61 &3.91&  0.37& $ 252.8$ &
 246.4$\pm$5.2 & 6.4$\pm$5.2 & 522$\pm$49 & 0.161$\pm$0.015 &  \n &1988.95 & 1991.22\\ 
  & 34\tablenotemark{a} & 21  & 94 &5.42&  0.51& $ 248.6$ &
 243.2$\pm$1.4 & 5.4$\pm$1.6\tablenotemark{c} & 1067$\pm$20 & 0.3291$\pm$0.0060 &  \n &1994.32 & 1995.51\\ 
  & 35 & 34  & 52 &6.92&  0.65& $ 248.2$ &
 244.2$\pm$1.4 & 4.0$\pm$1.6 & 771$\pm$24 & 0.2378$\pm$0.0074 &  \n &1994.20 & 1995.81\\ 
  & 40 & 13  & 72 &2.12&  0.20& $ 251.8$ &
 243.2$\pm$1.6 & 8.7$\pm$1.7\tablenotemark{c} & 804$\pm$31 & 0.2480$\pm$0.0097 &  \n &1999.40 & 2000.39\\ 
  & 43\tablenotemark{a} & 19  & 44 &3.35&  0.32& $ 246.5$ &
 245.8$\pm$2.5 & 0.7$\pm$2.5 & 504$\pm$40 & 0.155$\pm$0.012 &  \n &2001.01 & 2001.23\\ 
  & 44 & 9  & 72 &1.86&  0.17& $ 247.8$ &
 239.7$\pm$2.2 & 8.1$\pm$2.4\tablenotemark{c} & 583$\pm$30 & 0.1799$\pm$0.0091 &  \n &2003.21 & 2004.25\\ 
  & 46 & 6  & 82 &1.02&  0.10& $ 253.3$ &
 242.4$\pm$4.5 & 10.9$\pm$4.6 & 636$\pm$60 & 0.196$\pm$0.018 &  \n &2005.60 & 2006.34\\ 
  & 47 & 12  & 60 &1.15&  0.11& $ 250.4$ &
 234.3$\pm$3.5 & 16.0$\pm$3.7\tablenotemark{c} & 530$\pm$33 & 0.163$\pm$0.010 &  \n &2006.02 & 2007.28\\ 
  & 48\tablenotemark{a} & 11  & 59 &1.33&  0.13& $ 247.8$ &
 242.1$\pm$2.8 & 5.7$\pm$3.1 & 667$\pm$42 & 0.206$\pm$0.013 &  \n &2007.42 & 2007.90\\ 
  & 49 & 7  & 55 &1.13&  0.11& $ 246.3$ &
 233.0$\pm$4.4 & 13.3$\pm$4.6 & 640$\pm$61 & 0.197$\pm$0.019 &  \n &2008.03 & 2008.87\\ 
0241+622  & 2\tablenotemark{a} & 13  & 49 &2.81&  2.46& $ 120.0$ &
 117.7$\pm$2.9 & 2.2$\pm$3.1 & 507$\pm$26 & 1.510$\pm$0.079 &  \n &2003.51 & 2002.98\\ 
  & 4 & 11  & 642 &0.78&  0.68& $ 115.6$ &
 122.5$\pm$1.6 & 6.9$\pm$1.8\tablenotemark{c} & 230.7$\pm$6.4 & 0.687$\pm$0.019 &  2006.23$\pm$0.11 &2005.87 & 2006.76\\ 
0248+430  & 1 & 6  & 55 &13.27&  112.12& $ 142.6$ &
 171.3$\pm$8.2 & 28.7$\pm$8.2\tablenotemark{c} & 102$\pm$12 & 6.49$\pm$0.73 &  \n &1475.65 & 1894.93\\ 
  & 3 & 6  & 80 &2.38&  20.14& $ 144.4$ &
 137.3$\pm$3.7 & 7.1$\pm$3.7 & 91.4$\pm$5.6 & 5.82$\pm$0.36 &  \n &1977.13 & 1970.66\\ 
  & 4 & 6  & 199 &1.29&  10.91& $ 149.1$ &
 153.0$\pm$4.5 & 3.9$\pm$4.6 & 95.7$\pm$8.7 & 6.09$\pm$0.56 &  1986.0$\pm$1.2 &1984.24 & 1986.51\\ 
0250$-$225  & 2 & 6  & 62 &0.74&  6.27& $ 206.7$ &
 71$\pm$139 & 135$\pm$139 & 13$\pm$31 & 0.9$\pm$2.1 &  \n &2036.15 & 2164.18\\ 
  & 3 & 7  & 54 &0.34&  2.89& $ 270.4$ &
 147$\pm$21 & 123$\pm$21 & 18.1$\pm$8.1 & 1.21$\pm$0.54 &  \n &2045.09 & 2010.51\\ 
0300+470\tablenotemark{d}  & 1\tablenotemark{a} & 11  & 63 &2.26&  \n& $ 141.9$ &
 130.3$\pm$2.8 & 11.6$\pm$3.0\tablenotemark{c} & 458$\pm$22 & \n &  \n &2002.67 & 2000.65\\ 
  & 2 & 10  & 84 &0.80&  \n& $ 147.8$ &
 315$\pm$15\tablenotemark{b} & 167$\pm$15 & 54$\pm$15 & \n &  \n &2016.69 & 2023.12\\ 
  & 3\tablenotemark{a} & 12  & 318 &0.21&  \n& $ 132.7$ &
 116.9$\pm$8.3 & 15.8$\pm$8.6 & 20.7$\pm$4.1 & \n &  \n &1997.87 & 1990.90\\ 
0301$-$243  & 2 & 6  & 16 &3.43&  13.91& $ 236.9$ &
 322$\pm$10 & 85$\pm$10\tablenotemark{c} & 139$\pm$31 & 2.33$\pm$0.51 &  \n &1978.21 & 2028.54\\ 
  & 3 & 6  & 21 &1.55&  6.30& $ 233.4$ &
 17$\pm$40 & 144$\pm$40 & 56$\pm$39 & 0.93$\pm$0.66 &  \n &2086.27 & 2028.90\\ 
  & 4 & 6  & 20 &0.35&  1.41& $ 226.4$ &
 57$\pm$13\tablenotemark{b} & 169$\pm$13 & 87$\pm$21 & 1.45$\pm$0.34 &  \n &2014.88 & 2016.54\\ 
0305+039\tablenotemark{d}  & 1 & 7  & 9 &9.21&  5.30& $ 52.4$ &
 134$\pm$271 & 82$\pm$271 & 32$\pm$152 & 0.06$\pm$0.29 &  \n &1691.31 & 2257.86\\ 
  & 2 & 8  & 15 &6.93&  3.99& $ 51.8$ &
 107$\pm$26 & 56$\pm$26 & 53$\pm$34 & 0.102$\pm$0.065 &  \n &1900.11 & 2281.14\\ 
  & 3 & 10  & 16 &4.33&  2.49& $ 51.9$ &
 57$\pm$35 & 5$\pm$35 & 63$\pm$39 & 0.122$\pm$0.075 &  \n &1943.57 & 1930.88\\ 
  & 4 & 10  & 27 &3.17&  1.83& $ 55.0$ &
 321$\pm$124 & 94$\pm$124 & 9$\pm$20 & 0.018$\pm$0.039 &  \n &2459.99 & 1755.35\\ 
  & 5 & 10  & 13 &2.03&  1.17& $ 55.5$ &
 50$\pm$43 & 6$\pm$43 & 46$\pm$33 & 0.089$\pm$0.063 &  \n &1960.58 & 1969.13\\ 
  & 6 & 10  & 30 &1.33&  0.77& $ 56.5$ &
 79.3$\pm$7.3 & 22.8$\pm$7.3\tablenotemark{c} & 53$\pm$13 & 0.103$\pm$0.026 &  \n &1986.58 & 1933.46\\ 
  & 7 & 10  & 42 &0.76&  0.44& $ 55.9$ &
 65.6$\pm$9.6 & 9.8$\pm$9.6 & 57.7$\pm$8.0 & 0.111$\pm$0.015 &  \n &1995.83 & 1989.86\\ 
  & 8 & 10  & 77 &0.37&  0.21& $ 54.4$ &
 56$\pm$11 & 2$\pm$11 & 55$\pm$12 & 0.106$\pm$0.023 &  \n &2001.26 & 2000.88\\ 
0309+411  & 1 & 21  & 137 &0.33&  0.79& $ 305.0$ &
 314.2$\pm$7.3 & 9.2$\pm$7.4 & 10.4$\pm$1.3 & 0.092$\pm$0.012 &  \n &1970.50 & 1980.66\\ 
  & 2 & 21  & 17 &1.38&  3.28& $ 303.5$ &
 322.8$\pm$4.8 & 19.3$\pm$4.8\tablenotemark{c} & 32.8$\pm$2.6 & 0.290$\pm$0.023 &  \n &1949.05 & 1977.81\\ 
  & 3 & 21  & 8 &2.42&  5.76& $ 302.4$ &
 313.3$\pm$7.8 & 10.8$\pm$7.9 & 29.4$\pm$3.9 & 0.259$\pm$0.034 &  \n &1911.55 & 1942.55\\ 
0316+413\tablenotemark{d}  & 1 & 28  & 1041 &14.32&  5.08& $ 178.4$ &
 180.6$\pm$1.7 & 2.2$\pm$1.7 & 252$\pm$21 & 0.297$\pm$0.024 &  \n &2154.77 & 1948.55\\ 
  & 3 & 30  & 657 &8.23&  2.92& $ 352.8$ &
 10.2$\pm$3.4 & 17.4$\pm$3.4\tablenotemark{c} & 119$\pm$14 & 0.141$\pm$0.016 &  \n &2054.48 & 1935.81\\ 
0321+340  & 2 & 7  & 11 &7.14&  8.30& $ 124.7$ &
 91$\pm$24 & 34$\pm$24 & 115$\pm$52 & 0.46$\pm$0.21 &  \n &1960.94 & $-$461.58\\ 
  & 3 & 7  & 9 &3.21&  3.73& $ 125.3$ &
 127.1$\pm$2.4 & 1.8$\pm$2.7 & 2251$\pm$79 & 9.05$\pm$0.32 &  2010.323$\pm$0.045 &2010.31 & 2010.40\\ 
  & 4 & 6  & 9 &1.86&  2.16& $ 124.6$ &
 120.2$\pm$7.3 & 4.4$\pm$8.1 & 1312$\pm$246 & 5.28$\pm$0.99 &  \n &2010.58 & 2010.33\\ 
  & 5 & 6  & 11 &0.75&  0.88& $ 128.4$ &
 136$\pm$22 & 8$\pm$22 & 95$\pm$37 & 0.38$\pm$0.15 &  \n &2003.32 & 2005.47\\ 
  & 6 & 8  & 48 &0.29&  0.34& $ 127.0$ &
 119$\pm$31 & 8$\pm$31 & 34$\pm$23 & 0.139$\pm$0.091 &  \n &2004.30 & 2001.60\\ 
0333+321\tablenotemark{d}  & 5 & 8  & 25 &2.43&  20.39& $ 125.6$ &
 127.8$\pm$5.2 & 2.1$\pm$5.2 & 167$\pm$16 & 10.4$\pm$1.0 &  1988.9$\pm$1.4 &1988.28 & 1989.40\\ 
  & 6 & 23  & 72 &3.89&  32.71& $ 123.8$ &
 124.93$\pm$0.72 & 1.08$\pm$0.75 & 210.7$\pm$2.5 & 13.05$\pm$0.16 &  1984.49$\pm$0.23 &1984.28 & 1985.03\\ 
  & 7\tablenotemark{a} & 23  & 65 &5.76&  48.42& $ 128.4$ &
 136.3$\pm$2.9 & 8.0$\pm$2.9 & 190.9$\pm$9.4 & 11.82$\pm$0.58 &  \n &1968.73 & 1977.10\\ 
  & 10\tablenotemark{a} & 11  & 97 &1.45&  12.16& $ 127.5$ &
 133.9$\pm$2.2 & 6.5$\pm$2.3 & 124.5$\pm$4.9 & 7.71$\pm$0.30 &  \n &1994.91 & 1997.53\\ 
  & 11 & 15  & 60 &2.07&  17.43& $ 125.0$ &
 130.0$\pm$1.9 & 5.0$\pm$1.9 & 169.5$\pm$5.6 & 10.50$\pm$0.35 &  1993.83$\pm$0.41 &1992.57 & 1994.75\\ 
0336$-$019  & 1\tablenotemark{a} & 11  & 63 &2.81&  21.61& $ 58.5$ &
 41.1$\pm$6.6 & 17.4$\pm$6.7 & 172$\pm$20 & 7.97$\pm$0.91 &  \n &1978.04 & 1987.93\\ 
  & 2\tablenotemark{a} & 11  & 197 &1.47&  11.26& $ 69.8$ &
 73.3$\pm$4.7 & 3.5$\pm$4.8 & 107$\pm$11 & 4.98$\pm$0.49 &  \n &1985.90 & 1982.82\\ 
  & 3 & 20  & 381 &0.24&  1.84& $ 74.8$ &
 147.7$\pm$9.7 & 73$\pm$10\tablenotemark{c} & 21.1$\pm$3.3 & 0.98$\pm$0.15 &  \n &1986.00 & 2010.10\\ 
  & 4 & 5  & 514 &0.82&  6.28& $ 42.1$ &
 50.5$\pm$6.7 & 8.5$\pm$7.1 & 267$\pm$28 & 12.4$\pm$1.3 &  \n &1998.51 & 1997.59\\ 
  & 5 & 11  & 150 &2.26&  17.34& $ 72.5$ &
 74.0$\pm$3.5 & 1.5$\pm$3.7 & 527$\pm$34 & 24.5$\pm$1.6 &  2003.01$\pm$0.29 &2003.04 & 2002.61\\ 
  & 14\tablenotemark{a} & 18  & 232 &2.96&  22.75& $ 52.1$ &
 59.0$\pm$3.2 & 6.9$\pm$3.3 & 360$\pm$14 & 16.69$\pm$0.67 &  \n &2001.19 & 1998.95\\ 
0346+800  & 1 & 5  & 18 &5.35&  \n& $ 127.9$ &
 78$\pm$19 & 50$\pm$19 & 104$\pm$71 & \n &  \n &1969.93 & 2159.52\\ 
  & 2 & 5  & 7 &2.52&  \n& $ 134.3$ &
 273.6$\pm$9.2 & 139.4$\pm$9.2 & 110$\pm$53 & \n &  \n &2027.97 & 2263.13\\ 
  & 3 & 5  & 14 &0.90&  \n& $ 140.4$ &
 153$\pm$33 & 13$\pm$33 & 35$\pm$21 & \n &  \n &1975.76 & 1989.60\\ 
0347$-$211  & 1 & 7  & 37 &0.45&  3.56& $ 166.5$ &
 10$\pm$54 & 157$\pm$55 & 37$\pm$30 & 3.8$\pm$3.1 &  \n &1994.91 & 2023.21\\ 
  & 2 & 7  & 279 &0.13&  0.99& $ 246.0$ &
 337$\pm$23 & 91$\pm$23 & 25.1$\pm$8.7 & 2.54$\pm$0.88 &  \n &1999.48 & 2013.44\\ 
0355+508  & 1 & 18  & 52 &24.66&  210.73& $ 31.9$ &
 107$\pm$66 & 75$\pm$66 & 21$\pm$16 & 1.5$\pm$1.1 &  \n &1351.15 & 5446.64\\ 
  & 2 & 34  & 56 &3.19&  27.30& $ 46.3$ &
 154$\pm$70 & 108$\pm$70 & 8$\pm$13 & 0.53$\pm$0.93 &  \n &1312.28 & 2328.33\\ 
0400+258  & 1 & 6  & 47 &6.51&  54.85& $ 37.2$ &
 181$\pm$95 & 144$\pm$95 & 16$\pm$73 & 1.4$\pm$6.3 &  \n &14657 & 2327.32\\ 
  & 2 & 6  & 17 &4.35&  36.64& $ 54.6$ &
 184$\pm$19 & 130$\pm$19 & 94$\pm$102 & 8.1$\pm$8.7 &  \n &2514.34 & 2038.56\\ 
  & 3 & 5  & 9 &1.62&  13.63& $ 76.8$ &
 309$\pm$96 & 128$\pm$96 & 72$\pm$107 & 6.1$\pm$9.1 &  \n &2039.58 & 2003.23\\ 
  & 4 & 6  & 926 &0.74&  6.19& $ 99.2$ &
 119.6$\pm$3.3 & 20.4$\pm$3.3\tablenotemark{c} & 137.4$\pm$9.4 & 11.74$\pm$0.80 &  \n &2005.67 & 2010.03\\ 
0403$-$132  & 1 & 15  & 11 &12.71&  82.82& $ 160.2$ &
 164.9$\pm$1.5 & 4.7$\pm$1.6\tablenotemark{c} & 612$\pm$13 & 20.44$\pm$0.44 &  \n &1979.65 & 1986.40\\ 
  & 2 & 6  & 7 &6.33&  41.22& $ 173.5$ &
 210$\pm$10 & 37$\pm$10\tablenotemark{c} & 80$\pm$15 & 2.67$\pm$0.49 &  \n &2023.74 & 1914.92\\ 
  & 3\tablenotemark{a} & 11  & 34 &3.20&  20.86& $ 177.4$ &
 184.1$\pm$2.0 & 6.7$\pm$2.1\tablenotemark{c} & 622$\pm$26 & 20.75$\pm$0.88 &  \n &2009.90 & 2001.45\\ 
  & 4 & 8  & 37 &2.26&  14.71& $ 188.9$ &
 188.4$\pm$1.8 & 0.5$\pm$1.9 & 494$\pm$36 & 16.5$\pm$1.2 &  2001.12$\pm$0.33 &2000.87 & 2001.15\\ 
  & 5 & 14  & 203 &0.30&  1.95& $ 183.8$ &
 106$\pm$65 & 78$\pm$65 & 4.8$\pm$2.4\tablenotemark{e} & 0.161$\pm$0.079 &  \n &2011.77 & 1787.05\\ 
  & 10 & 7  & 42 &2.05&  13.36& $ 185.8$ &
 174.9$\pm$3.9 & 10.9$\pm$4.0 & 335$\pm$41 & 11.2$\pm$1.4 &  \n &2015.85 & 2002.82\\ 
  & 11 & 7  & 37 &3.20&  20.85& $ 175.5$ &
 186.4$\pm$3.4 & 10.9$\pm$3.4\tablenotemark{c} & 514$\pm$29 & 17.16$\pm$0.96 &  \n &2014.07 & 2003.42\\ 
0415+379\tablenotemark{d}  & 2 & 5  & 56 &3.88&  3.68& $ 68.9$ &
 66.4$\pm$1.1 & 2.5$\pm$1.1 & 1733$\pm$46 & 5.62$\pm$0.15 &  \n &1994.02 & 1994.28\\ 
  & 3 & 6  & 75 &2.96&  2.81& $ 64.1$ &
 64.6$\pm$2.9 & 0.4$\pm$3.2 & 1613$\pm$93 & 5.24$\pm$0.30 &  1994.77$\pm$0.12 &1994.78 & 1994.75\\ 
  & 7 & 12  & 120 &9.56&  9.07& $ 64.5$ &
 64.0$\pm$1.7 & 0.5$\pm$1.8 & 1710$\pm$66 & 5.55$\pm$0.22 &  1997.04$\pm$0.22 &1996.99 & 1997.11\\ 
  & 9 & 8  & 87 &6.88&  6.53& $ 64.9$ &
 68.4$\pm$1.8 & 3.5$\pm$1.8 & 1271$\pm$56 & 4.13$\pm$0.18 &  \n &1997.39 & 1996.42\\ 
  & 10 & 6  & 76 &4.96&  4.70& $ 64.2$ &
 52.8$\pm$3.3 & 11.4$\pm$3.4\tablenotemark{c} & 909$\pm$60 & 2.95$\pm$0.19 &  \n &1995.88 & 1998.11\\ 
  & 14 & 10  & 57 &5.80&  5.50& $ 60.8$ &
 61.40$\pm$0.74 & 0.62$\pm$0.81 & 1810$\pm$27 & 5.874$\pm$0.089 &  2000.453$\pm$0.052 &2000.48 & 2000.40\\ 
  & 15 & 5  & 315 &1.81&  1.72& $ 63.7$ &
 63.2$\pm$3.0 & 0.5$\pm$3.6 & 1463$\pm$96 & 4.75$\pm$0.31 &  2001.120$\pm$0.093 &2001.11 & 2001.14\\ 
  & 26\tablenotemark{a} & 18  & 84 &4.50&  4.27& $ 64.0$ &
 60.28$\pm$0.85 & 3.69$\pm$0.94\tablenotemark{c} & 1473$\pm$25 & 4.781$\pm$0.081 &  \n &2004.31 & 2004.77\\ 
  & 28 & 7  & 26 &8.54&  8.10& $ 61.2$ &
 62.6$\pm$4.6 & 1.4$\pm$4.6 & 993$\pm$127 & 3.22$\pm$0.41 &  \n &1998.84 & 1998.31\\ 
  & 30 & 9  & 72 &2.60&  2.47& $ 60.9$ &
 68.5$\pm$1.9 & 7.6$\pm$1.9\tablenotemark{c} & 2510$\pm$95 & 8.15$\pm$0.31 &  \n &2009.93 & 2009.52\\ 
  & 32\tablenotemark{a} & 15  & 111 &4.55&  4.32& $ 65.6$ &
 64.80$\pm$0.54 & 0.81$\pm$0.57 & 1720$\pm$30 & 5.583$\pm$0.099 &  \n &2006.02 & 2006.11\\ 
  & 33\tablenotemark{a} & 26  & 157 &4.92&  4.66& $ 64.4$ &
 60.39$\pm$0.62 & 4.01$\pm$0.66\tablenotemark{c} & 1460$\pm$19 & 4.737$\pm$0.062 &  \n &2005.94 & 2006.49\\ 
  & 36 & 9  & 320 &3.85&  3.65& $ 67.6$ &
 59.9$\pm$2.3 & 7.7$\pm$2.3\tablenotemark{c} & 1875$\pm$78 & 6.08$\pm$0.25 &  \n &2008.71 & 2009.34\\ 
  & 37\tablenotemark{a} & 21  & 75 &4.71&  4.47& $ 64.6$ &
 57.2$\pm$1.1 & 7.3$\pm$1.2\tablenotemark{c} & 1323$\pm$37 & 4.29$\pm$0.12 &  \n &2006.12 & 2007.12\\ 
  & 38 & 8  & 47 &2.64&  2.50& $ 67.4$ &
 72.1$\pm$2.0 & 4.7$\pm$2.1 & 1547$\pm$148 & 5.02$\pm$0.48 &  \n &2007.33 & 2006.86\\ 
  & 39\tablenotemark{a} & 21  & 350 &3.26&  3.10& $ 65.9$ &
 65.1$\pm$1.2 & 0.8$\pm$1.3 & 1357$\pm$27 & 4.402$\pm$0.087 &  \n &2007.52 & 2007.61\\ 
  & 40\tablenotemark{a} & 16  & 723 &2.52&  2.39& $ 71.4$ &
 68.6$\pm$1.5 & 2.8$\pm$1.6 & 1284$\pm$20 & 4.167$\pm$0.064 &  \n &2007.65 & 2007.94\\ 
  & 41 & 15  & 426 &1.57&  1.49& $ 65.2$ &
 67.7$\pm$1.0 & 2.5$\pm$1.1 & 855$\pm$22 & 2.773$\pm$0.072 &  2007.637$\pm$0.049 &2007.71 & 2007.48\\ 
0420$-$014  & 1\tablenotemark{a} & 32  & 75 &3.97&  31.15& $ 173.5$ &
 181.4$\pm$4.8 & 7.9$\pm$4.8 & 115$\pm$12 & 5.64$\pm$0.60 &  \n &2166.95 & 1970.44\\ 
  & 2 & 24  & 187 &1.42&  11.17& $ 196.1$ &
 128.2$\pm$9.0 & 67.9$\pm$9.0\tablenotemark{c} & 74$\pm$11 & 3.63$\pm$0.55 &  \n &2006.52 & 1969.79\\ 
  & 3 & 30  & 477 &0.61&  4.75& $ 203.9$ &
 187.2$\pm$3.6 & 16.7$\pm$3.9\tablenotemark{c} & 95.6$\pm$6.7 & 4.69$\pm$0.33 &  \n &1985.81 & 2000.36\\ 
  & 4 & 10  & 2969 &0.22&  1.71& $ 287.6$ &
 317$\pm$12 & 30$\pm$13 & 48$\pm$11 & 2.35$\pm$0.52 &  \n &2003.61 & 2008.16\\ 
0422+004  & 2 & 16  & 141 &0.74&  3.00& $ 9.7$ &
 25.9$\pm$9.1 & 16.3$\pm$9.1 & 40$\pm$10 & 0.68$\pm$0.17 &  \n &2001.11 & 1988.09\\ 
0429+415  & 1 & 5  & 16 &17.63&  142.54& $ 215.7$ &
 247$\pm$11 & 31$\pm$11 & 58$\pm$17 & 3.10$\pm$0.89 &  \n &1818.82 & 1378.16\\ 
  & 2 & 6  & 99 &20.92&  169.09& $ 217.7$ &
 272$\pm$13 & 55$\pm$13 & 25.5$\pm$8.5 & 1.36$\pm$0.45 &  \n &1508.72 & 18702\\ 
  & 3 & 6  & 44 &21.21&  171.50& $ 220.1$ &
 246$\pm$72 & 26$\pm$72 & 14$\pm$22 & 0.7$\pm$1.2 &  \n &916.45 & $-$924.78\\ 
  & 5 & 8  & 216 &39.54&  319.64& $ 229.2$ &
 47$\pm$27 & 177$\pm$27 & 19.0$\pm$9.0 & 1.01$\pm$0.48 &  \n &4182.49 & 3987.11\\ 
  & 6 & 8  & 325 &40.58&  328.04& $ 228.4$ &
 274$\pm$53 & 45$\pm$53 & 7.1$\pm$4.1 & 0.38$\pm$0.22 &  \n &$-$2306.39 & 59338\\ 
  & 7 & 8  & 202 &40.80&  329.84& $ 227.1$ &
 103$\pm$39 & 124$\pm$39 & 13.7$\pm$7.7 & 0.73$\pm$0.41 &  \n &4247.48 & $-$6706.41\\ 
0430+052\tablenotemark{d}  & 1\tablenotemark{a} & 14  & 70 &9.74&  6.35& $ 252.0$ &
 258.2$\pm$1.5 & 6.2$\pm$1.5\tablenotemark{c} & 2142$\pm$119 & 4.70$\pm$0.26 &  \n &1997.09 & 1994.64\\ 
  & 2\tablenotemark{a} & 23  & 347 &6.20&  4.04& $ 252.9$ &
 258.73$\pm$0.97 & 5.8$\pm$1.1\tablenotemark{c} & 1720$\pm$19 & 3.775$\pm$0.043 &  \n &1996.81 & 1994.91\\ 
  & 3 & 15  & 121 &7.20&  4.69& $ 243.9$ &
 246.80$\pm$0.91 & 2.88$\pm$0.92\tablenotemark{c} & 2308$\pm$27 & 5.065$\pm$0.059 &  \n &1998.39 & 1997.95\\ 
  & 4 & 13  & 207 &5.03&  3.28& $ 243.6$ &
 251.1$\pm$1.2 & 7.5$\pm$1.2\tablenotemark{c} & 1940$\pm$91 & 4.26$\pm$0.20 &  \n &1999.09 & 1997.99\\ 
  & 5\tablenotemark{a} & 15  & 268 &3.93&  2.56& $ 236.2$ &
 244.5$\pm$1.5 & 8.3$\pm$1.6\tablenotemark{c} & 1796$\pm$59 & 3.94$\pm$0.13 &  \n &1999.42 & 1998.61\\ 
  & 6 & 15  & 255 &3.14&  2.05& $ 237.3$ &
 240.2$\pm$2.2 & 3.0$\pm$2.2 & 1939$\pm$70 & 4.26$\pm$0.15 &  1999.831$\pm$0.060 &1999.87 & 1999.67\\ 
  & 7 & 14  & 139 &2.11&  1.37& $ 240.0$ &
 238.04$\pm$0.99 & 2.0$\pm$1.1 & 2091$\pm$38 & 4.590$\pm$0.083 &  2000.502$\pm$0.019 &2000.47 & 2000.55\\ 
  & 8 & 13  & 370 &0.97&  0.63& $ 240.2$ &
 245.2$\pm$1.2 & 5.0$\pm$1.3\tablenotemark{c} & 1506$\pm$46 & 3.31$\pm$0.10 &  2000.876$\pm$0.020 &2000.93 & 2000.78\\ 
  & 11\tablenotemark{a} & 26  & 175 &13.05&  8.50& $ 245.4$ &
 248.82$\pm$0.76 & 3.43$\pm$0.81\tablenotemark{c} & 2323$\pm$46 & 5.10$\pm$0.10 &  \n &2002.43 & 2001.44\\ 
  & 12 & 12  & 97 &7.08&  4.61& $ 243.3$ &
 244.0$\pm$1.5 & 0.7$\pm$1.7 & 2224$\pm$69 & 4.88$\pm$0.15 &  2002.60$\pm$0.11 &2002.62 & 2002.52\\ 
  & 13\tablenotemark{a} & 30  & 102 &12.86&  8.38& $ 245.2$ &
 246.59$\pm$0.53 & 1.36$\pm$0.57 & 2648$\pm$22 & 5.812$\pm$0.049 &  \n &2004.16 & 2003.85\\ 
  & 14\tablenotemark{a} & 19  & 83 &8.00&  5.21& $ 245.7$ &
 244.9$\pm$1.9 & 0.8$\pm$2.1 & 2935$\pm$131 & 6.44$\pm$0.29 &  \n &2005.64 & 2005.75\\ 
  & 15 & 6  & 120 &2.47&  1.61& $ 244.7$ &
 244.7$\pm$2.3 & 0.0$\pm$2.4 & 2402$\pm$87 & 5.27$\pm$0.19 &  2006.127$\pm$0.039 &2006.13 & 2006.13\\ 
  & 24 & 12  & 813 &2.89&  1.88& $ 248.8$ &
 254.36$\pm$0.67 & 5.53$\pm$0.70\tablenotemark{c} & 1904$\pm$39 & 4.180$\pm$0.085 &  \n &1994.97 & 1994.41\\ 
  & 29 & 8  & 119 &10.42&  6.79& $ 244.3$ &
 255.8$\pm$1.6 & 11.6$\pm$1.7\tablenotemark{c} & 1943$\pm$59 & 4.26$\pm$0.13 &  \n &2000.03 & 1995.49\\ 
  & 30 & 7  & 90 &8.27&  5.39& $ 243.6$ &
 248.4$\pm$1.5 & 4.8$\pm$1.6\tablenotemark{c} & 2404$\pm$50 & 5.28$\pm$0.11 &  \n &2001.39 & 2000.55\\ 
  & 31\tablenotemark{a} & 23  & 105 &7.30&  4.76& $ 243.7$ &
 237.7$\pm$1.0 & 6.0$\pm$1.1\tablenotemark{c} & 2921$\pm$46 & 6.41$\pm$0.10 &  \n &2007.21 & 2007.79\\ 
  & 32\tablenotemark{a} & 23  & 180 &5.18&  3.37& $ 247.3$ &
 244.81$\pm$0.78 & 2.52$\pm$0.88 & 2768$\pm$38 & 6.077$\pm$0.083 &  \n &2007.96 & 2008.17\\ 
  & 33 & 8  & 445 &1.61&  1.05& $ 249.5$ &
 242.9$\pm$2.1 & 6.6$\pm$2.2 & 1690$\pm$109 & 3.71$\pm$0.24 &  \n &2007.75 & 2008.02\\ 
  & 35 & 10  & 270 &1.31&  0.85& $ 247.9$ &
 247.4$\pm$1.8 & 0.5$\pm$2.1 & 2117$\pm$99 & 4.65$\pm$0.22 &  2008.406$\pm$0.031 &2008.40 & 2008.42\\ 
  & 36\tablenotemark{a} & 19  & 475 &3.21&  2.09& $ 244.9$ &
 245.74$\pm$0.76 & 0.83$\pm$0.87 & 2190$\pm$25 & 4.806$\pm$0.056 &  \n &2008.69 & 2008.64\\ 
  & 37 & 7  & 500 &1.41&  0.92& $ 244.8$ &
 248.5$\pm$2.0 & 3.7$\pm$2.2 & 1831$\pm$132 & 4.02$\pm$0.29 &  2008.718$\pm$0.042 &2008.81 & 2008.66\\ 
  & 38\tablenotemark{a} & 15  & 196 &2.83&  1.84& $ 250.6$ &
 252.93$\pm$0.55 & 2.29$\pm$0.64\tablenotemark{c} & 2483$\pm$65 & 5.45$\pm$0.14 &  \n &2009.33 & 2009.17\\ 
  & 41\tablenotemark{a} & 12  & 180 &2.24&  1.46& $ 248.9$ &
 254.2$\pm$1.1 & 5.3$\pm$1.2\tablenotemark{c} & 2236$\pm$90 & 4.91$\pm$0.20 &  \n &2009.72 & 2009.37\\ 
  & 43 & 9  & 117 &1.58&  1.03& $ 244.4$ &
 247.2$\pm$1.4 & 2.8$\pm$1.4 & 2393$\pm$108 & 5.25$\pm$0.24 &  2010.204$\pm$0.024 &2010.26 & 2010.17\\ 
  & 44 & 9  & 312 &1.05&  0.69& $ 243.2$ &
 247.9$\pm$1.6 & 4.8$\pm$1.8 & 2323$\pm$122 & 5.10$\pm$0.27 &  2010.410$\pm$0.021 &2010.46 & 2010.36\\ 
0430+289\tablenotemark{d}  & 1 & 10  & 45 &0.72&  \n& $ 56.8$ &
 56$\pm$10 & 1$\pm$11 & 121$\pm$19 & \n &  \n &2001.06 & 2001.33\\ 
0440$-$003  & 1 & 15  & 456 &1.22&  9.37& $ 233.6$ &
 171$\pm$13 & 62$\pm$13\tablenotemark{c} & 13.2$\pm$2.7 & 0.61$\pm$0.12 &  \n &2490.26 & 1949.68\\ 
0446+112\tablenotemark{d}  & 2\tablenotemark{a} & 11  & 65 &0.73&  6.09& $ 103.2$ &
 88.9$\pm$2.2 & 14.3$\pm$2.4\tablenotemark{c} & 73.2$\pm$8.5 & 6.33$\pm$0.74 &  \n &1995.25 & 2123.80\\ 
  & 3 & 9  & 359 &0.40&  3.40& $ 129.4$ &
 119.9$\pm$5.7 & 9.4$\pm$6.4 & 75.0$\pm$8.9 & 6.48$\pm$0.77 &  \n &2001.42 & 1999.37\\ 
0451$-$282  & 1 & 6  & 37 &10.26&  83.67& $ 7.6$ &
 13$\pm$19 & 5$\pm$19 & 169$\pm$222 & 16$\pm$21 &  \n &1974.75 & 1949.51\\ 
  & 2 & 6  & 121 &7.26&  59.18& $ 9.2$ &
 190$\pm$13 & 179$\pm$13 & 82$\pm$84 & 7.7$\pm$8.0 &  \n &2092.24 & 2100.66\\ 
  & 3 & 6  & 61 &2.82&  22.99& $ 8.1$ &
 222$\pm$86 & 147$\pm$86 & 64$\pm$108 & 6$\pm$10 &  \n &2020.79 & 2069.82\\ 
  & 4 & 6  & 75 &1.43&  11.66& $ 353.9$ &
 349.1$\pm$3.9 & 4.8$\pm$3.9 & 121.3$\pm$9.8 & 11.48$\pm$0.93 &  \n &2004.78 & 1999.45\\ 
  & 5 & 6  & 227 &0.69&  5.60& $ 4.9$ &
 200$\pm$12 & 165$\pm$12 & 30$\pm$17 & 2.8$\pm$1.6 &  \n &2017.10 & 2035.79\\ 
0454+844  & 2 & 15  & 14 &1.81&  \n& $ 166.9$ &
 194.2$\pm$6.7 & 27.3$\pm$6.8\tablenotemark{c} & 45$\pm$10 & \n &  \n &2038.83 & 1961.14\\ 
  & 3 & 8  & 18 &0.90&  \n& $ 149.6$ &
 167$\pm$11 & 17$\pm$12 & 107$\pm$21 & \n &  \n &1980.39 & 1991.83\\ 
  & 5 & 16  & 88 &0.26&  \n& $ 175.4$ &
 229.9$\pm$9.5 & 54.5$\pm$9.8\tablenotemark{c} & 13.2$\pm$2.2 & \n &  \n &2003.71 & 1971.36\\ 
0454$-$234  & 2\tablenotemark{a} & 13  & 168 &0.80&  6.41& $ 132.4$ &
 174.1$\pm$3.7 & 41.8$\pm$5.0\tablenotemark{c} & 292$\pm$49 & 15.4$\pm$2.6 &  \n &1991.36 & 2009.18\\ 
0458$-$020  & 2 & 15  & 36 &5.11&  42.56& $ 304.7$ &
 312$\pm$14 & 7$\pm$14 & 27.9$\pm$7.3 & 2.49$\pm$0.65 &  \n &1803.39 & 1847.72\\ 
  & 3 & 5  & 90 &1.57&  13.11& $ 319.8$ &
 306$\pm$16 & 13$\pm$16 & 68$\pm$17 & 6.0$\pm$1.5 &  \n &1980.11 & 1968.72\\ 
0506+056\tablenotemark{d}  & 1 & 5  & 19 &3.52&  \n& $ 169.9$ &
 196$\pm$11 & 26$\pm$11 & 332$\pm$82 & \n &  \n &2017.00 & 1999.32\\ 
  & 2 & 5  & 54 &1.89&  \n& $ 188.3$ &
 21$\pm$32 & 168$\pm$32 & 49$\pm$45 & \n &  \n &2026.20 & 2051.29\\ 
  & 3 & 5  & 14 &1.33&  \n& $ 217.1$ &
 19$\pm$16\tablenotemark{b} & 162$\pm$16 & 100$\pm$14 & \n &  \n &2034.72 & 2021.41\\ 
  & 4 & 5  & 98 &0.49&  \n& $ 194.1$ &
 194$\pm$19 & 0$\pm$19 & 52$\pm$16 & \n &  \n &2000.85 & 2000.72\\ 
0528+134\tablenotemark{d}  & 1\tablenotemark{a} & 27  & 52 &4.20&  35.50& $ 26.2$ &
 35$\pm$12 & 9$\pm$12 & 60$\pm$13 & 5.1$\pm$1.1 &  \n &1948.23 & 1925.69\\ 
  & 2 & 25  & 115 &2.23&  18.84& $ 32.8$ &
 20.3$\pm$1.3 & 12.5$\pm$1.4\tablenotemark{c} & 204.9$\pm$6.5 & 17.33$\pm$0.55 &  \n &1985.80 & 1993.02\\ 
  & 3\tablenotemark{a} & 31  & 445 &1.30&  10.96& $ 41.9$ &
 32.0$\pm$3.0 & 9.8$\pm$3.3 & 121.2$\pm$8.5 & 10.25$\pm$0.72 &  \n &1989.84 & 1993.90\\ 
  & 7 & 13  & 619 &0.53&  4.47& $ 65.8$ &
 67.5$\pm$7.7 & 1.7$\pm$8.3 & 108.0$\pm$9.5 & 9.13$\pm$0.81 &  \n &2002.63 & 2002.21\\ 
  & 8 & 6  & 603 &0.48&  4.09& $ 76.1$ &
 94.3$\pm$6.5 & 18.3$\pm$6.6 & 129$\pm$15 & 10.9$\pm$1.3 &  \n &2005.66 & 2021.20\\ 
0529+075  & 1 & 9  & 112 &2.74&  23.00& $ 322.6$ &
 319.8$\pm$2.7 & 2.8$\pm$2.9 & 290$\pm$14 & 17.92$\pm$0.86 &  1998.15$\pm$0.47 &1998.58 & 1997.63\\ 
  & 2 & 9  & 364 &0.88&  7.42& $ 333.0$ &
 318.8$\pm$6.5 & 14.2$\pm$7.2 & 141$\pm$16 & 8.74$\pm$0.99 &  \n &2003.61 & 2000.52\\ 
  & 3 & 5  & 316 &0.98&  8.22& $ 353.9$ &
 353.1$\pm$4.0 & 0.9$\pm$4.2 & 200$\pm$19 & 12.4$\pm$1.2 &  2005.31$\pm$0.49 &2005.91 & 2005.29\\ 
0529+483  & 3 & 8  & 13 &1.52&  12.62& $ 36.3$ &
 43.7$\pm$8.6 & 7.4$\pm$8.8 & 338$\pm$51 & 19.8$\pm$3.0 &  \n &2001.20 & 2000.05\\ 
  & 4\tablenotemark{a} & 15  & 60 &1.29&  10.69& $ 32.2$ &
 28.4$\pm$3.0 & 3.9$\pm$3.4 & 208.9$\pm$8.9 & 12.21$\pm$0.52 &  \n &2000.92 & 2001.91\\ 
  & 5 & 7  & 96 &0.76&  6.35& $ 1.6$ &
 353.9$\pm$6.6 & 7.6$\pm$7.6 & 184$\pm$19 & 10.8$\pm$1.1 &  \n &2010.09 & 2004.86\\ 
  & 9 & 5  & 59 &0.58&  4.84& $ 346.7$ &
 351.0$\pm$1.9 & 4.3$\pm$2.2 & 306$\pm$44 & 17.9$\pm$2.5 &  2010.01$\pm$0.25 &2009.36 & 2010.29\\ 
0536+145  & 1 & 5  & 7 &3.03&  24.45& $ 168.7$ &
 169$\pm$21 & 0$\pm$21 & 234$\pm$118 & 23$\pm$11 &  \n &1999.97 & 2000.09\\ 
  & 2 & 5  & 19 &1.16&  9.36& $ 183.0$ &
 180.0$\pm$4.2 & 3.0$\pm$4.2 & 127$\pm$43 & 12.3$\pm$4.2 &  \n &93859 & 2003.92\\ 
0539$-$057  & 1 & 6  & 76 &2.64&  20.16& $ 162.2$ &
 75$\pm$30 & 87$\pm$30 & 154$\pm$56 & 7.0$\pm$2.6 &  \n &1999.00 & 2067.24\\ 
  & 2 & 6  & 95 &1.91&  14.56& $ 140.8$ &
 119.5$\pm$8.8 & 21.2$\pm$8.8 & 169$\pm$38 & 7.7$\pm$1.8 &  \n &1996.25 & 1986.71\\ 
  & 3 & 6  & 20 &1.23&  9.38& $ 145.0$ &
 275$\pm$57 & 130$\pm$57 & 82$\pm$32 & 3.7$\pm$1.5 &  \n &2013.09 & 2156.83\\ 
  & 4 & 6  & 111 &0.48&  3.70& $ 148.8$ &
 144$\pm$12 & 5$\pm$12 & 131$\pm$36 & 6.0$\pm$1.7 &  \n &2001.18 & 2000.53\\ 
  & 5 & 6  & 42 &3.42&  26.12& $ 160.1$ &
 158.4$\pm$4.9 & 1.6$\pm$4.9 & 301$\pm$46 & 13.8$\pm$2.1 &  2000.3$\pm$1.4 &2000.80 & 1999.85\\ 
  & 6 & 6  & 31 &1.88&  14.38& $ 148.3$ &
 273$\pm$50 & 125$\pm$50 & 84$\pm$60 & 3.8$\pm$2.7 &  \n &2023.16 & 2396.64\\ 
0552+398  & 1\tablenotemark{a} & 41  & 796 &0.56&  4.67& $ 290.4$ &
 3$\pm$12 & 73$\pm$12\tablenotemark{c} & 4.15$\pm$0.49 & 0.377$\pm$0.044 &  \n &4174.62 & 1956.02\\ 
  & 2\tablenotemark{a} & 41  & 872 &0.17&  1.44& $ 54.1$ &
 319.9$\pm$4.7 & 94.2$\pm$5.0\tablenotemark{c} & 16.7$\pm$1.3 & 1.52$\pm$0.11 &  \n &2016.51 & 1995.39\\ 
0605$-$085  & 2 & 20  & 108 &5.23&  40.41& $ 113.8$ &
 118.0$\pm$1.7 & 4.2$\pm$1.8 & 231$\pm$11 & 10.90$\pm$0.51 &  \n &1981.80 & 1985.78\\ 
  & 3 & 18  & 191 &3.23&  24.97& $ 123.7$ &
 125.4$\pm$1.4 & 1.7$\pm$1.6 & 410$\pm$13 & 19.35$\pm$0.59 &  1995.92$\pm$0.22 &1995.60 & 1996.09\\ 
  & 4 & 18  & 151 &2.12&  16.43& $ 124.0$ &
 124.4$\pm$1.2 & 0.4$\pm$1.4 & 328.4$\pm$9.4 & 15.49$\pm$0.44 &  1999.62$\pm$0.13 &1999.54 & 1999.64\\ 
  & 5 & 10  & 62 &0.69&  5.31& $ 126.4$ &
 110$\pm$20 & 16$\pm$20 & 25$\pm$11 & 1.18$\pm$0.52 &  \n &1983.92 & 1959.60\\ 
  & 6 & 11  & 329 &0.28&  2.17& $ 128.2$ &
 18$\pm$16 & 111$\pm$16 & 11.0$\pm$5.0\tablenotemark{e} & 0.52$\pm$0.24 &  \n &1940.37 & 2022.86\\ 
  & 10 & 5  & 27 &4.87&  37.65& $ 121.2$ &
 138.8$\pm$8.6 & 17.6$\pm$8.7 & 678$\pm$108 & 32.0$\pm$5.1 &  \n &2000.74 & 2005.13\\ 
0605$-$153  & 1 & 5  & 8 &2.22&  18.22& $ 106.2$ &
 225$\pm$14 & 119$\pm$14\tablenotemark{c} & 72$\pm$17 & 4.04$\pm$0.96 &  \n &2053.14 & 1999.19\\ 
0607$-$157  & 1 & 12  & 53 &19.01&  88.37& $ 51.9$ &
 333$\pm$24 & 79$\pm$24 & 40$\pm$17 & 0.80$\pm$0.35 &  \n &2832.85 & 1673.71\\ 
  & 2 & 11  & 93 &2.61&  12.13& $ 77.8$ &
 49$\pm$40 & 29$\pm$40 & 60$\pm$41 & 1.20$\pm$0.83 &  \n &1944.95 & 1987.57\\ 
  & 3 & 20  & 547 &0.56&  2.61& $ 61.9$ &
 185$\pm$17 & 123$\pm$17\tablenotemark{c} & 28.3$\pm$9.1 & 0.57$\pm$0.18 &  \n &2206.05 & 2010.46\\ 
0619+334  & 3 & 8  & 17 &0.84&  6.81& $ 335.9$ &
 322.4$\pm$6.9 & 13.4$\pm$8.6 & 635$\pm$61 & 34.8$\pm$3.3 &  \n &2011.01 & 2010.37\\ 
0627$-$199  & 2 & 6  & 39 &1.84&  15.77& $ 7.4$ &
 34$\pm$53 & 26$\pm$53 & 106$\pm$132 & 8$\pm$10 &  \n &2008.92 & 1992.34\\ 
  & 3 & 6  & 317 &0.22&  1.92& $ 29.9$ &
 353.1$\pm$9.0 & 36.9$\pm$9.2 & 25$\pm$24 & 1.9$\pm$1.8 &  \n &2049.67 & 2005.22\\ 
0642+449  & 1 & 14  & 864 &0.46&  3.48& $ 88.7$ &
 63.2$\pm$6.2 & 25.5$\pm$6.2\tablenotemark{c} & 12.6$\pm$1.3 & 1.36$\pm$0.14 &  \n &1963.76 & 2002.89\\ 
  & 3 & 7  & 145 &0.91&  6.84& $ 85.7$ &
 88.6$\pm$2.6 & 2.8$\pm$2.6 & 78.9$\pm$3.8 & 8.52$\pm$0.41 &  1997.41$\pm$0.56 &1997.41 & 1974.84\\ 
  & 4 & 5  & 2004 &0.34&  2.57& $ 74.9$ &
 78.9$\pm$6.2 & 4.0$\pm$6.2 & 32.8$\pm$4.8 & 3.54$\pm$0.52 &  \n &1999.72 & 1995.90\\ 
0646+600  & 1 & 5  & 9 &4.12&  23.76& $ 8.3$ &
 325$\pm$27 & 43$\pm$27 & 39$\pm$16 & 1.08$\pm$0.44 &  \n &2038.94 & 1886.55\\ 
  & 2 & 5  & 18 &2.07&  11.96& $ 0.4$ &
 219$\pm$31 & 142$\pm$31 & 31$\pm$16 & 0.85$\pm$0.43 &  \n &2013.52 & 2098.90\\ 
  & 3 & 5  & 20 &0.89&  5.14& $ 352.6$ &
 230$\pm$20 & 122$\pm$20 & 38$\pm$13 & 1.05$\pm$0.36 &  \n &2008.86 & 2048.68\\ 
  & 4 & 8  & 107 &3.03&  17.47& $ 217.1$ &
 18.2$\pm$7.8\tablenotemark{b} & 161.1$\pm$7.8 & 9.64$\pm$0.73 & 0.264$\pm$0.020 &  \n &2614.35 & 2271.12\\ 
  & 5 & 8  & 27 &2.26&  13.02& $ 216.7$ &
 168$\pm$37 & 49$\pm$37 & 2.63$\pm$0.95 & 0.072$\pm$0.026 &  \n &4473.35 & 1302.76\\ 
  & 8 & 8  & 19 &0.74&  4.27& $ 240.6$ &
 234$\pm$14 & 7$\pm$14 & 12.8$\pm$2.8 & 0.352$\pm$0.077 &  \n &1945.32 & 1959.68\\ 
0648$-$165\tablenotemark{d}  & 2 & 8  & 35 &0.99&  \n& $ 279.5$ &
 261$\pm$16 & 19$\pm$17 & 52.4$\pm$8.5 & \n &  \n &1986.53 & 2025.57\\ 
  & 3 & 6  & 211 &0.40&  \n& $ 282.3$ &
 315.2$\pm$8.7 & 32.9$\pm$8.8\tablenotemark{c} & 32.8$\pm$5.0 & \n &  \n &1988.80 & 2002.06\\ 
0650+453  & 1 & 6  & 18 &0.92&  7.28& $ 72.7$ &
 52$\pm$20 & 21$\pm$20 & 188$\pm$64 & 9.3$\pm$3.2 &  \n &2004.71 & 2008.32\\ 
  & 2 & 9  & 27 &0.64&  5.01& $ 102.8$ &
 41$\pm$12 & 62$\pm$12\tablenotemark{c} & 89$\pm$19 & 4.42$\pm$0.92 &  \n &2000.77 & 2013.49\\ 
  & 3 & 5  & 148 &0.16&  1.23& $ 111.5$ &
 157$\pm$37 & 45$\pm$37 & 29$\pm$15 & 1.44$\pm$0.75 &  \n &2000.04 & 2010.63\\ 
0707+476  & 3 & 10  & 13 &3.52&  29.71& $ 4.0$ &
 260$\pm$13 & 104$\pm$13\tablenotemark{c} & 34$\pm$10 & 2.14$\pm$0.66 &  \n &2009.64 & 2574.34\\ 
  & 4 & 6  & 27 &1.69&  14.24& $ 352.1$ &
 2.2$\pm$2.4 & 10.1$\pm$2.5\tablenotemark{c} & 132$\pm$15 & 8.33$\pm$0.92 &  \n &2043.42 & 1985.70\\ 
  & 5 & 5  & 48 &0.90&  7.60& $ 339.1$ &
 348.8$\pm$8.6 & 9.7$\pm$8.9 & 119$\pm$11 & 7.48$\pm$0.72 &  \n &1983.70 & 1990.42\\ 
0710+439  & 1 & 5  & 31 &24.45&  151.60& $ 181.2$ &
 160$\pm$18 & 21$\pm$18 & 21.6$\pm$6.7 & 0.66$\pm$0.21 &  \n &2078.45 & 801.36\\ 
  & 2 & 6  & 34 &11.65&  72.23& $ 179.9$ &
 198.4$\pm$6.2 & 18.5$\pm$6.2 & 23.5$\pm$4.2 & 0.72$\pm$0.13 &  \n &2007.08 & 1482.74\\ 
  & 3 & 6  & 74 &10.40&  64.48& $ 180.0$ &
 199.7$\pm$4.8 & 19.7$\pm$4.8\tablenotemark{c} & 11.57$\pm$1.00 & 0.355$\pm$0.031 &  \n &2003.17 & 1049.38\\ 
  & 4 & 6  & 51 &9.65&  59.80& $ 179.0$ &
 198.3$\pm$7.1 & 19.3$\pm$7.1 & 21.1$\pm$5.1 & 0.65$\pm$0.16 &  \n &2029.25 & 1523.38\\ 
  & 5 & 6  & 99 &8.62&  53.43& $ 178.6$ &
 179$\pm$11 & 1$\pm$11 & 15.2$\pm$2.9 & 0.467$\pm$0.091 &  \n &846.41 & 1438.15\\ 
  & 6 & 6  & 91 &0.79&  4.90& $ 203.4$ &
 199$\pm$18 & 5$\pm$19 & 34$\pm$10 & 1.03$\pm$0.32 &  \n &1975.52 & 1981.67\\ 
0716+714  & 2\tablenotemark{a} & 11  & 42 &1.13&  2.55& $ 21.7$ &
 11.4$\pm$3.5 & 10.3$\pm$3.8 & 636$\pm$45 & 5.25$\pm$0.37 &  \n &2001.65 & 2003.29\\ 
  & 3 & 10  & 51 &0.73&  1.64& $ 21.4$ &
 16.0$\pm$3.4 & 5.4$\pm$3.6 & 450$\pm$53 & 3.72$\pm$0.44 &  2003.42$\pm$0.19 &2002.98 & 2003.55\\ 
  & 5\tablenotemark{a} & 20  & 195 &1.27&  2.84& $ 17.5$ &
 16.0$\pm$1.2 & 1.5$\pm$1.6 & 601$\pm$29 & 4.96$\pm$0.24 &  \n &2004.39 & 2004.60\\ 
  & 6 & 6  & 100 &0.67&  1.50& $ 13.1$ &
 8.7$\pm$2.2 & 4.4$\pm$2.5 & 597$\pm$68 & 4.93$\pm$0.56 &  2005.63$\pm$0.14 &2005.13 & 2005.70\\ 
  & 7 & 5  & 30 &0.54&  1.20& $ 11.1$ &
 17.8$\pm$2.8 & 6.7$\pm$2.9 & 651$\pm$68 & 5.37$\pm$0.56 &  2006.648$\pm$0.058 &2006.75 & 2006.42\\ 
  & 14 & 10  & 17 &1.09&  2.44& $ 12.7$ &
 15.5$\pm$1.9 & 2.8$\pm$2.1 & 1400$\pm$98 & 11.56$\pm$0.81 &  2008.314$\pm$0.049 &2008.40 & 2008.25\\ 
  & 16 & 12  & 34 &1.66&  3.72& $ 13.6$ &
 14.65$\pm$0.84 & 1.09$\pm$0.95 & 2258$\pm$65 & 18.64$\pm$0.53 &  2008.212$\pm$0.022 &2008.25 & 2008.20\\ 
  & 17 & 8  & 40 &0.74&  1.65& $ 11.2$ &
 8.7$\pm$1.4 & 2.4$\pm$1.6 & 1184$\pm$124 & 9.8$\pm$1.0 &  2008.579$\pm$0.062 &2008.47 & 2008.64\\ 
  & 18\tablenotemark{a} & 17  & 34 &1.87&  4.21& $ 13.2$ &
 16.0$\pm$1.3 & 2.8$\pm$1.5 & 1532$\pm$56 & 12.64$\pm$0.46 &  \n &2009.31 & 2009.09\\ 
  & 19 & 18  & 24 &1.19&  2.67& $ 10.3$ &
 10.7$\pm$1.4 & 0.4$\pm$1.5 & 741$\pm$48 & 6.11$\pm$0.40 &  2009.17$\pm$0.10 &2009.21 & 2009.16\\ 
  & 20 & 8  & 73 &0.49&  1.10& $ 10.7$ &
 6.2$\pm$2.8 & 4.5$\pm$3.0 & 580$\pm$66 & 4.79$\pm$0.54 &  2009.64$\pm$0.10 &2009.05 & 2009.66\\ 
  & 21 & 10  & 80 &0.39&  0.88& $ 27.7$ &
 20.0$\pm$4.3 & 7.7$\pm$4.9 & 737$\pm$89 & 6.09$\pm$0.74 &  \n &2010.23 & 2010.45\\ 
0723$-$008  & 5 & 8  & 101 &1.04&  2.34& $ 314.0$ &
 343.2$\pm$7.5 & 29.2$\pm$7.6\tablenotemark{c} & 126$\pm$18 & 1.04$\pm$0.15 &  \n &1987.73 & 2002.27\\ 
  & 6 & 5  & 263 &0.56&  1.25& $ 286.2$ &
 293.3$\pm$7.1 & 7.0$\pm$7.2 & 113$\pm$11 & 0.933$\pm$0.090 &  \n &2002.24 & 2003.90\\ 
0730+504  & 1 & 7  & 4 &6.65&  48.03& $ 209.6$ &
 222$\pm$16 & 12$\pm$16 & 345$\pm$101 & 14.0$\pm$4.1 &  \n &1990.87 & 1982.76\\ 
  & 2 & 13  & 14 &5.23&  37.78& $ 212.5$ &
 209.8$\pm$2.0 & 2.8$\pm$2.0 & 381$\pm$16 & 15.45$\pm$0.64 &  \n &1993.14 & 1994.67\\ 
0735+178  & 1\tablenotemark{a} & 22  & 144 &0.55&  3.17& $ 69.3$ &
 65.6$\pm$4.3 & 3.7$\pm$4.7 & 54.4$\pm$5.2 & 1.47$\pm$0.14 &  \n &1994.92 & 1996.67\\ 
  & 2\tablenotemark{a} & 16  & 81 &1.10&  6.32& $ 68.5$ &
 117.7$\pm$3.6 & 49.2$\pm$3.8\tablenotemark{c} & 93.9$\pm$7.3 & 2.55$\pm$0.20 &  \n &1995.37 & 2016.92\\ 
  & 3 & 8  & 116 &1.26&  7.20& $ 68.2$ &
 73.4$\pm$6.2 & 5.2$\pm$6.3 & 186$\pm$22 & 5.05$\pm$0.61 &  \n &1996.93 & 1994.68\\ 
  & 5\tablenotemark{a} & 13  & 53 &3.79&  21.75& $ 64.2$ &
 61.3$\pm$5.7 & 2.9$\pm$5.7 & 137$\pm$13 & 3.73$\pm$0.36 &  \n &1980.40 & 1983.71\\ 
  & 6\tablenotemark{a} & 15  & 75 &1.55&  8.91& $ 36.1$ &
 48.3$\pm$6.1 & 12.2$\pm$6.2 & 188$\pm$20 & 5.10$\pm$0.55 &  \n &1991.00 & 1987.48\\ 
  & 8 & 10  & 388 &0.81&  4.65& $ 78.7$ &
 66.7$\pm$4.8 & 12.1$\pm$4.8 & 173$\pm$19 & 4.69$\pm$0.50 &  \n &1991.44 & 1994.14\\ 
  & 14 & 5  & 42 &3.02&  17.31& $ 59.8$ &
 79.8$\pm$5.5 & 20.0$\pm$5.5\tablenotemark{c} & 239$\pm$32 & 6.48$\pm$0.86 &  \n &2000.87 & 1976.14\\ 
0736+017  & 1\tablenotemark{a} & 25  & 60 &12.21&  38.21& $ 279.5$ &
 312.4$\pm$2.2 & 32.8$\pm$2.2\tablenotemark{c} & 302$\pm$12 & 3.67$\pm$0.15 &  \n &1952.52 & 1996.50\\ 
  & 4 & 8  & 75 &3.42&  10.71& $ 292.2$ &
 290.6$\pm$1.0 & 1.6$\pm$1.2 & 974$\pm$18 & 11.83$\pm$0.22 &  1996.579$\pm$0.078 &1996.62 & 1996.32\\ 
  & 5 & 14  & 54 &5.09&  15.95& $ 287.2$ &
 284.6$\pm$1.5 & 2.6$\pm$1.7 & 930$\pm$49 & 11.30$\pm$0.59 &  \n &1998.80 & 1997.80\\ 
  & 6 & 6  & 232 &1.19&  3.73& $ 290.5$ &
 288.5$\pm$3.1 & 2.1$\pm$3.6 & 636$\pm$38 & 7.73$\pm$0.46 &  2002.50$\pm$0.13 &2002.53 & 2002.30\\ 
  & 7\tablenotemark{a} & 16  & 30 &5.22&  16.35& $ 285.2$ &
 284.9$\pm$1.0 & 0.3$\pm$1.1 & 940$\pm$42 & 11.42$\pm$0.51 &  \n &2004.61 & 2004.47\\ 
  & 8 & 11  & 91 &2.03&  6.37& $ 287.3$ &
 283.4$\pm$1.6 & 4.0$\pm$1.8 & 743$\pm$17 & 9.03$\pm$0.21 &  2006.806$\pm$0.070 &2006.82 & 2005.99\\ 
  & 9 & 5  & 68 &0.99&  3.10& $ 286.1$ &
 281.7$\pm$7.5 & 4.5$\pm$8.4 & 880$\pm$82 & 10.69$\pm$1.00 &  \n &2008.05 & 2007.61\\ 
  & 11 & 11  & 175 &2.10&  6.57& $ 288.5$ &
 285.8$\pm$1.1 & 2.7$\pm$1.4 & 979$\pm$22 & 11.90$\pm$0.27 &  2009.138$\pm$0.058 &2009.17 & 2008.79\\ 
  & 12 & 5  & 79 &0.80&  2.52& $ 307.3$ &
 317.9$\pm$5.0 & 10.6$\pm$5.4 & 703$\pm$58 & 8.54$\pm$0.70 &  \n &2009.45 & 2009.87\\ 
  & 13 & 8  & 265 &0.53&  1.65& $ 295.8$ &
 298.5$\pm$7.3 & 2.7$\pm$8.6 & 330$\pm$55 & 4.01$\pm$0.67 &  \n &2010.29 & 2010.47\\ 
0738+313\tablenotemark{d}  & 1 & 7  & 12 &5.67&  38.71& $ 155.0$ &
 150.2$\pm$8.5 & 4.8$\pm$8.6 & 295$\pm$34 & 10.7$\pm$1.2 &  \n &1982.43 & 1978.74\\ 
  & 2 & 17  & 41 &4.73&  32.31& $ 155.7$ &
 126.5$\pm$2.5 & 29.2$\pm$2.5\tablenotemark{c} & 255$\pm$12 & 9.25$\pm$0.42 &  \n &1991.23 & 1972.30\\ 
  & 3 & 21  & 87 &3.97&  27.12& $ 160.5$ &
 118.3$\pm$1.0 & 42.2$\pm$1.1\tablenotemark{c} & 164.6$\pm$3.7 & 5.98$\pm$0.13 &  \n &1993.07 & 1954.24\\ 
  & 4\tablenotemark{a} & 20  & 348 &3.69&  25.20& $ 173.4$ &
 133.8$\pm$2.5 & 39.6$\pm$2.5\tablenotemark{c} & 113.1$\pm$4.9 & 4.11$\pm$0.18 &  \n &1996.60 & 1954.95\\ 
  & 6\tablenotemark{a} & 21  & 317 &3.38&  23.08& $ 177.7$ &
 157.0$\pm$1.7 & 20.7$\pm$1.7\tablenotemark{c} & 91.7$\pm$5.2 & 3.33$\pm$0.19 &  \n &1998.40 & 1962.22\\ 
  & 8\tablenotemark{a} & 17  & 233 &1.51&  10.28& $ 184.0$ &
 182.82$\pm$0.82 & 1.22$\pm$0.88 & 160.7$\pm$4.5 & 5.84$\pm$0.16 &  \n &1990.32 & 1994.40\\ 
0738+548  & 2 & 6  & 24 &0.30&  2.19& $ 223.6$ &
 291$\pm$35 & 68$\pm$35 & 43$\pm$24 & 1.74$\pm$0.99 &  \n &2006.62 & 2026.01\\ 
0743$-$006  & 1 & 5  & 86 &1.40&  11.29& $ 42.9$ &
 41.5$\pm$9.3 & 1.3$\pm$9.3 & 42.2$\pm$7.7 & 2.20$\pm$0.40 &  \n &1977.84 & 1979.40\\ 
  & 2 & 5  & 404 &0.49&  3.93& $ 39.8$ &
 279$\pm$10 & 121$\pm$10 & 16.3$\pm$7.5 & 0.85$\pm$0.39 &  \n &2031.47 & 1865.42\\ 
  & 3 & 5  & 384 &0.74&  5.95& $ 236.4$ &
 225$\pm$12 & 11$\pm$12 & 49$\pm$10 & 2.56$\pm$0.52 &  \n &1994.24 & 2000.17\\ 
0745+241  & 3 & 7  & 12 &6.24&  33.84& $ 300.6$ &
 299.3$\pm$5.9 & 1.3$\pm$5.9 & 265$\pm$29 & 6.60$\pm$0.72 &  1980.0$\pm$2.6 &1980.33 & 1979.13\\ 
  & 9 & 12  & 14 &4.12&  22.33& $ 299.7$ &
 292$\pm$17 & 8$\pm$17 & 14.8$\pm$5.7\tablenotemark{e} & 0.37$\pm$0.14 &  \n &1746.58 & 1630.44\\ 
  & 11 & 13  & 17 &3.35&  18.16& $ 300.8$ &
 93$\pm$17\tablenotemark{b} & 152$\pm$17 & 14.1$\pm$4.6\tablenotemark{e} & 0.35$\pm$0.11 &  \n &2210.82 & 4310.31\\ 
  & 12 & 17  & 60 &0.83&  4.52& $ 295.9$ &
 305$\pm$16 & 9$\pm$16 & 6.6$\pm$2.0\tablenotemark{e} & 0.165$\pm$0.049 &  \n &1861.56 & 1904.57\\ 
  & 13 & 22  & 175 &0.24&  1.32& $ 290.6$ &
 228$\pm$15 & 63$\pm$15\tablenotemark{c} & 3.98$\pm$1.00\tablenotemark{e} & 0.099$\pm$0.025 &  \n &1925.22 & 2034.77\\ 
  & 14 & 5  & 32 &1.00&  5.43& $ 295.8$ &
 200$\pm$16 & 95$\pm$16 & 62$\pm$30 & 1.55$\pm$0.75 &  \n &1970.43 & 2019.67\\ 
  & 15 & 5  & 94 &0.71&  3.86& $ 290.2$ &
 206$\pm$50 & 85$\pm$50 & 35$\pm$40 & 0.9$\pm$1.0 &  \n &1967.99 & 2020.00\\ 
0748+126  & 2\tablenotemark{a} & 16  & 78 &4.29&  33.41& $ 117.6$ &
 120.3$\pm$3.2 & 2.8$\pm$3.2 & 294$\pm$19 & 14.09$\pm$0.92 &  \n &1991.45 & 1993.06\\ 
  & 3\tablenotemark{a} & 16  & 52 &2.68&  20.89& $ 113.2$ &
 111.3$\pm$1.6 & 2.0$\pm$1.7 & 207.0$\pm$7.9 & 9.93$\pm$0.38 &  \n &1993.66 & 1992.35\\ 
  & 6 & 13  & 463 &0.42&  3.28& $ 83.2$ &
 82.1$\pm$4.0 & 1.1$\pm$4.3 & 87.2$\pm$7.4 & 4.18$\pm$0.36 &  2003.32$\pm$0.45 &2003.29 & 2003.97\\ 
  & 7 & 9  & 108 &0.96&  7.47& $ 95.1$ &
 105.2$\pm$6.5 & 10.2$\pm$6.6 & 120$\pm$14 & 5.75$\pm$0.68 &  \n &2002.08 & 2007.64\\ 
  & 8 & 9  & 1060 &0.43&  3.35& $ 61.3$ &
 78.7$\pm$3.7 & 17.5$\pm$4.0\tablenotemark{c} & 89$\pm$10 & 4.26$\pm$0.48 &  \n &2006.06 & 1998.47\\ 
0754+100  & 1 & 16  & 38 &4.96&  20.12& $ 10.6$ &
 357.8$\pm$6.5 & 12.8$\pm$6.5 & 63$\pm$16 & 1.05$\pm$0.26 &  \n &2387.59 & 1929.65\\ 
  & 2 & 6  & 55 &4.54&  18.41& $ 14.6$ &
 359.1$\pm$1.2 & 15.5$\pm$1.2\tablenotemark{c} & 860$\pm$72 & 14.4$\pm$1.2 &  \n &2093.78 & 2000.94\\ 
  & 9 & 5  & 67 &3.96&  16.09& $ 15.0$ &
 354.7$\pm$2.3 & 20.3$\pm$2.4\tablenotemark{c} & 594$\pm$42 & 9.95$\pm$0.71 &  \n &2015.66 & 1990.55\\ 
  & 12 & 10  & 153 &0.34&  1.39& $ 18.9$ &
 276$\pm$104 & 103$\pm$104 & 12$\pm$14\tablenotemark{e} & 0.21$\pm$0.23 &  \n &2018.98 & 1742.27\\ 
  & 13\tablenotemark{a} & 13  & 65 &2.94&  11.93& $ 22.3$ &
 15.4$\pm$8.4 & 7.0$\pm$8.5 & 302$\pm$92 & 5.1$\pm$1.5 &  \n &1995.54 & 2000.17\\ 
0804+499  & 1 & 18  & 39 &1.41&  11.97& $ 135.4$ &
 146$\pm$15 & 10$\pm$15 & 15.0$\pm$3.8 & 1.02$\pm$0.26 &  \n &1886.53 & 1922.18\\ 
0805$-$077  & 1 & 18  & 33 &22.63&  193.10& $ 329.6$ &
 275$\pm$14 & 54$\pm$14 & 105$\pm$41 & 8.3$\pm$3.2 &  \n &1900.13 & $-$51.42\\ 
  & 2 & 5  & 58 &2.85&  24.33& $ 327.6$ &
 326.9$\pm$9.4 & 0.7$\pm$9.4 & 503$\pm$62 & 39.7$\pm$4.9 &  \n &1999.90 & 1999.76\\ 
  & 3\tablenotemark{a} & 19  & 59 &3.24&  27.68& $ 331.0$ &
 329.2$\pm$2.8 & 1.8$\pm$3.0 & 438$\pm$30 & 34.6$\pm$2.4 &  \n &2002.02 & 2001.50\\ 
  & 4 & 5  & 17 &1.81&  15.41& $ 330.2$ &
 248$\pm$17 & 82$\pm$18\tablenotemark{c} & 165$\pm$29 & 13.1$\pm$2.3 &  \n &2002.64 & 2033.52\\ 
  & 5 & 6  & 131 &0.60&  5.14& $ 342.1$ &
 342.0$\pm$4.5 & 0.1$\pm$4.8 & 269$\pm$27 & 21.3$\pm$2.1 &  2005.91$\pm$0.24 &2005.92 & 2005.91\\ 
  & 8 & 9  & 47 &1.62&  13.79& $ 333.3$ &
 360$\pm$12 & 27$\pm$12 & 109$\pm$22 & 8.6$\pm$1.7 &  \n &$-$7805.33 & 1998.02\\ 
0808+019  & 1 & 6  & 19 &1.47&  12.22& $ 185.9$ &
 200.2$\pm$3.6 & 14.4$\pm$3.7\tablenotemark{c} & 236$\pm$16 & 13.70$\pm$0.91 &  \n &2003.11 & 1998.33\\ 
  & 2 & 12  & 83 &1.06&  8.78& $ 185.8$ &
 197.2$\pm$5.0 & 11.4$\pm$5.7 & 200$\pm$18 & 11.6$\pm$1.1 &  \n &2005.63 & 2001.92\\ 
0814+425  & 2\tablenotemark{a} & 28  & 80 &1.52&  \n& $ 95.5$ &
 127.7$\pm$5.9 & 32.2$\pm$6.1\tablenotemark{c} & 61.4$\pm$5.6 & \n &  \n &1973.54 & 2000.83\\ 
  & 5\tablenotemark{a} & 16  & 125 &0.33&  \n& $ 97.1$ &
 268.7$\pm$2.9\tablenotemark{b} & 171.6$\pm$3.1 & 32.8$\pm$3.9 & \n &  \n &2010.56 & 1944.70\\ 
  & 6 & 12  & 43 &0.92&  \n& $ 81.2$ &
 86.8$\pm$3.2 & 5.7$\pm$3.8 & 294$\pm$24 & \n &  2007.13$\pm$0.30 &2007.14 & 2001.53\\ 
0821+394  & 4 & 5  & 10 &4.54&  37.97& $ 313.6$ &
 166$\pm$55 & 148$\pm$55 & 53$\pm$32 & 3.2$\pm$1.9 &  \n &2266.90 & 2073.04\\ 
  & 5 & 5  & 14 &3.93&  32.90& $ 313.6$ &
 105$\pm$54 & 152$\pm$54 & 17$\pm$22 & 1.0$\pm$1.3 &  \n &2183.64 & 2601.35\\ 
  & 6 & 5  & 7 &3.38&  28.31& $ 313.6$ &
 170$\pm$35 & 144$\pm$35 & 28$\pm$13 & 1.72$\pm$0.81 &  \n &2486.28 & 2095.52\\ 
  & 8 & 5  & 15 &1.08&  9.07& $ 311.4$ &
 326.6$\pm$3.8 & 15.3$\pm$3.8\tablenotemark{c} & 145$\pm$13 & 8.74$\pm$0.80 &  \n &2001.68 & 2005.99\\ 
  & 9 & 5  & 90 &0.56&  4.70& $ 310.1$ &
 321$\pm$15 & 11$\pm$15 & 86$\pm$22 & 5.2$\pm$1.3 &  \n &2003.87 & 2006.50\\ 
  & 10 & 5  & 401 &0.22&  1.82& $ 307.6$ &
 297$\pm$15 & 11$\pm$15 & 35$\pm$14 & 2.09$\pm$0.84 &  \n &2006.35 & 2003.34\\ 
0823+033  & 6 & 14  & 16 &4.00&  24.44& $ 19.8$ &
 4.7$\pm$4.9 & 15.1$\pm$5.0\tablenotemark{c} & 321$\pm$27 & 9.64$\pm$0.81 &  \n &1956.10 & 1995.40\\ 
  & 7\tablenotemark{a} & 17  & 69 &2.20&  13.43& $ 27.4$ &
 24.7$\pm$2.8 & 2.7$\pm$3.1 & 409$\pm$24 & 12.27$\pm$0.72 &  \n &2001.25 & 2001.90\\ 
  & 8 & 6  & 77 &0.94&  5.74& $ 29.2$ &
 38.4$\pm$8.8 & 9.2$\pm$8.9 & 352$\pm$61 & 10.6$\pm$1.8 &  \n &2003.47 & 2002.59\\ 
  & 9\tablenotemark{a} & 14  & 80 &1.30&  7.93& $ 32.6$ &
 33.0$\pm$2.2 & 0.4$\pm$2.7 & 403$\pm$23 & 12.11$\pm$0.69 &  \n &2005.22 & 2005.17\\ 
  & 12 & 9  & 110 &0.30&  1.83& $ 36.5$ &
 23$\pm$13 & 14$\pm$13 & 32.8$\pm$5.8 & 0.99$\pm$0.17 &  \n &1995.67 & 2001.69\\ 
  & 13 & 6  & 68 &1.01&  6.20& $ 34.5$ &
 1.7$\pm$9.1 & 32.8$\pm$9.3\tablenotemark{c} & 175$\pm$45 & 5.3$\pm$1.3 &  \n &1899.86 & 2005.12\\ 
0827+243  & 1 & 16  & 22 &5.66&  44.79& $ 137.2$ &
 151.5$\pm$6.9 & 14.2$\pm$6.9 & 203$\pm$29 & 10.2$\pm$1.5 &  \n &1964.80 & 1981.17\\ 
  & 2 & 26  & 53 &2.57&  20.35& $ 125.1$ &
 138.1$\pm$1.2 & 13.0$\pm$1.3\tablenotemark{c} & 360.4$\pm$7.6 & 18.07$\pm$0.38 &  \n &1997.37 & 2000.60\\ 
  & 3 & 13  & 64 &0.88&  6.99& $ 112.9$ &
 115.4$\pm$4.1 & 2.5$\pm$4.6 & 395$\pm$25 & 19.8$\pm$1.3 &  2002.89$\pm$0.16 &2002.85 & 2003.10\\ 
  & 4\tablenotemark{a} & 17  & 127 &1.50&  11.87& $ 115.2$ &
 123.6$\pm$1.9 & 8.4$\pm$2.4\tablenotemark{c} & 369$\pm$13 & 18.49$\pm$0.63 &  \n &2003.86 & 2005.14\\ 
0829+046  & 2 & 13  & 40 &3.33&  9.74& $ 65.0$ &
 57.1$\pm$3.1 & 7.8$\pm$3.2 & 313$\pm$18 & 3.50$\pm$0.20 &  \n &1989.00 & 1992.18\\ 
  & 3 & 18  & 49 &2.43&  7.10& $ 68.7$ &
 72.9$\pm$2.0 & 4.3$\pm$2.1 & 329$\pm$26 & 3.68$\pm$0.29 &  \n &1995.95 & 1993.99\\ 
  & 4 & 31  & 142 &0.56&  1.65& $ 62.8$ &
 29$\pm$21 & 34$\pm$21 & 5.9$\pm$2.3\tablenotemark{e} & 0.066$\pm$0.025 &  \n &1830.57 & 1954.48\\ 
  & 5 & 16  & 45 &2.56&  7.47& $ 69.4$ &
 67.2$\pm$2.1 & 2.2$\pm$2.4 & 905$\pm$31 & 10.14$\pm$0.35 &  2002.93$\pm$0.11 &2002.89 & 2003.19\\ 
  & 6\tablenotemark{a} & 16  & 47 &3.01&  8.81& $ 66.9$ &
 66.5$\pm$1.2 & 0.4$\pm$1.4 & 772$\pm$20 & 8.65$\pm$0.22 &  \n &2003.80 & 2003.88\\ 
0834$-$201\tablenotemark{d}  & 1 & 11  & 58 &3.23&  25.93& $ 244.7$ &
 352$\pm$21 & 107$\pm$21 & 22$\pm$11 & 2.2$\pm$1.1 &  \n &1097.53 & 2068.58\\ 
  & 3 & 8  & 1651 &0.31&  2.49& $ 269.8$ &
 274.4$\pm$9.0 & 4.6$\pm$9.5 & 70.7$\pm$8.4 & 6.93$\pm$0.82 &  \n &2004.26 & 2008.92\\ 
0836+710\tablenotemark{d}  & 1\tablenotemark{a} & 19  & 54 &12.93&  108.24& $ 210.5$ &
 200.7$\pm$1.2 & 9.7$\pm$1.2\tablenotemark{c} & 219$\pm$10 & 19.26$\pm$0.89 &  \n &1918.76 & 1948.85\\ 
  & 2 & 15  & 41 &8.65&  72.41& $ 217.3$ &
 211.8$\pm$4.3 & 5.4$\pm$4.3 & 193$\pm$19 & 17.0$\pm$1.7 &  \n &1953.29 & 1962.73\\ 
  & 3 & 16  & 63 &3.43&  28.74& $ 214.2$ &
 207.8$\pm$2.6 & 6.4$\pm$2.7 & 145.3$\pm$9.5 & 12.76$\pm$0.83 &  \n &1974.75 & 1981.17\\ 
  & 4\tablenotemark{a} & 18  & 48 &2.28&  19.11& $ 217.0$ &
 210.3$\pm$1.4 & 6.7$\pm$1.5\tablenotemark{c} & 189.6$\pm$5.5 & 16.66$\pm$0.48 &  \n &1988.85 & 1992.08\\ 
  & 5 & 16  & 77 &1.58&  13.24& $ 220.5$ &
 215.8$\pm$1.8 & 4.7$\pm$2.0 & 216.3$\pm$7.0 & 19.00$\pm$0.61 &  1997.11$\pm$0.26 &1996.27 & 1997.54\\ 
  & 6 & 15  & 419 &1.02&  8.50& $ 220.2$ &
 220.7$\pm$1.8 & 0.5$\pm$2.2 & 201.5$\pm$6.8 & 17.70$\pm$0.60 &  1999.72$\pm$0.19 &1999.75 & 1999.67\\ 
  & 7 & 8  & 161 &0.95&  7.96& $ 222.2$ &
 225.1$\pm$2.1 & 2.9$\pm$2.3 & 240.2$\pm$8.8 & 21.10$\pm$0.77 &  2003.38$\pm$0.16 &2003.61 & 2003.21\\ 
0837+012  & 3 & 6  & 117 &0.72&  5.92& $ 251.1$ &
 250.6$\pm$4.3 & 0.6$\pm$4.4 & 267$\pm$30 & 15.2$\pm$1.7 &  2010.29$\pm$0.29 &2010.27 & 2010.35\\ 
0838+133  & 1\tablenotemark{a} & 16  & 7 &4.24&  29.95& $ 79.5$ &
 81.7$\pm$2.5 & 2.2$\pm$2.6 & 262.7$\pm$8.1 & 10.16$\pm$0.32 &  \n &1988.90 & 1984.65\\ 
  & 2 & 14  & 11 &3.14&  22.18& $ 79.7$ &
 93.8$\pm$2.2 & 14.0$\pm$2.2\tablenotemark{c} & 246.1$\pm$3.7 & 9.52$\pm$0.14 &  \n &1990.82 & 2038.07\\ 
  & 3\tablenotemark{a} & 20  & 19 &2.71&  19.10& $ 78.3$ &
 90.2$\pm$2.1 & 11.8$\pm$2.2\tablenotemark{c} & 255.5$\pm$6.7 & 9.88$\pm$0.26 &  \n &1996.34 & 2779.75\\ 
  & 5 & 18  & 52 &1.74&  12.30& $ 83.3$ &
 81.0$\pm$2.0 & 2.3$\pm$2.2 & 289.6$\pm$8.8 & 11.20$\pm$0.34 &  2001.07$\pm$0.20 &2001.03 & 2002.60\\ 
  & 6 & 6  & 369 &0.51&  3.57& $ 84.6$ &
 86.6$\pm$4.9 & 2.0$\pm$4.9 & 166$\pm$36 & 6.4$\pm$1.4 &  2000.32$\pm$0.65 &2000.33 & 1998.55\\ 
  & 11 & 8  & 65 &1.52&  10.70& $ 82.4$ &
 85.6$\pm$1.7 & 3.2$\pm$1.7 & 136$\pm$12 & 5.24$\pm$0.48 &  1998.9$\pm$1.0 &1999.05 & 1990.98\\ 
  & 14 & 6  & 434 &0.61&  4.27& $ 80.9$ &
 54.6$\pm$5.5 & 26.3$\pm$5.5\tablenotemark{c} & 105$\pm$14 & 4.06$\pm$0.54 &  \n &1998.47 & 2003.87\\ 
0846+513  & 4 & 6  & 6 &1.23&  8.09& $ 98.4$ &
 68$\pm$25 & 30$\pm$25 & 52$\pm$43 & 1.8$\pm$1.5 &  \n &1986.82 & 2021.48\\ 
  & 5 & 7  & 17 &0.82&  5.37& $ 102.0$ &
 85.3$\pm$1.0 & 16.7$\pm$1.1\tablenotemark{c} & 172$\pm$26 & 5.84$\pm$0.89 &  \n &2007.73 & 2024.49\\ 
  & 6 & 7  & 13 &0.43&  2.83& $ 103.4$ &
 112.0$\pm$9.8 & 8.7$\pm$10.0 & 136$\pm$41 & 4.6$\pm$1.4 &  \n &2009.09 & 2010.45\\ 
0847$-$120  & 1 & 10  & 6 &3.78&  24.55& $ 12.7$ &
 348.8$\pm$7.2 & 24.0$\pm$7.3\tablenotemark{c} & 194$\pm$47 & 6.4$\pm$1.6 &  \n &2031.19 & 1989.65\\ 
  & 3 & 11  & 45 &0.47&  3.03& $ 68.2$ &
 27.6$\pm$8.1 & 40.6$\pm$8.5\tablenotemark{c} & 92$\pm$14 & 3.06$\pm$0.45 &  \n &1998.73 & 2006.77\\ 
0850+581  & 1 & 9  & 11 &8.97&  75.81& $ 154.0$ &
 155.0$\pm$3.4 & 1.0$\pm$3.4 & 118.3$\pm$5.9 & 7.56$\pm$0.38 &  1929.0$\pm$3.7 &1925.95 & 1929.41\\ 
  & 2 & 9  & 9 &7.68&  64.91& $ 150.3$ &
 166.8$\pm$8.3 & 16.6$\pm$8.3 & 94$\pm$18 & 6.0$\pm$1.2 &  \n &1827.43 & 1932.04\\ 
  & 3 & 5  & 20 &3.56&  30.13& $ 151.7$ &
 155.9$\pm$2.5 & 4.3$\pm$2.6 & 109.9$\pm$5.9 & 7.02$\pm$0.38 &  \n &1963.00 & 1969.49\\ 
  & 4 & 9  & 33 &3.12&  26.36& $ 153.9$ &
 144.8$\pm$5.6 & 9.1$\pm$5.7 & 82.3$\pm$7.0 & 5.26$\pm$0.45 &  \n &1975.68 & 1962.96\\ 
  & 5 & 5  & 26 &1.92&  16.26& $ 164.1$ &
 161.2$\pm$5.3 & 2.9$\pm$5.3 & 87$\pm$17 & 5.6$\pm$1.1 &  \n &1981.92 & 1978.33\\ 
  & 6 & 5  & 156 &1.00&  8.46& $ 151.5$ &
 160.8$\pm$2.5 & 9.2$\pm$2.6\tablenotemark{c} & 79.5$\pm$8.1 & 5.08$\pm$0.52 &  \n &1982.54 & 1989.02\\ 
  & 7 & 9  & 157 &0.98&  8.27& $ 152.2$ &
 160.7$\pm$1.0 & 8.5$\pm$1.1\tablenotemark{c} & 76.4$\pm$1.5 & 4.882$\pm$0.099 &  \n &1986.55 & 1992.60\\ 
  & 8 & 5  & 55 &0.59&  5.00& $ 144.1$ &
 135.9$\pm$1.2 & 8.2$\pm$1.2\tablenotemark{c} & 49.8$\pm$1.0 & 3.182$\pm$0.067 &  \n &1998.40 & 1995.02\\ 
0851+202\tablenotemark{d}  & 1\tablenotemark{a} & 20  & 234 &1.30&  5.81& $ 265.5$ &
 261.8$\pm$2.1 & 3.7$\pm$2.3 & 583$\pm$26 & 11.14$\pm$0.50 &  \n &1995.30 & 1996.31\\ 
  & 4 & 9  & 141 &1.53&  6.84& $ 244.2$ &
 255.1$\pm$2.5 & 10.9$\pm$2.6\tablenotemark{c} & 793$\pm$22 & 15.14$\pm$0.43 &  \n &2002.31 & 2000.84\\ 
  & 5\tablenotemark{a} & 18  & 490 &1.15&  5.17& $ 243.7$ &
 256.3$\pm$1.1 & 12.6$\pm$1.2\tablenotemark{c} & 547$\pm$10 & 10.44$\pm$0.20 &  \n &2000.64 & 1998.65\\ 
  & 9\tablenotemark{a} & 15  & 178 &1.08&  4.83& $ 237.4$ &
 238$\pm$12 & 1$\pm$13 & 219$\pm$69 & 4.2$\pm$1.3 &  \n &2000.36 & 2000.20\\ 
  & 10\tablenotemark{a} & 87  & 277 &0.36&  1.60& $ 234.5$ &
 189.2$\pm$4.1 & 45.3$\pm$4.3\tablenotemark{c} & 22.1$\pm$1.9 & 0.422$\pm$0.036 &  \n &1920.61 & 1993.56\\ 
  & 11 & 19  & 36 &1.44&  6.46& $ 238.9$ &
 238.3$\pm$5.4 & 0.6$\pm$5.5 & 345$\pm$30 & 6.58$\pm$0.56 &  2003.71$\pm$0.36 &2003.69 & 2003.79\\ 
  & 15 & 24  & 37 &3.34&  14.98& $ 250.7$ &
 248.8$\pm$4.4 & 1.9$\pm$4.4 & 270$\pm$20 & 5.15$\pm$0.38 &  1989.20$\pm$0.92 &1989.03 & 1990.24\\ 
0859+470  & 1 & 5  & 77 &4.55&  38.77& $ 359.3$ &
 299.9$\pm$6.0 & 59.4$\pm$6.0\tablenotemark{c} & 127.1$\pm$9.5 & 8.70$\pm$0.65 &  \n &2001.71 & 1930.39\\ 
  & 3 & 5  & 32 &1.89&  16.08& $ 343.9$ &
 346.3$\pm$2.9 & 2.4$\pm$3.0 & 235$\pm$19 & 16.1$\pm$1.3 &  1994.13$\pm$0.67 &1992.86 & 1994.30\\ 
0859$-$140  & 1 & 8  & 12 &20.93&  177.19& $ 168.1$ &
 178.5$\pm$6.6 & 10.3$\pm$6.6 & 116$\pm$21 & 7.5$\pm$1.4 &  \n &637.61 & 1833.49\\ 
  & 2 & 11  & 24 &7.97&  67.47& $ 158.1$ &
 161.2$\pm$4.6 & 3.1$\pm$4.6 & 78$\pm$11 & 5.04$\pm$0.73 &  \n &1888.30 & 1906.18\\ 
  & 3 & 11  & 88 &4.07&  34.50& $ 156.2$ &
 162.0$\pm$2.4 & 5.8$\pm$2.4 & 76.4$\pm$3.6 & 4.93$\pm$0.23 &  \n &1936.68 & 1954.91\\ 
  & 4 & 6  & 28 &2.79&  23.61& $ 156.9$ &
 173$\pm$14 & 16$\pm$14 & 114$\pm$56 & 7.4$\pm$3.6 &  \n &1929.15 & 1989.06\\ 
  & 5 & 7  & 143 &1.46&  12.33& $ 156.4$ &
 168$\pm$27 & 12$\pm$27 & 5.7$\pm$6.5\tablenotemark{e} & 0.37$\pm$0.42 &  \n &1499.01 & 1763.97\\ 
  & 6 & 7  & 353 &0.58&  4.95& $ 145.6$ &
 143.6$\pm$6.1 & 2.0$\pm$6.9 & 56.3$\pm$4.9 & 3.64$\pm$0.32 &  \n &1992.55 & 1991.80\\ 
  & 7 & 5  & 139 &0.45&  3.81& $ 145.8$ &
 154$\pm$15 & 8$\pm$15 & 39$\pm$11 & 2.52$\pm$0.72 &  \n &1997.57 & 2001.70\\ 
0906+015  & 4 & 6  & 200 &1.32&  10.70& $ 43.7$ &
 40.0$\pm$2.9 & 3.6$\pm$3.1 & 343$\pm$17 & 18.33$\pm$0.89 &  2000.93$\pm$0.19 &2000.57 & 2001.07\\ 
  & 5 & 17  & 117 &2.13&  17.22& $ 42.4$ &
 41.94$\pm$0.84 & 0.43$\pm$0.91 & 366.7$\pm$5.7 & 19.61$\pm$0.31 &  2002.380$\pm$0.082 &2002.36 & 2002.44\\ 
  & 7 & 19  & 314 &1.88&  15.23& $ 45.8$ &
 47.45$\pm$0.85 & 1.66$\pm$0.95 & 399.5$\pm$5.9 & 21.36$\pm$0.31 &  2005.422$\pm$0.075 &2005.52 & 2005.24\\ 
0917+449  & 2 & 8  & 44 &2.67&  22.36& $ 175.6$ &
 197.1$\pm$4.3 & 21.5$\pm$4.3\tablenotemark{c} & 165$\pm$20 & 14.4$\pm$1.8 &  \n &2015.20 & 1994.14\\ 
  & 3\tablenotemark{a} & 10  & 236 &1.47&  12.35& $ 178.4$ &
 227$\pm$39 & 49$\pm$39 & 5.8$\pm$3.9 & 0.51$\pm$0.34 &  \n &2007.63 & 1626.11\\ 
  & 4 & 9  & 155 &0.78&  6.58& $ 171.6$ &
 142$\pm$16 & 29$\pm$16 & 48$\pm$16 & 4.2$\pm$1.4 &  \n &1993.71 & 1977.23\\ 
  & 7 & 8  & 87 &1.86&  15.56& $ 177.8$ &
 162$\pm$14 & 15$\pm$14 & 108$\pm$21 & 9.5$\pm$1.8 &  \n &2008.80 & 1993.04\\ 
  & 8 & 8  & 89 &1.02&  8.58& $ 174.9$ &
 188.0$\pm$3.8 & 13.1$\pm$3.8\tablenotemark{c} & 87.9$\pm$8.0 & 7.67$\pm$0.70 &  \n &2018.34 & 1999.28\\ 
0917+624  & 1 & 18  & 16 &8.94&  76.19& $ 340.9$ &
 341.3$\pm$3.9 & 0.3$\pm$4.0 & 200$\pm$27 & 13.7$\pm$1.9 &  1962.6$\pm$5.1 &1962.18 & 1962.95\\ 
  & 2 & 27  & 24 &5.97&  50.92& $ 338.4$ &
 203$\pm$22 & 136$\pm$22 & 9.7$\pm$3.7\tablenotemark{e} & 0.66$\pm$0.26 &  \n &1420.81 & 2623.23\\ 
  & 3 & 26  & 15 &2.80&  23.89& $ 346.1$ &
 344.5$\pm$2.0 & 1.6$\pm$2.1 & 136$\pm$10 & 9.28$\pm$0.70 &  \n &1986.95 & 1984.71\\ 
  & 5\tablenotemark{a} & 11  & 90 &0.89&  7.63& $ 328.3$ &
 347.1$\pm$4.5 & 18.8$\pm$4.7\tablenotemark{c} & 135.4$\pm$8.7 & 9.24$\pm$0.59 &  \n &1987.90 & 1997.63\\ 
  & 6\tablenotemark{a} & 11  & 170 &0.54&  4.63& $ 305.4$ &
 322.8$\pm$9.4 & 17.4$\pm$9.6 & 66$\pm$11 & 4.52$\pm$0.72 &  \n &1992.35 & 1997.44\\ 
  & 10 & 6  & 167 &0.46&  3.91& $ 312.0$ &
 298$\pm$16 & 14$\pm$16 & 89$\pm$24 & 6.0$\pm$1.6 &  \n &2005.58 & 2002.62\\ 
  & 11 & 10  & 368 &0.92&  7.81& $ 312.8$ &
 317.2$\pm$5.5 & 4.4$\pm$5.7 & 143$\pm$14 & 9.76$\pm$0.96 &  \n &2003.78 & 2004.76\\ 
0923+392  & 2 & 36  & 2632 &2.96&  21.08& $ 100.7$ &
 88.5$\pm$2.0 & 12.3$\pm$2.0\tablenotemark{c} & 39.5$\pm$1.1 & 1.557$\pm$0.045 &  \n &1930.10 & 2517.16\\ 
  & 7 & 16  & 302 &1.96&  13.98& $ 106.9$ &
 97$\pm$11 & 10$\pm$11 & 70$\pm$14 & 2.75$\pm$0.54 &  \n &1972.98 & 1934.38\\ 
  & 8 & 36  & 191 &1.56&  11.13& $ 97.7$ &
 81.3$\pm$5.3 & 16.4$\pm$5.4\tablenotemark{c} & 33.5$\pm$6.0 & 1.32$\pm$0.24 &  \n &1956.94 & 2045.09\\ 
  & 9 & 35  & 203 &0.68&  4.86& $ 95.2$ &
 113$\pm$12 & 18$\pm$12 & 8.0$\pm$2.0 & 0.316$\pm$0.077 &  \n &1911.97 & 1983.76\\ 
  & 19\tablenotemark{a} & 13  & 4213 &2.79&  19.86& $ 104.3$ &
 106.1$\pm$4.0 & 1.8$\pm$4.0 & 60.2$\pm$5.5 & 2.37$\pm$0.22 &  \n &1961.74 & 1967.15\\ 
0938$-$133  & 3 & 7  & 59 &0.43&  2.74& $ 142.2$ &
 182$\pm$61 & 40$\pm$61 & 37$\pm$53 & 1.2$\pm$1.7 &  \n &2194.07 & 2003.61\\ 
0945+408\tablenotemark{d}  & 1\tablenotemark{a} & 15  & 27 &11.57&  97.12& $ 113.4$ &
 109.3$\pm$3.7 & 4.2$\pm$3.8 & 187$\pm$16 & 11.5$\pm$1.0 &  \n &1942.02 & 1927.59\\ 
  & 2 & 15  & 33 &8.50&  71.40& $ 118.2$ &
 85.6$\pm$4.2 & 32.6$\pm$4.3\tablenotemark{c} & 149$\pm$22 & 9.2$\pm$1.4 &  \n &1951.84 & 2357.98\\ 
  & 3 & 9  & 330 &1.18&  9.92& $ 112.4$ &
 121.4$\pm$1.7 & 9.0$\pm$1.9\tablenotemark{c} & 197.2$\pm$6.1 & 12.15$\pm$0.38 &  \n &1992.54 & 1994.65\\ 
  & 4\tablenotemark{a} & 14  & 293 &1.55&  13.05& $ 115.3$ &
 118.6$\pm$2.0 & 3.2$\pm$2.3 & 229.5$\pm$7.8 & 14.13$\pm$0.48 &  \n &1997.46 & 1998.37\\ 
  & 5 & 12  & 148 &1.50&  12.55& $ 131.2$ &
 131.7$\pm$1.4 & 0.4$\pm$1.6 & 290.4$\pm$7.5 & 17.89$\pm$0.46 &  2000.28$\pm$0.13 &2000.22 & 2000.30\\ 
  & 6 & 8  & 156 &1.17&  9.82& $ 108.7$ &
 111.8$\pm$2.5 & 3.0$\pm$2.9 & 328$\pm$15 & 20.21$\pm$0.95 &  2003.65$\pm$0.19 &2003.54 & 2004.09\\ 
0946+006  & 2\tablenotemark{a} & 15  & 5 &1.24&  8.17& $ 22.7$ &
 10.8$\pm$6.1 & 11.9$\pm$6.5 & 333$\pm$44 & 11.3$\pm$1.5 &  \n &2003.91 & 2008.08\\ 
  & 3 & 10  & 19 &0.44&  2.89& $ 12.2$ &
 18.9$\pm$9.6 & 6.6$\pm$9.9 & 161$\pm$57 & 5.5$\pm$1.9 &  \n &2010.46 & 2009.43\\ 
0953+254  & 1 & 13  & 16 &2.55&  18.30& $ 258.8$ &
 265.5$\pm$2.6 & 6.7$\pm$2.8 & 164$\pm$16 & 6.55$\pm$0.63 &  \n &1989.45 & 1966.11\\ 
  & 3 & 7  & 157 &1.13&  8.12& $ 242.1$ &
 241.0$\pm$4.6 & 1.0$\pm$4.8 & 104$\pm$12 & 4.18$\pm$0.48 &  1988.9$\pm$1.0 &1988.61 & 1989.07\\ 
  & 4 & 7  & 18 &2.33&  16.76& $ 256.4$ &
 275.3$\pm$5.7 & 18.8$\pm$5.8\tablenotemark{c} & 180$\pm$48 & 7.2$\pm$1.9 &  \n &1997.34 & 2043.04\\ 
  & 5\tablenotemark{a} & 15  & 140 &1.60&  11.50& $ 245.7$ &
 249.7$\pm$1.1 & 4.0$\pm$1.2\tablenotemark{c} & 169.9$\pm$7.2 & 6.79$\pm$0.29 &  \n &1997.48 & 1995.47\\ 
  & 6\tablenotemark{a} & 11  & 76 &1.61&  11.56& $ 240.0$ &
 246.2$\pm$1.6 & 6.2$\pm$1.6\tablenotemark{c} & 249.0$\pm$6.5 & 9.96$\pm$0.26 &  \n &2002.95 & 2001.06\\ 
  & 7 & 6  & 40 &1.78&  12.77& $ 245.8$ &
 235$\pm$11 & 11$\pm$11 & 149$\pm$22 & 5.95$\pm$0.90 &  \n &1997.28 & 2002.03\\ 
  & 8 & 10  & 34 &0.76&  5.46& $ 231.2$ &
 231.1$\pm$3.0 & 0.1$\pm$3.2 & 178.6$\pm$9.7 & 7.14$\pm$0.39 &  2005.21$\pm$0.24 &2005.20 & 2005.21\\ 
  & 9 & 8  & 71 &0.42&  3.01& $ 230.3$ &
 233$\pm$10 & 2$\pm$10 & 106$\pm$18 & 4.22$\pm$0.73 &  \n &2006.31 & 2005.95\\ 
0954+658  & 2 & 20  & 27 &1.88&  \n& $ 316.4$ &
 276$\pm$116 & 41$\pm$116 & 6$\pm$19\tablenotemark{e} & \n &  \n &1783.01 & $-$343.23\\ 
  & 9\tablenotemark{a} & 17  & 28 &2.50&  \n& $ 308.1$ &
 302.2$\pm$3.0 & 5.9$\pm$3.2 & 499$\pm$29 & \n &  \n &2004.76 & 2003.62\\ 
  & 10 & 6  & 149 &0.49&  \n& $ 321.4$ &
 314.9$\pm$5.0 & 6.5$\pm$5.4 & 271$\pm$24 & \n &  \n &2005.12 & 2004.71\\ 
  & 11 & 10  & 131 &0.68&  \n& $ 326.3$ &
 320.0$\pm$3.4 & 6.3$\pm$3.8 & 346$\pm$20 & \n &  2006.33$\pm$0.13 &2006.56 & 2006.12\\ 
  & 12 & 6  & 105 &0.50&  \n& $ 334.2$ &
 320.4$\pm$6.7 & 13.8$\pm$7.1 & 467$\pm$53 & \n &  \n &2008.21 & 2007.69\\ 
  & 13 & 6  & 366 &0.33&  \n& $ 337.9$ &
 333.9$\pm$6.2 & 4.0$\pm$6.6 & 290$\pm$35 & \n &  \n &2008.18 & 2007.98\\ 
  & 14 & 11  & 154 &1.41&  \n& $ 315.7$ &
 309.0$\pm$3.8 & 6.7$\pm$4.4 & 672$\pm$52 & \n &  \n &2010.11 & 2009.61\\ 
  & 18 & 10  & 138 &0.83&  \n& $ 329.0$ &
 315.4$\pm$2.4 & 13.6$\pm$2.5\tablenotemark{c} & 270$\pm$11 & \n &  \n &2009.95 & 2008.49\\ 
0955+476  & 1 & 16  & 37 &0.75&  6.40& $ 121.4$ &
 7$\pm$100 & 115$\pm$100 & 3.5$\pm$5.7\tablenotemark{e} & 0.28$\pm$0.46 &  \n &479.88 & 2119.85\\ 
  & 2 & 16  & 370 &0.33&  2.77& $ 93.4$ &
 87.5$\pm$8.1 & 5.8$\pm$8.3 & 22.5$\pm$3.8 & 1.81$\pm$0.31 &  \n &1993.84 & 2027.70\\ 
  & 5 & 9  & 65 &0.31&  2.64& $ 187.9$ &
 183$\pm$14 & 5$\pm$15 & 90.4$\pm$9.2 & 7.24$\pm$0.74 &  \n &2000.48 & 2007.36\\ 
  & 7 & 9  & 348 &0.23&  1.97& $ 89.8$ &
 50$\pm$13 & 40$\pm$13\tablenotemark{c} & 28.7$\pm$7.3 & 2.30$\pm$0.59 &  \n &2000.14 & 2010.70\\ 
1011+496\tablenotemark{d}  & 2 & 6  & 4 &6.43&  22.01& $ 257.5$ &
 211$\pm$30 & 46$\pm$30 & 152$\pm$63 & 2.06$\pm$0.85 &  \n &1930.48 & 1999.50\\ 
  & 3 & 6  & 39 &2.12&  7.26& $ 246.8$ &
 301$\pm$18 & 54$\pm$18 & 131$\pm$27 & 1.78$\pm$0.37 &  \n &1992.97 & 2022.67\\ 
  & 4 & 6  & 16 &1.03&  3.52& $ 274.1$ &
 290$\pm$46 & 16$\pm$46 & 24$\pm$35 & 0.33$\pm$0.47 &  \n &1965.53 & 2001.29\\ 
  & 5 & 6  & 14 &0.44&  1.51& $ 281.9$ &
 122$\pm$23 & 160$\pm$23 & 44$\pm$23 & 0.59$\pm$0.31 &  \n &2021.84 & 2014.12\\ 
1012+232  & 2 & 7  & 46 &2.35&  15.24& $ 110.8$ &
 114.8$\pm$2.6 & 4.0$\pm$2.7 & 289$\pm$17 & 9.57$\pm$0.56 &  1990.35$\pm$0.46 &1989.74 & 1991.23\\ 
  & 3 & 7  & 85 &1.09&  7.06& $ 107.2$ &
 110.5$\pm$3.4 & 3.3$\pm$3.9 & 246$\pm$25 & 8.13$\pm$0.83 &  1993.95$\pm$0.44 &1993.59 & 1994.37\\ 
1015+359  & 1 & 14  & 9 &5.43&  45.45& $ 179.6$ &
 170.6$\pm$1.2 & 9.0$\pm$1.3\tablenotemark{c} & 136.0$\pm$9.5 & 8.28$\pm$0.58 &  \n &2002.10 & 1963.31\\ 
  & 2 & 9  & 12 &3.45&  28.88& $ 182.9$ &
 184.0$\pm$2.5 & 1.1$\pm$2.6 & 139$\pm$14 & 8.47$\pm$0.82 &  1975.6$\pm$2.4 &1982.26 & 1975.30\\ 
  & 3 & 6  & 45 &1.33&  11.16& $ 188.4$ &
 162.7$\pm$5.0 & 25.7$\pm$5.0\tablenotemark{c} & 62$\pm$11 & 3.79$\pm$0.64 &  \n &2008.05 & 1975.28\\ 
  & 10 & 6  & 34 &1.56&  13.03& $ 178.4$ &
 176.5$\pm$2.7 & 1.9$\pm$2.8 & 452$\pm$64 & 27.5$\pm$3.9 &  2006.86$\pm$0.47 &2008.49 & 2006.63\\ 
  & 11 & 6  & 59 &0.85&  7.13& $ 186.8$ &
 181.5$\pm$5.2 & 5.3$\pm$5.3 & 214$\pm$29 & 13.0$\pm$1.8 &  \n &1992.16 & 2006.13\\ 
1030+611  & 3 & 14  & 12 &3.08&  26.21& $ 165.6$ &
 187.9$\pm$5.0 & 22.3$\pm$5.0\tablenotemark{c} & 200$\pm$49 & 13.3$\pm$3.3 &  \n &2039.07 & 1996.22\\ 
  & 4\tablenotemark{a} & 14  & 24 &1.08&  9.19& $ 170.9$ &
 162.4$\pm$3.4 & 8.4$\pm$3.4 & 97.4$\pm$5.8 & 6.49$\pm$0.39 &  \n &2005.43 & 1999.77\\ 
1034$-$293  & 4 & 7  & 681 &0.64&  2.92& $ 138.3$ &
 148.9$\pm$5.5 & 10.6$\pm$6.0 & 334$\pm$36 & 6.49$\pm$0.69 &  \n &2009.75 & 2010.55\\ 
1036+054  & 1 & 8  & 10 &2.39&  14.11& $ 352.1$ &
 1.4$\pm$7.0 & 9.3$\pm$7.2 & 223$\pm$45 & 6.3$\pm$1.3 &  \n &2063.09 & 1994.72\\ 
  & 2\tablenotemark{a} & 16  & 439 &1.06&  6.26& $ 355.2$ &
 355.64$\pm$0.92 & 0.4$\pm$1.0 & 197$\pm$12 & 5.59$\pm$0.33 &  \n &2001.58 & 2002.10\\ 
1038+064  & 1 & 8  & 13 &7.32&  61.58& $ 145.8$ &
 137$\pm$10 & 9$\pm$10 & 55.3$\pm$9.9 & 3.44$\pm$0.61 &  \n &1898.01 & 1855.92\\ 
  & 3 & 8  & 111 &2.15&  18.11& $ 155.5$ &
 155.2$\pm$2.5 & 0.3$\pm$2.5 & 80.8$\pm$5.5 & 5.02$\pm$0.34 &  1980.0$\pm$1.5 &1980.18 & 1979.78\\ 
  & 4 & 8  & 29 &1.22&  10.28& $ 157.7$ &
 148.5$\pm$2.7 & 9.2$\pm$2.8\tablenotemark{c} & 147.5$\pm$9.5 & 9.17$\pm$0.59 &  \n &2000.49 & 1997.52\\ 
  & 5 & 7  & 272 &0.42&  3.51& $ 158.7$ &
 149.1$\pm$5.6 & 9.6$\pm$5.8 & 55.9$\pm$8.0 & 3.47$\pm$0.50 &  \n &2001.82 & 1998.99\\ 
  & 6 & 7  & 32 &2.83&  23.83& $ 154.8$ &
 156.7$\pm$2.6 & 1.9$\pm$2.6 & 158$\pm$13 & 9.85$\pm$0.82 &  \n &1987.74 & 1989.34\\ 
1044+719  & 2\tablenotemark{a} & 10  & 56 &1.30&  10.78& $ 162.5$ &
 93$\pm$12 & 69$\pm$12\tablenotemark{c} & 67$\pm$17 & 3.9$\pm$1.0 &  \n &2005.66 & 1708.83\\ 
1045$-$188  & 1 & 11  & 17 &6.96&  46.25& $ 145.9$ &
 24$\pm$82 & 122$\pm$82 & 9$\pm$18\tablenotemark{e} & 0.31$\pm$0.63 &  \n &934.52 & 2709.62\\ 
  & 3 & 11  & 49 &2.22&  14.76& $ 151.8$ &
 150.9$\pm$1.3 & 0.9$\pm$1.4 & 299.4$\pm$9.1 & 10.35$\pm$0.32 &  2000.72$\pm$0.21 &2000.84 & 2000.56\\ 
1049+215  & 1 & 7  & 27 &7.53&  63.59& $ 111.4$ &
 74.8$\pm$6.0 & 36.7$\pm$6.0\tablenotemark{c} & 99.3$\pm$8.6 & 6.29$\pm$0.54 &  \n &1925.93 & 2104.66\\ 
  & 2 & 7  & 52 &1.48&  12.52& $ 103.8$ &
 9$\pm$92 & 95$\pm$92 & 22$\pm$35 & 1.4$\pm$2.2 &  \n &1568.81 & 2013.89\\ 
  & 3 & 7  & 236 &0.74&  6.21& $ 116.8$ &
 105$\pm$11 & 12$\pm$11 & 54$\pm$11 & 3.42$\pm$0.72 &  \n &1984.78 & 1973.61\\ 
1055+018  & 2 & 11  & 150 &6.08&  47.28& $ 308.5$ &
 341$\pm$22 & 33$\pm$22 & 76$\pm$38 & 3.6$\pm$1.8 &  \n &1805.33 & 1946.88\\ 
  & 3 & 28  & 125 &4.02&  31.27& $ 309.8$ &
 283.2$\pm$4.1 & 26.6$\pm$4.1\tablenotemark{c} & 146$\pm$14 & 6.98$\pm$0.68 &  \n &1981.97 & 1926.19\\ 
  & 4 & 30  & 225 &1.75&  13.65& $ 305.7$ &
 215$\pm$10 & 91$\pm$10\tablenotemark{c} & 27.2$\pm$5.4 & 1.30$\pm$0.26 &  \n &1911.97 & 2049.29\\ 
  & 5 & 30  & 1272 &0.17&  1.32& $ 297.7$ &
 150$\pm$20 & 148$\pm$20 & 4.2$\pm$2.0\tablenotemark{e} & 0.199$\pm$0.096 &  \n &2075.71 & 2025.41\\ 
1055+201  & 1 & 9  & 25 &3.41&  28.03& $ 354.1$ &
 351.9$\pm$3.2 & 2.2$\pm$3.2 & 127$\pm$26 & 7.2$\pm$1.5 &  \n &1978.22 & 1970.69\\ 
  & 2 & 9  & 37 &2.01&  16.56& $ 353.4$ &
 347.8$\pm$2.9 & 5.6$\pm$2.9 & 97$\pm$19 & 5.5$\pm$1.1 &  \n &1986.37 & 1976.66\\ 
  & 3 & 9  & 47 &0.95&  7.78& $ 344.7$ &
 349.5$\pm$3.3 & 4.8$\pm$3.5 & 131$\pm$17 & 7.45$\pm$0.98 &  1990.31$\pm$0.95 &1987.29 & 1990.62\\ 
1055+567  & 1 & 6  & 29 &1.08&  2.68& $ 279.0$ &
 256.0$\pm$7.0 & 23.0$\pm$7.1\tablenotemark{c} & 123$\pm$34 & 1.14$\pm$0.31 &  \n &2002.23 & 2016.77\\ 
  & 2 & 6  & 19 &0.52&  1.29& $ 244.7$ &
 17$\pm$64 & 132$\pm$64 & 10.0$\pm$6.1\tablenotemark{e} & 0.092$\pm$0.056 &  \n &2174.88 & 2034.31\\ 
1101+384  & 6 & 28  & 13 &3.95&  2.41& $ 329.1$ &
 228.0$\pm$8.6 & 101.0$\pm$8.6\tablenotemark{c} & 90$\pm$13 & 0.185$\pm$0.028 &  \n &1979.88 & 2066.14\\ 
  & 8 & 30  & 43 &0.37&  0.23& $ 332.0$ &
 98$\pm$10\tablenotemark{b} & 126$\pm$11\tablenotemark{c} & 22.4$\pm$5.3 & 0.046$\pm$0.011 &  \n &2018.11 & 2115.43\\ 
  & 9 & 27  & 15 &1.74&  1.06& $ 329.6$ &
 141$\pm$31 & 171$\pm$31 & 31$\pm$18 & 0.063$\pm$0.036 &  \n &2055.26 & 2072.74\\ 
  & 11\tablenotemark{a} & 30  & 19 &1.01&  0.62& $ 329.3$ &
 107$\pm$20 & 138$\pm$20 & 27$\pm$11 & 0.056$\pm$0.022 &  \n &2030.11 & 2120.30\\ 
1118$-$056  & 1 & 5  & 8 &5.76&  48.61& $ 34.2$ &
 242$\pm$188 & 152$\pm$188 & 46$\pm$103 & 2.9$\pm$6.5 &  \n &2088.60 & 2228.74\\ 
  & 3 & 5  & 91 &1.67&  14.06& $ 30.8$ &
 25$\pm$82 & 6$\pm$82 & 17$\pm$14 & 1.04$\pm$0.91 &  \n &1888.57 & 1914.10\\ 
  & 4 & 5  & 68 &0.35&  2.92& $ 25.7$ &
 183$\pm$28 & 157$\pm$28 & 23$\pm$24 & 1.4$\pm$1.5 &  \n &2148.49 & 2023.65\\ 
1127$-$145  & 2\tablenotemark{a} & 17  & 131 &6.30&  52.43& $ 77.1$ &
 64.0$\pm$2.8 & 13.0$\pm$2.9\tablenotemark{c} & 196.9$\pm$8.2 & 11.68$\pm$0.48 &  \n &1972.18 & 1990.49\\ 
  & 3\tablenotemark{a} & 24  & 250 &4.38&  36.46& $ 83.0$ &
 66.6$\pm$4.0 & 16.4$\pm$4.0\tablenotemark{c} & 31.4$\pm$2.9 & 1.86$\pm$0.17 &  \n &1853.21 & 1961.30\\ 
  & 4\tablenotemark{a} & 22  & 220 &4.82&  40.11& $ 79.6$ &
 74.0$\pm$2.0 & 5.7$\pm$2.1 & 216$\pm$10 & 12.84$\pm$0.62 &  \n &1982.70 & 1990.96\\ 
  & 5\tablenotemark{a} & 17  & 443 &0.63&  5.25& $ 88.3$ &
 77.3$\pm$5.2 & 10.9$\pm$5.3 & 51.3$\pm$9.9 & 3.05$\pm$0.59 &  \n &1987.76 & 1998.64\\ 
  & 8 & 15  & 85 &2.70&  22.48& $ 87.0$ &
 89.2$\pm$1.1 & 2.2$\pm$1.2 & 265.5$\pm$7.7 & 15.75$\pm$0.46 &  1997.81$\pm$0.32 &1997.81 & 1969.20\\ 
  & 12 & 8  & 372 &0.90&  7.51& $ 84.5$ &
 89.7$\pm$5.6 & 5.2$\pm$5.8 & 126$\pm$16 & 7.49$\pm$0.97 &  \n &2004.31 & 1882.77\\ 
  & 13 & 6  & 86 &3.12&  26.02& $ 89.5$ &
 71.7$\pm$9.6 & 17.8$\pm$9.6 & 319$\pm$68 & 18.9$\pm$4.0 &  \n &2001.90 & 2011.92\\ 
1128+385  & 1 & 8  & 56 &0.90&  7.70& $ 204.7$ &
 342.2$\pm$9.9\tablenotemark{b} & 137.4$\pm$10.0\tablenotemark{c} & 39.0$\pm$8.7 & 2.97$\pm$0.66 &  \n &1965.53 & 2019.18\\ 
  & 2 & 8  & 117 &0.32&  2.76& $ 188.0$ &
 229$\pm$23 & 41$\pm$23 & 21.8$\pm$7.8 & 1.66$\pm$0.60 &  \n &1994.38 & 1974.90\\ 
  & 3 & 7  & 145 &0.65&  5.54& $ 199.9$ &
 66$\pm$32 & 134$\pm$32 & 38$\pm$20 & 2.9$\pm$1.5 &  \n &2018.06 & 2050.67\\ 
  & 4 & 7  & 96 &0.50&  4.25& $ 179.8$ &
 97$\pm$11 & 82$\pm$11\tablenotemark{c} & 43.3$\pm$3.7 & 3.30$\pm$0.28 &  \n &2011.67 & 1921.18\\ 
1128$-$047  & 1 & 10  & 15 &7.25&  29.42& $ 155.3$ &
 166$\pm$24 & 10$\pm$24 & 260$\pm$191 & 4.4$\pm$3.2 &  \n &1960.50 & 1981.86\\ 
  & 2 & 10  & 24 &4.51&  18.29& $ 161.3$ &
 143$\pm$27 & 18$\pm$27 & 184$\pm$91 & 3.1$\pm$1.5 &  \n &1994.89 & 1979.03\\ 
  & 3 & 10  & 30 &3.30&  13.40& $ 166.7$ &
 164$\pm$14 & 3$\pm$14 & 123$\pm$52 & 2.06$\pm$0.87 &  \n &1985.80 & 1980.81\\ 
  & 4 & 10  & 55 &1.95&  7.91& $ 172.5$ &
 156.6$\pm$8.1 & 15.9$\pm$8.1 & 69$\pm$14 & 1.15$\pm$0.23 &  \n &1998.71 & 1977.38\\ 
  & 5 & 10  & 125 &0.86&  3.47& $ 213.9$ &
 156$\pm$26 & 57$\pm$26 & 15.4$\pm$8.3 & 0.26$\pm$0.14 &  \n &2085.78 & 1957.73\\ 
  & 6 & 9  & 165 &0.31&  1.26& $ 253.4$ &
 328.4$\pm$7.2 & 75.1$\pm$7.4\tablenotemark{c} & 57.4$\pm$9.3 & 0.96$\pm$0.16 &  \n &1998.31 & 2010.04\\ 
1144+402  & 3 & 8  & 61 &0.61&  4.98& $ 324.6$ &
 56$\pm$25 & 91$\pm$25 & 23$\pm$13 & 1.28$\pm$0.70 &  \n &2030.22 & 1973.03\\ 
1145$-$071  & 3 & 6  & 123 &1.27&  10.78& $ 280.3$ &
 287.5$\pm$3.8 & 7.2$\pm$3.8 & 192.3$\pm$7.2 & 12.44$\pm$0.47 &  2006.32$\pm$0.23 &2006.14 & 2009.02\\ 
  & 4 & 6  & 147 &0.44&  3.74& $ 286.6$ &
 278.4$\pm$3.6 & 8.2$\pm$3.9 & 211$\pm$42 & 13.6$\pm$2.7 &  \n &2010.93 & 2008.86\\ 
1148$-$001  & 3\tablenotemark{a} & 10  & 83 &5.32&  45.13& $ 242.8$ &
 241.2$\pm$4.5 & 1.6$\pm$4.5 & 92.7$\pm$8.2 & 7.64$\pm$0.68 &  \n &1947.13 & 1950.82\\ 
  & 5 & 7  & 39 &2.23&  18.90& $ 56.6$ &
 117$\pm$13 & 60$\pm$13\tablenotemark{c} & 51$\pm$12 & 4.24$\pm$0.97 &  \n &1964.03 & 2057.09\\ 
  & 6 & 7  & 231 &2.20&  18.65& $ 237.7$ &
 248.4$\pm$3.7 & 10.8$\pm$3.7 & 78.2$\pm$3.7 & 6.45$\pm$0.30 &  \n &1978.29 & 1962.90\\ 
  & 7 & 6  & 72 &0.92&  7.77& $ 238.7$ &
 249.3$\pm$6.1 & 10.7$\pm$6.2 & 120$\pm$14 & 9.9$\pm$1.1 &  \n &2001.02 & 1996.76\\ 
1150+497  & 1 & 7  & 7 &5.10&  24.24& $ 200.9$ &
 202.2$\pm$3.5 & 1.3$\pm$3.6 & 845$\pm$98 & 17.5$\pm$2.0 &  2003.65$\pm$0.52 &2003.80 & 2003.42\\ 
  & 2 & 13  & 43 &3.51&  16.69& $ 200.8$ &
 195.3$\pm$1.2 & 5.5$\pm$1.2\tablenotemark{c} & 477$\pm$20 & 9.86$\pm$0.41 &  \n &2000.89 & 2003.68\\ 
  & 5 & 11  & 72 &1.35&  6.39& $ 208.2$ &
 200.1$\pm$1.7 & 8.1$\pm$1.8\tablenotemark{c} & 392$\pm$20 & 8.11$\pm$0.41 &  \n &2005.67 & 2007.16\\ 
  & 7 & 9  & 26 &1.46&  6.96& $ 204.6$ &
 202.5$\pm$3.2 & 2.1$\pm$3.3 & 398$\pm$39 & 8.23$\pm$0.80 &  2008.23$\pm$0.31 &2008.02 & 2008.40\\ 
  & 8 & 10  & 47 &2.37&  11.27& $ 204.3$ &
 207.2$\pm$2.9 & 2.8$\pm$3.0 & 290$\pm$21 & 6.00$\pm$0.43 &  2003.97$\pm$0.50 &2004.43 & 2003.43\\ 
  & 11 & 6  & 148 &0.53&  2.54& $ 215.8$ &
 214.1$\pm$3.1 & 1.7$\pm$3.3 & 304$\pm$17 & 6.27$\pm$0.34 &  2010.13$\pm$0.10 &2010.05 & 2010.16\\ 
1150+812\tablenotemark{d}  & 2 & 14  & 115 &3.12&  26.20& $ 169.3$ &
 155.1$\pm$3.3 & 14.2$\pm$3.4\tablenotemark{c} & 119.7$\pm$5.7 & 7.38$\pm$0.35 &  \n &1993.74 & 1976.94\\ 
  & 3\tablenotemark{a} & 14  & 129 &2.70&  22.70& $ 178.6$ &
 161.1$\pm$3.3 & 17.6$\pm$3.4\tablenotemark{c} & 110.4$\pm$4.4 & 6.81$\pm$0.27 &  \n &2003.37 & 1979.31\\ 
  & 4\tablenotemark{a} & 14  & 49 &1.57&  13.15& $ 194.1$ &
 171.7$\pm$4.3 & 22.5$\pm$4.6\tablenotemark{c} & 168$\pm$15 & 10.37$\pm$0.95 &  \n &2020.81 & 1996.05\\ 
  & 5 & 13  & 71 &0.89&  7.49& $ 215.1$ &
 198.4$\pm$3.9 & 16.6$\pm$4.2\tablenotemark{c} & 100.0$\pm$9.6 & 6.17$\pm$0.59 &  \n &1988.55 & 1997.05\\ 
  & 6\tablenotemark{a} & 12  & 525 &0.42&  3.54& $ 214.1$ &
 206.4$\pm$3.5 & 7.7$\pm$4.2 & 112.7$\pm$9.0 & 6.95$\pm$0.56 &  \n &2001.57 & 2002.83\\ 
  & 7 & 6  & 215 &0.43&  3.59& $ 225.1$ &
 228.9$\pm$8.7 & 3.8$\pm$9.6 & 114$\pm$16 & 7.00$\pm$1.00 &  \n &2004.65 & 2004.14\\ 
1156+295  & 2 & 43  & 23 &3.99&  28.93& $ 0.1$ &
 43.0$\pm$8.4 & 42.9$\pm$8.4\tablenotemark{c} & 43.3$\pm$6.6 & 1.77$\pm$0.27 &  \n &2003.75 & 1877.87\\ 
  & 4 & 14  & 344 &0.65&  4.73& $ 357.6$ &
 2.8$\pm$3.6 & 5.2$\pm$4.0 & 302$\pm$36 & 12.3$\pm$1.5 &  1995.27$\pm$0.28 &1999.25 & 1995.23\\ 
  & 7 & 7  & 188 &0.80&  5.83& $ 22.5$ &
 32.3$\pm$5.5 & 9.8$\pm$6.1 & 603$\pm$48 & 24.6$\pm$1.9 &  \n &2002.38 & 2001.88\\ 
  & 8 & 8  & 240 &0.71&  5.16& $ 15.8$ &
 24.4$\pm$4.5 & 8.6$\pm$5.1 & 517$\pm$48 & 21.1$\pm$1.9 &  \n &2002.99 & 2002.45\\ 
  & 9 & 8  & 264 &0.73&  5.29& $ 14.8$ &
 19.4$\pm$2.7 & 4.6$\pm$2.8 & 516$\pm$47 & 21.0$\pm$1.9 &  2003.72$\pm$0.10 &2003.87 & 2003.51\\ 
1157$-$215  & 1 & 5  & 63 &4.19&  33.02& $ 317.2$ &
 321$\pm$25 & 4$\pm$25 & 9.3$\pm$3.8 & 0.46$\pm$0.19 &  \n &1529.10 & 1586.27\\ 
  & 2 & 5  & 12 &3.22&  25.38& $ 325.3$ &
 89$\pm$22\tablenotemark{b?} & 124$\pm$22\tablenotemark{c?} & 83$\pm$22 & 4.1$\pm$1.1 &  \n &2034.10 & $-$263.81\\ 
  & 3 & 5  & 45 &1.02&  8.07& $ 347.4$ &
 360.0$\pm$6.2 & 12.6$\pm$6.2 & 26.2$\pm$8.0 & 1.30$\pm$0.40 &  \n &$-$15033 & 1973.86\\ 
1202$-$262  & 2 & 5  & 8 &2.71&  20.26& $ 340.1$ &
 337$\pm$11 & 3$\pm$11 & 245$\pm$76 & 10.7$\pm$3.3 &  \n &2002.75 & 2001.14\\ 
  & 3 & 5  & 67 &0.65&  4.84& $ 343.7$ &
 339.9$\pm$8.0 & 3.8$\pm$8.0 & 102$\pm$23 & 4.46$\pm$0.99 &  \n &2007.28 & 2005.98\\ 
1213$-$172  & 1 & 10  & 27 &10.31&  \n& $ 115.0$ &
 72$\pm$12 & 43$\pm$12\tablenotemark{c} & 80$\pm$15 & \n &  \n &1883.46 & 2181.11\\ 
  & 3 & 7  & 31 &2.67&  \n& $ 131.8$ &
 97.4$\pm$6.6 & 34.4$\pm$6.6\tablenotemark{c} & 93$\pm$12 & \n &  \n &1983.88 & 1857.70\\ 
  & 4\tablenotemark{a} & 10  & 348 &1.02&  \n& $ 107.9$ &
 116.2$\pm$3.6 & 8.4$\pm$4.0 & 151.3$\pm$7.3 & \n &  \n &1999.97 & 2002.43\\ 
  & 5 & 8  & 633 &0.32&  \n& $ 111.1$ &
 75$\pm$14 & 36$\pm$14 & 14.9$\pm$5.6 & \n &  \n &1987.27 & 2038.08\\ 
1215+303\tablenotemark{d}  & 2 & 5  & 9 &1.70&  3.90& $ 145.1$ &
 133$\pm$92 & 12$\pm$92 & 2.9$\pm$4.4 & 0.024$\pm$0.037 &  \n &1541.35 & 1296.48\\ 
  & 3 & 5  & 11 &1.13&  2.58& $ 149.6$ &
 124$\pm$54 & 26$\pm$54 & 5.0$\pm$4.6 & 0.042$\pm$0.039 &  \n &1870.55 & 1660.45\\ 
  & 4 & 5  & 27 &0.53&  1.22& $ 151.5$ &
 177$\pm$22 & 25$\pm$22 & 3.8$\pm$1.7 & 0.032$\pm$0.014 &  \n &809.29 & 1884.94\\ 
1219+044  & 4\tablenotemark{a} & 10  & 13 &1.53&  12.18& $ 173.9$ &
 216$\pm$22 & 42$\pm$22 & 20.9$\pm$6.9 & 1.07$\pm$0.35 &  \n &2020.31 & 1917.29\\ 
  & 5 & 10  & 67 &0.38&  3.01& $ 188.0$ &
 348$\pm$17 & 160$\pm$18 & 14$\pm$16 & 0.71$\pm$0.79 &  \n &1989.49 & 2034.82\\ 
1219+285  & 1 & 7  & 50 &10.63&  19.89& $ 106.9$ &
 141.7$\pm$4.4 & 34.8$\pm$4.5\tablenotemark{c} & 545$\pm$39 & 3.67$\pm$0.26 &  \n &1966.90 & 1989.82\\ 
  & 4 & 11  & 29 &10.90&  20.39& $ 116.2$ &
 139.8$\pm$4.5 & 23.6$\pm$4.6\tablenotemark{c} & 1356$\pm$118 & 9.12$\pm$0.80 &  \n &1993.04 & 1999.57\\ 
  & 7 & 11  & 37 &5.00&  9.36& $ 114.5$ &
 105.7$\pm$2.5 & 8.9$\pm$2.6\tablenotemark{c} & 1061$\pm$108 & 7.14$\pm$0.73 &  \n &1999.76 & 1996.96\\ 
  & 8 & 14  & 38 &9.06&  16.96& $ 112.6$ &
 124.0$\pm$2.1 & 11.4$\pm$2.1\tablenotemark{c} & 885$\pm$35 & 5.96$\pm$0.23 &  \n &1998.12 & 2002.48\\ 
  & 9\tablenotemark{a} & 10  & 17 &4.95&  9.26& $ 108.3$ &
 106.3$\pm$4.5 & 1.9$\pm$4.6 & 770$\pm$61 & 5.18$\pm$0.41 &  \n &1996.34 & 1995.54\\ 
  & 10 & 5  & 37 &3.40&  6.37& $ 109.3$ &
 117$\pm$14 & 7$\pm$14 & 894$\pm$117 & 6.02$\pm$0.79 &  \n &1999.24 & 2000.45\\ 
  & 12 & 26  & 19 &3.05&  5.71& $ 109.2$ &
 121.8$\pm$5.0 & 12.6$\pm$5.0 & 83.3$\pm$7.9 & 0.561$\pm$0.053 &  \n &1963.93 & 1981.77\\ 
  & 15\tablenotemark{a} & 20  & 23 &4.66&  8.72& $ 108.5$ &
 114.4$\pm$2.3 & 5.9$\pm$2.4 & 520$\pm$31 & 3.50$\pm$0.21 &  \n &1996.72 & 1999.19\\ 
  & 17 & 33  & 26 &0.92&  1.71& $ 108.4$ &
 266.4$\pm$9.4\tablenotemark{b} & 158.0$\pm$9.4 & 18.7$\pm$3.7\tablenotemark{e} & 0.126$\pm$0.025 &  \n &2051.65 & 1762.30\\ 
  & 18\tablenotemark{a} & 33  & 41 &0.32&  0.61& $ 102.2$ &
 260$\pm$21 & 158$\pm$21 & 3.7$\pm$2.3 & 0.025$\pm$0.015 &  \n &2092.75 & 1895.63\\ 
1222+216\tablenotemark{d}  & 1 & 24  & 14 &13.50&  75.78& $ 354.1$ &
 11.5$\pm$1.4 & 17.4$\pm$1.4\tablenotemark{c} & 320.4$\pm$9.3 & 8.41$\pm$0.24 &  \n &2026.47 & 1961.85\\ 
  & 2\tablenotemark{a} & 17  & 20 &7.40&  41.53& $ 7.4$ &
 13.9$\pm$1.7 & 6.5$\pm$1.8\tablenotemark{c} & 583$\pm$16 & 15.31$\pm$0.43 &  \n &1994.78 & 1988.62\\ 
  & 3\tablenotemark{a} & 13  & 74 &3.67&  20.59& $ 2.7$ &
 9.7$\pm$1.1 & 7.0$\pm$1.2\tablenotemark{c} & 640.3$\pm$8.3 & 16.81$\pm$0.22 &  \n &1998.32 & 1994.12\\ 
  & 4\tablenotemark{a} & 25  & 98 &5.34&  29.95& $ 4.3$ &
 9.90$\pm$0.95 & 5.6$\pm$1.1\tablenotemark{c} & 639.2$\pm$5.3 & 16.78$\pm$0.14 &  \n &2000.79 & 1995.97\\ 
  & 5\tablenotemark{a} & 20  & 70 &5.25&  29.47& $ 359.5$ &
 6.0$\pm$1.1 & 6.4$\pm$1.2\tablenotemark{c} & 630.5$\pm$7.6 & 16.56$\pm$0.20 &  \n &2006.99 & 1997.93\\ 
  & 6 & 16  & 24 &5.08&  28.50& $ 355.8$ &
 353.19$\pm$0.99 & 2.6$\pm$1.1 & 779$\pm$15 & 20.46$\pm$0.40 &  \n &2003.98 & 2001.43\\ 
  & 7\tablenotemark{a} & 14  & 18 &4.07&  22.85& $ 4.5$ &
 2.7$\pm$1.1 & 1.8$\pm$1.3 & 1028$\pm$59 & 27.0$\pm$1.6 &  \n &2002.04 & 2004.76\\ 
  & 9 & 10  & 8 &2.14&  12.04& $ 0.9$ &
 0.16$\pm$0.87 & 0.71$\pm$0.92 & 632$\pm$45 & 16.6$\pm$1.2 &  2006.55$\pm$0.25 &1991.09 & 2006.55\\ 
  & 10 & 9  & 25 &1.11&  6.25& $ 4.3$ &
 6.9$\pm$2.6 & 2.6$\pm$2.7 & 444$\pm$35 & 11.67$\pm$0.92 &  2007.82$\pm$0.20 &2008.69 & 2007.72\\ 
  & 11 & 9  & 27 &7.50&  42.11& $ 357.8$ &
 17.7$\pm$2.3 & 19.9$\pm$2.3\tablenotemark{c} & 615$\pm$23 & 16.16$\pm$0.60 &  \n &2011.81 & 1997.46\\ 
  & 12 & 7  & 116 &0.37&  2.09& $ 8.4$ &
 18.7$\pm$4.5 & 10.3$\pm$4.5 & 96$\pm$19 & 2.52$\pm$0.49 &  \n &2008.83 & 2006.54\\ 
1226+023\tablenotemark{d}  & 1 & 16  & 399 &18.62&  50.40& $ 236.2$ &
 216.1$\pm$3.0 & 20.1$\pm$3.0\tablenotemark{c} & 829$\pm$45 & 8.48$\pm$0.46 &  \n &1965.94 & 1982.15\\ 
  & 2\tablenotemark{a} & 60  & 1137 &14.49&  39.22& $ 236.9$ &
 228.46$\pm$0.89 & 8.49$\pm$0.92\tablenotemark{c} & 786$\pm$11 & 8.04$\pm$0.12 &  \n &1982.09 & 1987.58\\ 
  & 3\tablenotemark{a} & 22  & 1375 &6.36&  17.21& $ 246.4$ &
 240.90$\pm$0.70 & 5.46$\pm$0.72\tablenotemark{c} & 1031$\pm$19 & 10.54$\pm$0.19 &  \n &1991.45 & 1992.83\\ 
  & 4 & 10  & 2043 &2.48&  6.72& $ 245.4$ &
 245.7$\pm$2.7 & 0.3$\pm$2.7 & 1255$\pm$54 & 12.83$\pm$0.56 &  1994.287$\pm$0.087 &1994.29 & 1994.26\\ 
  & 5 & 23  & 2329 &4.11&  11.13& $ 242.7$ &
 245.17$\pm$0.61 & 2.45$\pm$0.71\tablenotemark{c} & 1455$\pm$16 & 14.87$\pm$0.17 &  1995.175$\pm$0.037 &1995.23 & 1994.91\\ 
  & 6 & 9  & 2263 &1.03&  2.78& $ 237.0$ &
 241.4$\pm$3.0 & 4.4$\pm$3.1 & 1001$\pm$50 & 10.23$\pm$0.51 &  1995.332$\pm$0.053 &1995.36 & 1995.17\\ 
  & 7 & 6  & 6645 &0.41&  1.10& $ 238.3$ &
 239.3$\pm$2.1 & 1.0$\pm$2.3 & 655$\pm$38 & 6.70$\pm$0.39 &  1996.005$\pm$0.021 &1996.03 & 1996.00\\ 
  & 8 & 8  & 2445 &1.34&  3.62& $ 234.9$ &
 221.2$\pm$7.7 & 13.7$\pm$7.9 & 509$\pm$67 & 5.20$\pm$0.69 &  \n &1995.54 & 1996.79\\ 
  & 9\tablenotemark{a} & 54  & 2441 &6.80&  18.41& $ 234.5$ &
 240.12$\pm$0.71 & 5.59$\pm$0.81\tablenotemark{c} & 1015$\pm$15 & 10.38$\pm$0.15 &  \n &1998.84 & 1997.33\\ 
  & 12\tablenotemark{a} & 43  & 3696 &4.14&  11.21& $ 227.8$ &
 232.35$\pm$0.79 & 4.57$\pm$0.91\tablenotemark{c} & 887$\pm$12 & 9.07$\pm$0.12 &  \n &2002.11 & 2001.34\\ 
  & 13 & 14  & 1549 &1.41&  3.82& $ 249.2$ &
 242.4$\pm$3.5 & 6.7$\pm$3.7 & 600$\pm$28 & 6.14$\pm$0.29 &  2001.25$\pm$0.11 &2001.15 & 2001.82\\ 
  & 15 & 13  & 2197 &1.72&  4.67& $ 218.6$ &
 219.9$\pm$1.6 & 1.3$\pm$1.8 & 849$\pm$25 & 8.68$\pm$0.26 &  2003.972$\pm$0.064 &2004.02 & 2003.92\\ 
  & 16\tablenotemark{a} & 10  & 2751 &1.40&  3.79& $ 217.4$ &
 220.3$\pm$4.9 & 2.9$\pm$5.0 & 595$\pm$56 & 6.09$\pm$0.57 &  \n &2004.17 & 2003.93\\ 
  & 19\tablenotemark{a} & 17  & 1380 &4.61&  12.46& $ 221.1$ &
 235.9$\pm$2.7 & 14.8$\pm$2.8\tablenotemark{c} & 725$\pm$36 & 7.41$\pm$0.36 &  \n &2004.34 & 2000.86\\ 
  & 21 & 24  & 1086 &4.31&  11.67& $ 236.3$ &
 258.3$\pm$2.3 & 22.0$\pm$2.3\tablenotemark{c} & 538$\pm$15 & 5.50$\pm$0.15 &  \n &1997.55 & 1982.44\\ 
  & 22 & 6  & 4457 &0.60&  1.61& $ 216.6$ &
 223.1$\pm$4.2 & 6.5$\pm$4.6 & 664$\pm$47 & 6.79$\pm$0.48 &  \n &2009.34 & 2009.14\\ 
  & 24 & 14  & 6994 &1.27&  3.43& $ 220.1$ &
 223.3$\pm$2.0 & 3.3$\pm$2.0 & 716$\pm$24 & 7.32$\pm$0.25 &  2007.392$\pm$0.062 &2007.50 & 2007.30\\ 
  & 25\tablenotemark{a} & 14  & 2922 &0.77&  2.10& $ 212.2$ &
 219.4$\pm$4.5 & 7.2$\pm$4.7 & 519$\pm$43 & 5.30$\pm$0.44 &  \n &2007.91 & 2007.53\\ 
  & 26\tablenotemark{a} & 44  & 2109 &12.94&  35.02& $ 240.8$ &
 231.04$\pm$0.41 & 9.80$\pm$0.42\tablenotemark{c} & 880.3$\pm$5.6 & 9.000$\pm$0.057 &  \n &1989.85 & 1994.97\\ 
  & 27\tablenotemark{a} & 12  & 564 &3.80&  10.28& $ 239.4$ &
 235.4$\pm$2.8 & 4.0$\pm$2.9 & 1216$\pm$76 & 12.43$\pm$0.78 &  \n &1996.02 & 1996.49\\ 
  & 29\tablenotemark{a} & 17  & 2778 &2.72&  7.36& $ 216.8$ &
 211.2$\pm$2.3 & 5.6$\pm$2.4 & 947$\pm$51 & 9.68$\pm$0.52 &  \n &2006.07 & 2006.70\\ 
1228+126  & 1 & 25  & 120 &21.47&  1.72& $ 289.7$ &
 169$\pm$360 & 121$\pm$360 & 4$\pm$32\tablenotemark{e} & 0.0012$\pm$0.0085 &  \n &25925 & 3668.51\\ 
  & 2 & 30  & 80 &12.70&  1.02& $ 285.9$ &
 234$\pm$56 & 52$\pm$56 & 40$\pm$48 & 0.011$\pm$0.013 &  \n &1632.02 & 2151.36\\ 
  & 3\tablenotemark{a} & 32  & 127 &6.37&  0.51& $ 282.9$ &
 264$\pm$24 & 19$\pm$24 & 21$\pm$18 & 0.0055$\pm$0.0047 &  \n &1702.28 & 2609.63\\ 
  & 4\tablenotemark{a} & 33  & 171 &2.96&  0.24& $ 286.0$ &
 311.7$\pm$4.9 & 25.8$\pm$4.9\tablenotemark{c} & 99.7$\pm$8.9 & 0.0262$\pm$0.0023 &  \n &1965.08 & 1991.09\\ 
  & 5 & 33  & 265 &1.52&  0.12& $ 284.3$ &
 290.5$\pm$4.7 & 6.2$\pm$4.8 & 68.1$\pm$8.8 & 0.0179$\pm$0.0023 &  \n &1980.34 & 1987.66\\ 
  & 6 & 33  & 384 &0.42&  0.03& $ 282.5$ &
 9$\pm$80 & 86$\pm$80 & 2.4$\pm$3.0\tablenotemark{e} & 0.00064$\pm$0.00080 &  \n &3108.72 & 1966.21\\ 
  & 7\tablenotemark{a} & 33  & 133 &0.42&  0.03& $ 115.4$ &
 129$\pm$16 & 13$\pm$17 & 14.2$\pm$4.6 & 0.0037$\pm$0.0012 &  \n &1969.24 & 1983.10\\ 
1236+049  & 1 & 10  & 14 &1.84&  15.75& $ 307.2$ &
 47$\pm$25 & 100$\pm$25 & 23.1$\pm$10.0 & 1.78$\pm$0.77 &  \n &2097.57 & 1940.15\\ 
  & 2 & 11  & 45 &0.30&  2.60& $ 279.7$ &
 258.5$\pm$5.8 & 21.2$\pm$5.8\tablenotemark{c} & 32.1$\pm$5.6 & 2.47$\pm$0.43 &  \n &2001.75 & 2019.28\\ 
1243$-$072  & 1 & 8  & 23 &6.52&  54.97& $ 268.6$ &
 268.1$\pm$4.1 & 0.5$\pm$4.1 & 358$\pm$53 & 22.5$\pm$3.4 &  1990.0$\pm$2.7 &1989.98 & 1995.05\\ 
  & 3 & 6  & 30 &0.54&  4.55& $ 273.6$ &
 339$\pm$56 & 66$\pm$56 & 17.6$\pm$8.9\tablenotemark{e} & 1.11$\pm$0.56 &  \n &1923.24 & 2007.14\\ 
  & 4 & 9  & 107 &0.22&  1.88& $ 266.7$ &
 72$\pm$14 & 165$\pm$14 & 40$\pm$16 & 2.51$\pm$1.00 &  \n &2014.28 & 2009.44\\ 
1244$-$255  & 1\tablenotemark{a} & 10  & 24 &3.45&  23.59& $ 138.2$ &
 145$\pm$33 & 7$\pm$33 & 112$\pm$74 & 4.1$\pm$2.7 &  \n &1975.40 & 1982.83\\ 
  & 2 & 10  & 35 &1.15&  7.88& $ 142.1$ &
 320$\pm$98 & 178$\pm$98 & 16$\pm$30 & 0.6$\pm$1.1 &  \n &2080.16 & 2084.62\\ 
  & 3 & 9  & 103 &0.33&  2.29& $ 131.8$ &
 119$\pm$13 & 12$\pm$13 & 89$\pm$22 & 3.23$\pm$0.82 &  \n &2007.53 & 2005.62\\ 
1253$-$055\tablenotemark{d}  & 1 & 115  & 1100 &4.73&  29.85& $ 237.8$ &
 221.87$\pm$0.34 & 15.91$\pm$0.36\tablenotemark{c} & 348.4$\pm$2.2 & 11.014$\pm$0.069 &  \n &1984.77 & 1992.26\\ 
  & 2 & 47  & 869 &3.26&  20.59& $ 241.5$ &
 245.8$\pm$2.0 & 4.3$\pm$2.0 & 254$\pm$12 & 8.05$\pm$0.38 &  \n &1986.13 & 1983.54\\ 
  & 3 & 22  & 725 &0.99&  6.27& $ 233.8$ &
 230.2$\pm$6.3 & 3.6$\pm$6.4 & 212$\pm$25 & 6.70$\pm$0.78 &  \n &1991.93 & 1992.53\\ 
  & 4\tablenotemark{a} & 108  & 3780 &0.35&  2.20& $ 226.3$ &
 212$\pm$13 & 15$\pm$13 & 6.7$\pm$1.6 & 0.213$\pm$0.049 &  \n &1929.96 & 1959.69\\ 
  & 6\tablenotemark{a} & 46  & 2118 &1.44&  9.11& $ 232.8$ &
 232.4$\pm$2.4 & 0.4$\pm$2.5 & 485$\pm$22 & 15.35$\pm$0.69 &  \n &1999.15 & 1999.19\\ 
  & 7 & 28  & 768 &1.42&  8.97& $ 234.4$ &
 239.2$\pm$1.9 & 4.8$\pm$2.0 & 651$\pm$25 & 20.58$\pm$0.79 &  2001.277$\pm$0.086 &2001.40 & 2000.99\\ 
  & 8\tablenotemark{a} & 16  & 813 &0.94&  5.94& $ 225.3$ &
 245.1$\pm$4.0 & 19.8$\pm$4.1\tablenotemark{c} & 290$\pm$29 & 9.18$\pm$0.92 &  \n &2001.63 & 1998.76\\ 
  & 10 & 23  & 1695 &1.42&  8.97& $ 226.2$ &
 232.4$\pm$1.3 & 6.2$\pm$1.6\tablenotemark{c} & 516$\pm$13 & 16.30$\pm$0.40 &  2004.842$\pm$0.078 &2005.12 & 2004.50\\ 
  & 11 & 11  & 502 &1.14&  7.22& $ 236.6$ &
 236.5$\pm$5.9 & 0.1$\pm$6.1 & 468$\pm$61 & 14.8$\pm$1.9 &  2007.16$\pm$0.28 &2007.16 & 2007.17\\ 
1302$-$102  & 3 & 7  & 178 &0.75&  3.14& $ 30.5$ &
 32.8$\pm$6.1 & 2.3$\pm$6.8 & 177$\pm$22 & 3.09$\pm$0.38 &  \n &1993.95 & 1993.57\\ 
  & 4\tablenotemark{a} & 12  & 24 &3.39&  14.22& $ 32.1$ &
 30.9$\pm$2.0 & 1.2$\pm$2.0 & 486$\pm$19 & 8.49$\pm$0.33 &  \n &2002.50 & 2002.82\\ 
  & 5 & 6  & 17 &1.53&  6.41& $ 29.5$ &
 24.9$\pm$4.6 & 4.6$\pm$4.7 & 399$\pm$34 & 6.96$\pm$0.59 &  2005.07$\pm$0.33 &2004.40 & 2005.19\\ 
  & 6 & 8  & 14 &1.44&  6.02& $ 31.3$ &
 34.5$\pm$4.6 & 3.2$\pm$4.7 & 433$\pm$33 & 7.56$\pm$0.58 &  2007.09$\pm$0.26 &2007.35 & 2006.96\\ 
  & 8 & 5  & 17 &1.14&  4.77& $ 32.9$ &
 26.4$\pm$6.5 & 6.4$\pm$6.7 & 380$\pm$53 & 6.64$\pm$0.92 &  \n &2007.78 & 2008.62\\ 
1308+326\tablenotemark{d}  & 1 & 24  & 16 &10.85&  87.21& $ 280.5$ &
 270.9$\pm$2.5 & 9.6$\pm$2.6\tablenotemark{c} & 444$\pm$18 & 23.21$\pm$0.93 &  \n &1981.53 & 1722.04\\ 
  & 2 & 48  & 217 &3.43&  27.56& $ 286.7$ &
 286.78$\pm$0.74 & 0.06$\pm$0.81 & 407.1$\pm$8.3 & 21.31$\pm$0.43 &  1995.46$\pm$0.18 &1995.45 & 1995.48\\ 
  & 3 & 13  & 162 &1.69&  13.60& $ 296.4$ &
 284.2$\pm$3.3 & 12.2$\pm$3.5\tablenotemark{c} & 442$\pm$46 & 23.2$\pm$2.4 &  \n &1997.39 & 1994.00\\ 
  & 4 & 22  & 94 &1.81&  14.52& $ 308.6$ &
 295.3$\pm$1.4 & 13.3$\pm$1.6\tablenotemark{c} & 525$\pm$22 & 27.5$\pm$1.2 &  \n &1999.26 & 1997.21\\ 
  & 5 & 18  & 109 &2.45&  19.71& $ 318.1$ &
 309.71$\pm$0.84 & 8.34$\pm$0.85\tablenotemark{c} & 401.8$\pm$5.6 & 21.03$\pm$0.29 &  \n &1998.89 & 1997.09\\ 
  & 7 & 16  & 36 &1.84&  14.79& $ 298.1$ &
 296.3$\pm$4.0 & 1.8$\pm$4.2 & 340$\pm$30 & 17.8$\pm$1.6 &  2001.07$\pm$0.48 &2001.20 & 2000.78\\ 
  & 8\tablenotemark{a} & 16  & 38 &1.32&  10.62& $ 302.5$ &
 283.7$\pm$3.6 & 18.7$\pm$3.8\tablenotemark{c} & 212$\pm$24 & 11.1$\pm$1.3 &  \n &2003.19 & 1994.51\\ 
  & 9\tablenotemark{a} & 13  & 600 &0.32&  2.56& $ 331.1$ &
 325.4$\pm$2.9 & 5.7$\pm$3.1 & 165.3$\pm$8.2 & 8.65$\pm$0.43 &  \n &2002.99 & 2002.58\\ 
  & 11\tablenotemark{a} & 16  & 37 &3.78&  30.37& $ 311.7$ &
 278.0$\pm$2.3 & 33.7$\pm$2.3\tablenotemark{c} & 351.2$\pm$8.9 & 18.38$\pm$0.46 &  \n &2000.50 & 1957.20\\ 
  & 12 & 11  & 134 &0.42&  3.37& $ 303.2$ &
 263$\pm$13 & 40$\pm$13 & 58$\pm$23 & 3.1$\pm$1.2 &  \n &1996.80 & 2034.10\\ 
  & 13 & 9  & 41 &3.69&  29.64& $ 309.9$ &
 271.7$\pm$6.7 & 38.2$\pm$6.7\tablenotemark{c} & 237$\pm$59 & 12.4$\pm$3.1 &  \n &1995.55 & 1663.45\\ 
1329$-$049  & 1 & 8  & 6 &6.27&  52.70& $ 23.8$ &
 194$\pm$118 & 170$\pm$118 & 23$\pm$114 & 1.9$\pm$9.9 &  \n &2469.36 & 2273.69\\ 
  & 2 & 9  & 17 &1.33&  11.17& $ 13.6$ &
 9$\pm$15 & 5$\pm$15 & 76$\pm$16 & 6.5$\pm$1.4 &  \n &1984.60 & 1993.90\\ 
1331+170  & 1 & 9  & 35 &1.67&  14.11& $ 16.2$ &
 9.7$\pm$1.6 & 6.5$\pm$1.6\tablenotemark{c} & 63.7$\pm$6.0 & 5.40$\pm$0.51 &  \n &1963.66 & 1981.38\\ 
  & 2 & 9  & 255 &0.49&  4.11& $ 21.2$ &
 13.7$\pm$2.3 & 7.5$\pm$2.4\tablenotemark{c} & 47.1$\pm$3.5 & 3.99$\pm$0.30 &  1996.49$\pm$0.76 &1991.15 & 1997.04\\ 
1334$-$127  & 5 & 11  & 140 &2.31&  14.64& $ 146.2$ &
 154.1$\pm$2.1 & 7.9$\pm$2.2\tablenotemark{c} & 466$\pm$21 & 14.80$\pm$0.68 &  \n &1997.79 & 1999.54\\ 
  & 9 & 10  & 481 &0.95&  6.04& $ 144.2$ &
 158.3$\pm$2.0 & 14.1$\pm$2.3\tablenotemark{c} & 343$\pm$14 & 10.91$\pm$0.43 &  \n &2004.53 & 2006.50\\ 
  & 10 & 6  & 747 &0.84&  5.34& $ 138.7$ &
 136.9$\pm$4.3 & 1.8$\pm$4.7 & 483$\pm$37 & 15.4$\pm$1.2 &  2008.32$\pm$0.13 &2008.35 & 2008.24\\ 
  & 11\tablenotemark{a} & 12  & 359 &1.00&  6.32& $ 148.4$ &
 148.7$\pm$3.5 & 0.3$\pm$4.1 & 537$\pm$44 & 17.1$\pm$1.4 &  \n &2009.53 & 2009.55\\ 
  & 12 & 5  & 277 &0.39&  2.46& $ 157.9$ &
 141.6$\pm$4.7 & 16.3$\pm$4.8\tablenotemark{c} & 308$\pm$29 & 9.80$\pm$0.92 &  \n &2012.01 & 2011.28\\ 
  & 13 & 8  & 184 &2.35&  14.87& $ 147.9$ &
 150.8$\pm$2.3 & 3.0$\pm$2.4 & 690$\pm$35 & 21.9$\pm$1.1 &  2008.84$\pm$0.17 &2008.58 & 2009.00\\ 
1343+451  & 2 & 10  & 17 &1.04&  8.52& $ 174.4$ &
 130$\pm$13 & 44$\pm$14\tablenotemark{c} & 118$\pm$25 & 11.1$\pm$2.4 &  \n &2010.69 & 1998.22\\ 
1345+125  & 1 & 10  & 65 &66.06&  142.29& $ 177.5$ &
 214$\pm$18 & 37$\pm$18 & 56$\pm$22 & 0.44$\pm$0.17 &  \n &2095.44 & 579.31\\ 
  & 2 & 10  & 49 &52.30&  112.64& $ 161.1$ &
 185$\pm$10 & 24$\pm$10 & 46$\pm$18 & 0.36$\pm$0.14 &  \n &5870.93 & 921.75\\ 
  & 3 & 9  & 76 &44.47&  95.78& $ 154.6$ &
 171$\pm$22 & 17$\pm$22 & 18$\pm$12 & 0.138$\pm$0.093 &  \n &$-$5163.42 & $-$312.97\\ 
  & 4 & 9  & 86 &20.79&  44.77& $ 156.3$ &
 155.6$\pm$5.2 & 0.7$\pm$5.2 & 118$\pm$21 & 0.93$\pm$0.16 &  \n &1831.62 & 1825.67\\ 
  & 5 & 10  & 164 &9.76&  21.02& $ 161.2$ &
 79$\pm$17 & 83$\pm$17\tablenotemark{c} & 20.3$\pm$3.6 & 0.160$\pm$0.028 &  \n &1844.01 & 4286.63\\ 
  & 6 & 9  & 80 &7.75&  16.69& $ 167.6$ &
 153$\pm$14 & 14$\pm$14 & 103$\pm$27 & 0.81$\pm$0.21 &  \n &1966.27 & 1920.22\\ 
  & 7 & 7  & 47 &1.37&  2.96& $ 165.2$ &
 217$\pm$24 & 52$\pm$24 & 24$\pm$12 & 0.190$\pm$0.094 &  \n &2023.72 & 1930.57\\ 
1348+308  & 1 & 6  & 10 &1.75&  12.57& $ 293.8$ &
 307.7$\pm$3.6 & 14.0$\pm$3.7\tablenotemark{c} & 367$\pm$19 & 14.74$\pm$0.76 &  \n &2006.51 & 2008.88\\ 
  & 2 & 6  & 26 &0.71&  5.12& $ 293.8$ &
 289.2$\pm$2.7 & 4.6$\pm$3.1 & 373$\pm$40 & 15.0$\pm$1.6 &  2009.91$\pm$0.17 &2010.16 & 2009.66\\ 
1406$-$076  & 2 & 18  & 35 &7.68&  65.60& $ 253.3$ &
 247.5$\pm$2.5 & 5.8$\pm$2.5 & 247.9$\pm$8.9 & 17.22$\pm$0.62 &  \n &1975.80 & 1984.69\\ 
  & 3 & 13  & 15 &6.68&  57.07& $ 264.8$ &
 231.5$\pm$5.8 & 33.3$\pm$5.8\tablenotemark{c} & 171$\pm$17 & 11.9$\pm$1.2 &  \n &1960.30 & 2004.22\\ 
  & 8 & 12  & 29 &1.56&  13.34& $ 257.1$ &
 249.3$\pm$2.3 & 7.9$\pm$2.4\tablenotemark{c} & 292$\pm$19 & 20.3$\pm$1.3 &  \n &2004.82 & 2007.04\\ 
  & 9 & 8  & 91 &0.32&  2.72& $ 267.4$ &
 236.3$\pm$2.8 & 31.1$\pm$2.9\tablenotemark{c} & 70.7$\pm$4.0 & 4.91$\pm$0.28 &  \n &2004.32 & 2009.36\\ 
  & 11\tablenotemark{a} & 12  & 17 &2.05&  17.53& $ 250.7$ &
 253.1$\pm$1.7 & 2.5$\pm$1.8 & 323$\pm$18 & 22.4$\pm$1.3 &  \n &2002.41 & 2001.43\\ 
1413+135  & 1 & 14  & 9 &19.16&  73.63& $ 59.1$ &
 356$\pm$50 & 63$\pm$50 & 30$\pm$23 & 0.47$\pm$0.37 &  \n &10179 & 1676.13\\ 
  & 2 & 13  & 4 &8.00&  30.74& $ 59.0$ &
 75$\pm$49 & 16$\pm$49 & 18$\pm$13 & 0.29$\pm$0.21 &  \n &1615.30 & 1136.70\\ 
  & 3\tablenotemark{a} & 20  & 14 &7.16&  27.51& $ 248.9$ &
 251.4$\pm$4.0 & 2.5$\pm$4.0 & 99.1$\pm$9.9 & 1.55$\pm$0.15 &  \n &1931.23 & 1920.64\\ 
  & 4 & 17  & 10 &4.31&  16.55& $ 249.8$ &
 247.5$\pm$5.6 & 2.3$\pm$5.6 & 77.0$\pm$9.4 & 1.20$\pm$0.15 &  \n &1946.26 & 1952.65\\ 
  & 6 & 23  & 22 &2.39&  9.17& $ 246.3$ &
 159$\pm$71 & 88$\pm$71 & 7.2$\pm$4.8\tablenotemark{e} & 0.112$\pm$0.074 &  \n &2839.65 & 1858.31\\ 
  & 7\tablenotemark{a} & 18  & 46 &0.76&  2.93& $ 245.7$ &
 257.9$\pm$9.4 & 12.2$\pm$9.5 & 22.5$\pm$3.5 & 0.352$\pm$0.055 &  \n &1971.57 & 1936.75\\ 
  & 8 & 23  & 208 &0.32&  1.22& $ 246.8$ &
 229$\pm$12 & 18$\pm$12 & 9.4$\pm$2.3\tablenotemark{e} & 0.147$\pm$0.035 &  \n &1960.60 & 1981.60\\ 
1417+385  & 1 & 5  & 23 &1.12&  9.55& $ 157.5$ &
 132$\pm$10 & 26$\pm$11 & 196$\pm$38 & 15.4$\pm$3.0 &  \n &2001.64 & 1996.64\\ 
  & 3 & 9  & 34 &0.25&  2.16& $ 183.1$ &
 138$\pm$10 & 45$\pm$12\tablenotemark{c} & 89$\pm$14 & 7.0$\pm$1.1 &  \n &2011.41 & 2007.36\\ 
1418+546  & 7 & 18  & 72 &5.34&  14.05& $ 128.9$ &
 108$\pm$50 & 21$\pm$50 & 27$\pm$23 & 0.27$\pm$0.22 &  \n &1847.43 & 1613.53\\ 
  & 9 & 7  & 80 &1.65&  4.35& $ 125.7$ &
 164$\pm$22 & 38$\pm$22 & 94$\pm$27 & 0.93$\pm$0.27 &  \n &1951.15 & 1991.92\\ 
  & 12\tablenotemark{a} & 27  & 253 &0.25&  0.67& $ 129.0$ &
 70$\pm$12 & 59$\pm$12\tablenotemark{c} & 8.7$\pm$1.6 & 0.086$\pm$0.016 &  \n &1982.79 & 2060.41\\ 
1424+240\tablenotemark{d}  & 1 & 5  & 49 &1.28&  8.54& $ 145.4$ &
 153$\pm$154 & 8$\pm$154 & 18$\pm$75 & 0.6$\pm$2.6 &  \n &1919.44 & 1944.53\\ 
  & 2 & 5  & 31 &0.41&  2.74& $ 141.3$ &
 108$\pm$20 & 33$\pm$20 & 74$\pm$30 & 2.6$\pm$1.1 &  \n &2006.25 & 1995.98\\ 
1435+638  & 1 & 5  & 22 &11.33&  95.67& $ 220.5$ &
 233$\pm$17 & 13$\pm$17 & 66$\pm$16 & 5.6$\pm$1.4 &  \n &1873.01 & 1792.40\\ 
  & 3 & 5  & 124 &2.86&  24.16& $ 238.7$ &
 239.3$\pm$1.1 & 0.6$\pm$1.1 & 93.7$\pm$2.2 & 7.92$\pm$0.19 &  1980.99$\pm$0.67 &1981.36 & 1980.60\\ 
  & 5 & 5  & 288 &1.46&  12.35& $ 234.7$ &
 210$\pm$40 & 25$\pm$40 & 15.7$\pm$7.5 & 1.33$\pm$0.63 &  \n &1857.71 & 1949.71\\ 
  & 6 & 5  & 625 &1.20&  10.15& $ 232.7$ &
 218.3$\pm$6.8 & 14.4$\pm$6.8 & 28.8$\pm$2.9 & 2.44$\pm$0.24 &  \n &1958.20 & 1979.49\\ 
  & 7 & 5  & 91 &0.87&  7.36& $ 232.8$ &
 70$\pm$89 & 163$\pm$89 & 6.2$\pm$5.0\tablenotemark{e} & 0.52$\pm$0.42 &  \n &2131.36 & 2263.85\\ 
1458+718  & 1 & 12  & 31 &41.12&  321.71& $ 164.2$ &
 166$\pm$29 & 2$\pm$29 & 65$\pm$29 & 3.2$\pm$1.4 &  \n &1307.42 & 1377.81\\ 
  & 2\tablenotemark{a} & 13  & 88 &27.13&  212.26& $ 166.3$ &
 353.9$\pm$4.4\tablenotemark{b} & 172.4$\pm$4.4 & 83$\pm$18 & 4.02$\pm$0.88 &  \n &2734.17 & 2326.32\\ 
  & 3 & 14  & 133 &24.89&  194.73& $ 164.0$ &
 359.0$\pm$6.9\tablenotemark{b} & 164.9$\pm$6.9 & 55$\pm$11 & 2.66$\pm$0.55 &  \n &9479.74 & 2441.76\\ 
  & 4 & 9  & 84 &24.12&  188.72& $ 162.9$ &
 347$\pm$15\tablenotemark{b} & 176$\pm$15 & 28.3$\pm$5.7 & 1.37$\pm$0.28 &  \n &3076.39 & 2842.31\\ 
  & 5 & 13  & 49 &22.49&  175.97& $ 167.8$ &
 323$\pm$37 & 155$\pm$37 & 14.7$\pm$8.8 & 0.71$\pm$0.43 &  \n &2544.12 & 3880.03\\ 
  & 6 & 14  & 50 &1.63&  12.72& $ 163.5$ &
 166.8$\pm$1.9 & 3.2$\pm$2.0 & 138.4$\pm$5.6 & 6.72$\pm$0.27 &  1993.73$\pm$0.51 &1990.91 & 1993.90\\ 
  & 7\tablenotemark{a} & 13  & 122 &1.28&  10.02& $ 159.3$ &
 159.4$\pm$1.7 & 0.1$\pm$1.8 & 117.7$\pm$6.4 & 5.72$\pm$0.31 &  \n &1995.14 & 1995.20\\ 
1502+036  & 4 & 6  & 7 &0.94&  5.11& $ 295.6$ &
 201$\pm$22 & 95$\pm$22 & 46$\pm$15 & 1.14$\pm$0.38 &  \n &1959.08 & 2021.36\\ 
1502+106  & 2 & 22  & 104 &2.54&  21.71& $ 122.1$ &
 114.8$\pm$2.4 & 7.3$\pm$2.4\tablenotemark{c} & 132.6$\pm$6.6 & 10.48$\pm$0.52 &  \n &1989.17 & 1982.73\\ 
  & 3 & 8  & 139 &0.89&  7.60& $ 118.8$ &
 131.2$\pm$9.3 & 12.4$\pm$9.6 & 78$\pm$13 & 6.2$\pm$1.0 &  \n &1989.89 & 1994.82\\ 
  & 4 & 12  & 131 &0.87&  7.42& $ 101.0$ &
 104.0$\pm$2.9 & 3.0$\pm$3.2 & 231$\pm$14 & 18.3$\pm$1.1 &  2002.97$\pm$0.25 &2002.87 & 2003.71\\ 
  & 5\tablenotemark{a} & 12  & 139 &0.73&  6.23& $ 101.1$ &
 173$\pm$13 & 72$\pm$13\tablenotemark{c} & 62.2$\pm$6.8 & 4.91$\pm$0.54 &  \n &1914.71 & 2007.55\\ 
1504+377  & 5 & 5  & 92 &0.81&  5.72& $ 221.7$ &
 225.0$\pm$2.7 & 3.2$\pm$3.0 & 107.3$\pm$5.1 & 4.12$\pm$0.20 &  1992.55$\pm$0.35 &1992.77 & 1991.91\\ 
1504$-$166  & 1\tablenotemark{a} & 11  & 186 &3.80&  29.46& $ 162.6$ &
 147.7$\pm$6.9 & 14.9$\pm$7.0 & 87$\pm$11 & 4.13$\pm$0.50 &  \n &1978.80 & 1953.94\\ 
  & 2 & 11  & 154 &2.19&  17.01& $ 190.2$ &
 157.9$\pm$8.8 & 32.3$\pm$8.8\tablenotemark{c} & 35.4$\pm$6.4 & 1.68$\pm$0.30 &  \n &2032.26 & 1937.43\\ 
  & 3\tablenotemark{a} & 10  & 191 &1.16&  8.99& $ 189.3$ &
 177.0$\pm$3.0 & 12.3$\pm$3.2\tablenotemark{c} & 84.1$\pm$2.1 & 3.99$\pm$0.10 &  \n &2047.03 & 1990.29\\ 
  & 5 & 5  & 72 &4.30&  33.31& $ 155.7$ &
 74.7$\pm$6.2 & 81.0$\pm$6.2\tablenotemark{c} & 97.3$\pm$4.3 & 4.61$\pm$0.20 &  \n &1988.69 & 2160.37\\ 
1508$-$055  & 2 & 12  & 12 &14.78&  123.20& $ 83.5$ &
 272$\pm$220 & 172$\pm$220 & 4$\pm$16 & 0.23$\pm$0.95 &  \n &5891.02 & $-$11736\\ 
  & 4 & 12  & 18 &1.62&  13.52& $ 82.7$ &
 169$\pm$40 & 86$\pm$40 & 18.2$\pm$7.3 & 1.09$\pm$0.43 &  \n &1540.54 & 2012.89\\ 
1509+054  & 1 & 9  & 60 &3.39&  5.28& $ 267.3$ &
 215.8$\pm$7.7 & 51.5$\pm$7.7\tablenotemark{c} & 34.4$\pm$3.9 & 0.190$\pm$0.022 &  \n &1840.69 & 2002.74\\ 
  & 2 & 9  & 323 &2.63&  4.11& $ 273.6$ &
 61.6$\pm$8.6\tablenotemark{b} & 148.0$\pm$8.6\tablenotemark{c} & 17.0$\pm$2.8 & 0.093$\pm$0.015 &  \n &2184.72 & 1987.94\\ 
  & 3 & 9  & 38 &2.52&  3.93& $ 89.5$ &
 148$\pm$11 & 58$\pm$11\tablenotemark{c} & 48.4$\pm$6.4 & 0.267$\pm$0.035 &  \n &1909.94 & 2008.95\\ 
  & 4 & 9  & 100 &2.14&  3.33& $ 89.2$ &
 52$\pm$20 & 38$\pm$20 & 8.9$\pm$3.1 & 0.049$\pm$0.017 &  \n &1700.25 & 2002.79\\ 
1510$-$089  & 1\tablenotemark{a} & 20  & 208 &3.03&  15.14& $ 334.4$ &
 334.7$\pm$1.1 & 0.4$\pm$1.3 & 725$\pm$23 & 16.08$\pm$0.51 &  \n &1994.07 & 1994.13\\ 
  & 2 & 6  & 135 &1.34&  6.68& $ 323.0$ &
 353.6$\pm$4.4 & 30.6$\pm$4.5\tablenotemark{c} & 831$\pm$108 & 18.4$\pm$2.4 &  \n &1987.88 & 1995.32\\ 
  & 3 & 7  & 327 &0.26&  1.30& $ 325.8$ &
 335.2$\pm$9.1 & 9.4$\pm$9.4 & 211$\pm$50 & 4.7$\pm$1.1 &  \n &1994.89 & 1995.42\\ 
  & 4 & 10  & 97 &2.02&  10.10& $ 325.2$ &
 326.1$\pm$3.3 & 0.9$\pm$3.7 & 908$\pm$48 & 20.1$\pm$1.1 &  1997.87$\pm$0.13 &1997.81 & 1997.89\\ 
  & 5 & 7  & 72 &2.18&  10.88& $ 320.7$ &
 322.2$\pm$5.7 & 1.5$\pm$5.9 & 824$\pm$82 & 18.3$\pm$1.8 &  1999.01$\pm$0.27 &1998.92 & 1999.06\\ 
  & 6 & 7  & 177 &1.48&  7.40& $ 320.1$ &
 318.4$\pm$3.3 & 1.6$\pm$4.0 & 666$\pm$41 & 14.77$\pm$0.92 &  2000.21$\pm$0.14 &2000.25 & 2000.12\\ 
  & 8\tablenotemark{a} & 26  & 157 &3.65&  18.24& $ 331.7$ &
 334.6$\pm$1.4 & 2.9$\pm$1.5 & 1040$\pm$27 & 23.06$\pm$0.59 &  \n &2004.47 & 2004.93\\ 
  & 9 & 5  & 87 &0.98&  4.92& $ 325.3$ &
 323.6$\pm$7.5 & 1.6$\pm$7.9 & 765$\pm$117 & 17.0$\pm$2.6 &  \n &2005.90 & 2005.83\\ 
  & 15 & 46  & 274 &2.49&  12.45& $ 328.0$ &
 329.0$\pm$1.1 & 1.0$\pm$1.3 & 972$\pm$22 & 21.55$\pm$0.49 &  2008.646$\pm$0.064 &2008.59 & 2008.69\\ 
  & 16\tablenotemark{a} & 18  & 86 &1.59&  7.97& $ 323.9$ &
 327.0$\pm$2.3 & 3.1$\pm$2.8 & 1269$\pm$62 & 28.1$\pm$1.4 &  \n &2008.22 & 2008.37\\ 
  & 17\tablenotemark{a} & 20  & 231 &1.65&  8.22& $ 319.8$ &
 320.4$\pm$2.6 & 0.6$\pm$3.0 & 1030$\pm$50 & 22.8$\pm$1.1 &  \n &2009.63 & 2009.66\\ 
  & 19\tablenotemark{a} & 20  & 1084 &0.79&  3.97& $ 324.9$ &
 323.6$\pm$1.3 & 1.3$\pm$1.6 & 960$\pm$25 & 21.30$\pm$0.55 &  \n &2012.00 & 2011.96\\ 
  & 20 & 9  & 662 &0.34&  1.72& $ 322.4$ &
 318$\pm$18 & 4$\pm$18 & 161$\pm$50 & 3.6$\pm$1.1 &  \n &2010.88 & 2010.57\\ 
  & 22 & 5  & 874 &0.33&  1.67& $ 336.8$ &
 349.7$\pm$3.3 & 12.9$\pm$3.4\tablenotemark{c} & 1126$\pm$104 & 25.0$\pm$2.3 &  \n &2012.89 & 2013.27\\ 
1514+004  & 1 & 7  & 22 &12.02&  12.03& $ 326.6$ &
 23$\pm$37 & 57$\pm$37 & 127$\pm$69 & 0.44$\pm$0.24 &  \n &2139.42 & 1922.70\\ 
  & 2 & 7  & 19 &8.59&  8.60& $ 328.7$ &
 191$\pm$61 & 138$\pm$61 & 78$\pm$87 & 0.27$\pm$0.30 &  \n &1704.62 & 2104.57\\ 
  & 3 & 5  & 18 &6.74&  6.75& $ 332.5$ &
 308$\pm$12 & 25$\pm$12 & 131$\pm$30 & 0.45$\pm$0.10 &  \n &1977.96 & 1933.18\\ 
  & 4 & 8  & 10 &4.74&  4.74& $ 333.8$ &
 315$\pm$34 & 19$\pm$34 & 72$\pm$42 & 0.25$\pm$0.15 &  \n &1967.98 & 1925.73\\ 
  & 5 & 9  & 17 &3.05&  3.06& $ 333.0$ &
 343$\pm$90 & 10$\pm$90 & 8$\pm$17\tablenotemark{e} & 0.027$\pm$0.060 &  \n &1387.44 & 1640.44\\ 
  & 6 & 8  & 18 &2.15&  2.15& $ 333.1$ &
 350$\pm$12 & 17$\pm$12 & 28.3$\pm$6.9 & 0.097$\pm$0.024 &  \n &1807.74 & 1940.20\\ 
  & 7 & 9  & 37 &1.42&  1.42& $ 333.7$ &
 130$\pm$39 & 157$\pm$39 & 16.3$\pm$10.0 & 0.056$\pm$0.034 &  \n &2059.49 & 2130.07\\ 
  & 8 & 9  & 196 &0.55&  0.55& $ 331.9$ &
 332$\pm$14 & 1$\pm$14 & 10.6$\pm$3.2\tablenotemark{e} & 0.036$\pm$0.011 &  \n &1955.80 & 1957.16\\ 
1514+197  & 1 & 6  & 16 &3.98&  32.53& $ 339.6$ &
 1$\pm$11 & 21$\pm$11 & 54$\pm$33 & 3.0$\pm$1.8 &  \n &4694.57 & 1942.33\\ 
  & 2 & 6  & 33 &1.91&  15.61& $ 331.8$ &
 238$\pm$12 & 94$\pm$12\tablenotemark{c} & 178$\pm$24 & 9.8$\pm$1.3 &  \n &2006.00 & 2029.63\\ 
  & 3 & 6  & 60 &0.56&  4.59& $ 330.3$ &
 333.8$\pm$4.7 & 3.5$\pm$5.7 & 375$\pm$37 & 20.7$\pm$2.0 &  2010.51$\pm$0.17 &2010.33 & 2010.57\\ 
1514$-$241  & 8 & 11  & 178 &7.14&  6.76& $ 163.5$ &
 156.6$\pm$2.5 & 6.9$\pm$2.6 & 1711$\pm$111 & 5.54$\pm$0.36 &  \n &2005.56 & 2004.18\\ 
  & 9\tablenotemark{a} & 17  & 156 &7.94&  7.51& $ 162.4$ &
 150.7$\pm$1.9 & 11.7$\pm$2.0\tablenotemark{c} & 1934$\pm$76 & 6.26$\pm$0.25 &  \n &2007.39 & 2005.44\\ 
  & 10 & 13  & 115 &7.43&  7.03& $ 167.1$ &
 159.1$\pm$1.4 & 8.0$\pm$1.5\tablenotemark{c} & 1919$\pm$81 & 6.21$\pm$0.26 &  \n &2008.34 & 2006.72\\ 
1520+319  & 2 & 15  & 38 &0.32&  2.72& $ 104.6$ &
 347$\pm$26\tablenotemark{b?} & 117$\pm$26\tablenotemark{c?} & 18.1$\pm$5.9 & 1.26$\pm$0.41 &  \n &2087.50 & 2015.27\\ 
  & 3 & 15  & 61 &0.25&  2.12& $ 347.2$ &
 32$\pm$38 & 44$\pm$38 & 23$\pm$17 & 1.6$\pm$1.2 &  \n &2015.23 & 1998.54\\ 
1532+016  & 1 & 13  & 85 &6.62&  56.39& $ 141.7$ &
 90$\pm$18 & 51$\pm$18 & 13.2$\pm$4.6 & 0.89$\pm$0.31 &  \n &1693.68 & $-$48137\\ 
  & 2 & 15  & 63 &2.12&  18.02& $ 140.8$ &
 154.3$\pm$4.5 & 13.5$\pm$4.7 & 97.1$\pm$9.7 & 6.57$\pm$0.65 &  \n &1972.65 & 1985.66\\ 
  & 4 & 8  & 156 &0.42&  3.58& $ 124.5$ &
 133.9$\pm$3.9 & 9.4$\pm$4.0 & 99.8$\pm$6.9 & 6.75$\pm$0.46 &  \n &2004.08 & 2005.47\\ 
1538+149  & 1 & 15  & 12 &3.28&  22.02& $ 325.3$ &
 284$\pm$34 & 41$\pm$34 & 23$\pm$16 & 0.82$\pm$0.55 &  \n &1923.16 & 1534.16\\ 
  & 2 & 6  & 28 &1.82&  12.18& $ 326.9$ &
 319.0$\pm$6.3 & 7.9$\pm$6.4 & 249$\pm$27 & 8.73$\pm$0.97 &  \n &1999.22 & 1997.18\\ 
  & 3 & 9  & 25 &1.74&  11.66& $ 325.8$ &
 323.3$\pm$6.9 & 2.5$\pm$7.1 & 150$\pm$17 & 5.28$\pm$0.61 &  \n &1996.98 & 1995.94\\ 
  & 4 & 18  & 261 &0.52&  3.48& $ 324.6$ &
 330.2$\pm$5.8 & 5.7$\pm$5.8 & 13.7$\pm$1.6\tablenotemark{e} & 0.483$\pm$0.057 &  \n &1960.41 & 1969.07\\ 
  & 6 & 5  & 42 &1.44&  9.64& $ 329.4$ &
 336$\pm$11 & 7$\pm$11 & 154$\pm$51 & 5.4$\pm$1.8 &  \n &1997.70 & 2000.78\\ 
1546+027\tablenotemark{d}  & 2 & 8  & 43 &2.48&  13.55& $ 165.7$ &
 163.8$\pm$3.5 & 1.9$\pm$3.8 & 480$\pm$50 & 12.1$\pm$1.2 &  1994.13$\pm$0.53 &1994.58 & 1993.96\\ 
  & 3 & 10  & 201 &2.30&  12.56& $ 172.1$ &
 168.4$\pm$2.5 & 3.7$\pm$2.8 & 438$\pm$25 & 11.03$\pm$0.63 &  1996.89$\pm$0.32 &1998.43 & 1996.69\\ 
  & 4 & 10  & 317 &1.06&  5.76& $ 173.0$ &
 166.0$\pm$3.5 & 7.0$\pm$3.7 & 166$\pm$22 & 4.19$\pm$0.55 &  \n &1998.80 & 1995.51\\ 
  & 6\tablenotemark{a} & 13  & 665 &1.40&  7.63& $ 167.4$ &
 162.4$\pm$2.1 & 5.0$\pm$2.4 & 370$\pm$18 & 9.32$\pm$0.46 &  \n &2006.12 & 2004.98\\ 
  & 7\tablenotemark{a} & 10  & 377 &0.92&  5.01& $ 191.5$ &
 189.7$\pm$1.7 & 1.8$\pm$1.9 & 418$\pm$33 & 10.53$\pm$0.82 &  \n &2007.09 & 2007.51\\ 
  & 8 & 5  & 379 &0.55&  2.99& $ 194.2$ &
 190.8$\pm$2.8 & 3.4$\pm$2.8 & 235$\pm$16 & 5.93$\pm$0.41 &  2008.29$\pm$0.16 &2007.58 & 2008.32\\ 
1548+056  & 1 & 7  & 156 &4.82&  41.06& $ 9.9$ &
 27.3$\pm$5.9 & 17.4$\pm$6.0 & 172$\pm$25 & 11.6$\pm$1.7 &  \n &1988.27 & 1967.73\\ 
  & 3 & 6  & 287 &1.72&  14.62& $ 7.2$ &
 18.5$\pm$3.7 & 11.3$\pm$3.8 & 159$\pm$18 & 10.7$\pm$1.2 &  \n &2005.40 & 1998.38\\ 
  & 7 & 6  & 1514 &0.70&  5.99& $ 347.0$ &
 345.9$\pm$6.4 & 1.1$\pm$6.5 & 77$\pm$16 & 5.2$\pm$1.1 &  1991.5$\pm$1.8 &1992.05 & 1991.31\\ 
  & 8 & 8  & 1199 &1.24&  10.59& $ 350.3$ &
 1.8$\pm$3.0 & 11.4$\pm$3.0\tablenotemark{c} & 112.4$\pm$4.1 & 7.54$\pm$0.28 &  \n &2069.00 & 1997.61\\ 
1551+130\tablenotemark{d}  & 1 & 5  & 51 &9.56&  80.71& $ 19.4$ &
 182$\pm$35 & 162$\pm$35 & 26$\pm$25 & 1.6$\pm$1.6 &  \n &6609.91 & 2359.82\\ 
  & 2 & 5  & 30 &3.88&  32.75& $ 357.1$ &
 19$\pm$15 & 22$\pm$15 & 137$\pm$85 & 8.7$\pm$5.4 &  \n &2014.61 & 1980.37\\ 
  & 3 & 5  & 25 &2.79&  23.56& $ 350.2$ &
 68$\pm$305 & 78$\pm$305 & 17$\pm$39 & 1.1$\pm$2.5 &  \n &2040.14 & 1587.00\\ 
  & 4 & 5  & 109 &1.99&  16.79& $ 3.2$ &
 59$\pm$17 & 56$\pm$17\tablenotemark{c} & 43.7$\pm$7.9 & 2.78$\pm$0.50 &  \n &2007.30 & 1922.47\\ 
  & 5 & 5  & 50 &1.32&  11.15& $ 21.4$ &
 45$\pm$22 & 23$\pm$22 & 42$\pm$16 & 2.7$\pm$1.0 &  \n &1994.03 & 1969.17\\ 
  & 6 & 5  & 11 &0.53&  4.44& $ 17.8$ &
 195$\pm$15 & 177$\pm$15 & 129$\pm$80 & 8.2$\pm$5.1 &  \n &2015.18 & 2014.26\\ 
1604+159  & 4 & 6  & 9 &2.07&  12.54& $ 65.8$ &
 335$\pm$117 & 91$\pm$117 & 13$\pm$18 & 0.38$\pm$0.54 &  \n &2360.93 & 1937.65\\ 
  & 5 & 6  & 37 &0.87&  5.26& $ 62.1$ &
 60$\pm$37 & 2$\pm$37 & 23$\pm$21 & 0.67$\pm$0.61 &  \n &1972.30 & 1975.86\\ 
1606+106  & 5 & 9  & 173 &1.14&  9.58& $ 308.9$ &
 321.5$\pm$2.5 & 12.7$\pm$3.3\tablenotemark{c} & 296$\pm$14 & 18.05$\pm$0.83 &  \n &1993.88 & 1995.62\\ 
  & 6 & 7  & 78 &1.33&  11.18& $ 309.1$ &
 319.5$\pm$6.1 & 10.4$\pm$7.1 & 259$\pm$32 & 15.8$\pm$1.9 &  \n &1995.83 & 1997.71\\ 
  & 7 & 13  & 51 &1.90&  15.91& $ 314.4$ &
 326.4$\pm$2.7 & 12.0$\pm$3.0\tablenotemark{c} & 294$\pm$15 & 17.97$\pm$0.92 &  \n &1998.09 & 2000.99\\ 
  & 8 & 10  & 127 &1.32&  11.02& $ 304.8$ &
 332.8$\pm$6.8 & 28.0$\pm$6.9\tablenotemark{c} & 106$\pm$12 & 6.47$\pm$0.72 &  \n &1985.27 & 1999.61\\ 
1607+268  & 1 & 7  & 8 &53.32&  314.57& $ 201.0$ &
 339$\pm$181 & 138$\pm$181 & 4$\pm$24 & 0.13$\pm$0.68 &  \n &$-$10199 & 13909\\ 
  & 2 & 7  & 30 &52.13&  307.53& $ 205.6$ &
 49$\pm$37 & 156$\pm$37 & 18$\pm$11 & 0.51$\pm$0.32 &  \n &3639.98 & 5991.10\\ 
  & 3 & 7  & 22 &50.78&  299.59& $ 206.6$ &
 6$\pm$63 & 160$\pm$63 & 5$\pm$14 & 0.15$\pm$0.41 &  \n &42228 & 10674\\ 
  & 4 & 7  & 26 &48.64&  286.97& $ 206.9$ &
 33$\pm$25 & 174$\pm$25 & 21$\pm$13 & 0.58$\pm$0.37 &  \n &3968.62 & 4512.87\\ 
  & 5 & 7  & 20 &42.78&  252.40& $ 206.1$ &
 18$\pm$290 & 172$\pm$290 & 1.3$\pm$8.9 & 0.04$\pm$0.25 &  \n &50387 & 34219\\ 
  & 6 & 7  & 16 &3.81&  22.50& $ 214.7$ &
 193$\pm$45 & 22$\pm$45 & 25$\pm$32 & 0.70$\pm$0.90 &  \n &1609.20 & 1874.73\\ 
  & 7 & 7  & 113 &0.78&  4.63& $ 195.1$ &
 12$\pm$32 & 177$\pm$32 & 10.7$\pm$7.8 & 0.30$\pm$0.22 &  \n &2099.15 & 2076.60\\ 
1611+343  & 4\tablenotemark{a} & 38  & 267 &3.00&  25.49& $ 170.1$ &
 113.0$\pm$1.9 & 57.0$\pm$1.9\tablenotemark{c} & 74.2$\pm$2.5 & 4.94$\pm$0.17 &  \n &1995.24 & 1901.02\\ 
  & 5 & 9  & 76 &1.68&  14.25& $ 174.7$ &
 178.1$\pm$1.6 & 3.4$\pm$1.6 & 467$\pm$29 & 31.1$\pm$1.9 &  1994.17$\pm$0.23 &1987.75 & 1994.17\\ 
  & 9 & 9  & 436 &0.44&  3.73& $ 144.7$ &
 150.7$\pm$3.2 & 6.0$\pm$3.5 & 207$\pm$12 & 13.76$\pm$0.80 &  1997.59$\pm$0.13 &1997.18 & 1997.69\\ 
  & 10 & 9  & 183 &4.61&  39.20& $ 158.6$ &
 125.5$\pm$2.8 & 33.1$\pm$2.9\tablenotemark{c} & 230$\pm$12 & 15.28$\pm$0.83 &  \n &2001.68 & 1978.51\\ 
  & 13 & 11  & 194 &1.19&  10.10& $ 155.3$ &
 134.2$\pm$6.5 & 21.1$\pm$6.5\tablenotemark{c} & 48.9$\pm$5.6 & 3.26$\pm$0.37 &  \n &1995.91 & 1978.38\\ 
  & 15 & 7  & 707 &0.29&  2.42& $ 192.2$ &
 175.4$\pm$4.5 & 16.8$\pm$4.7\tablenotemark{c} & 81.8$\pm$9.2 & 5.44$\pm$0.61 &  \n &2018.76 & 2006.24\\ 
  & 19 & 5  & 77 &4.61&  39.21& $ 187.8$ &
 248$\pm$25 & 60$\pm$25 & 48$\pm$41 & 3.2$\pm$2.7 &  \n &1997.44 & 1760.57\\ 
1617+229  & 1 & 5  & 9 &1.96&  16.63& $ 135.8$ &
 117$\pm$99 & 19$\pm$99 & 41$\pm$49 & 3.4$\pm$4.1 &  \n &1973.49 & 1935.01\\ 
  & 2 & 5  & 149 &0.84&  7.11& $ 137.9$ &
 110$\pm$19 & 28$\pm$19 & 26.8$\pm$8.7 & 2.22$\pm$0.72 &  \n &1988.20 & 1941.94\\ 
  & 3 & 5  & 64 &0.69&  5.87& $ 128.3$ &
 105.5$\pm$9.9 & 22.8$\pm$9.9 & 48.8$\pm$3.2 & 4.03$\pm$0.26 &  \n &1998.93 & 1977.52\\ 
  & 4 & 5  & 103 &0.37&  3.18& $ 152.0$ &
 195$\pm$21 & 43$\pm$21 & 18$\pm$16 & 1.5$\pm$1.4 &  \n &2047.20 & 1991.79\\ 
1622$-$297  & 1 & 8  & 49 &14.93&  113.00& $ 291.0$ &
 237$\pm$21 & 54$\pm$21 & 108$\pm$29 & 4.8$\pm$1.3 &  \n &1856.09 & 2101.05\\ 
  & 2 & 8  & 125 &3.99&  30.23& $ 289.1$ &
 275.5$\pm$2.6 & 13.6$\pm$2.6\tablenotemark{c} & 268$\pm$30 & 12.0$\pm$1.4 &  \n &1996.12 & 1958.98\\ 
  & 3 & 8  & 121 &0.88&  6.66& $ 301.4$ &
 157$\pm$29 & 144$\pm$29 & 94$\pm$41 & 4.2$\pm$1.8 &  \n &2030.97 & 2015.57\\ 
  & 4 & 6  & 305 &0.29&  2.19& $ 284.9$ &
 62$\pm$26 & 137$\pm$26 & 62$\pm$30 & 2.8$\pm$1.4 &  \n &2015.17 & 2007.47\\ 
1633+382\tablenotemark{d}  & 2\tablenotemark{a} & 23  & 209 &2.13&  18.16& $ 270.0$ &
 267.2$\pm$1.3 & 2.8$\pm$1.3 & 256$\pm$13 & 20.1$\pm$1.0 &  \n &1990.48 & 1998.81\\ 
  & 3\tablenotemark{a} & 19  & 234 &1.56&  13.30& $ 285.2$ &
 294.1$\pm$4.5 & 8.9$\pm$4.8 & 285$\pm$16 & 22.3$\pm$1.3 &  \n &1992.23 & 1994.50\\ 
  & 4 & 16  & 165 &1.08&  9.24& $ 269.9$ &
 270.0$\pm$1.0 & 0.1$\pm$1.2 & 373$\pm$16 & 29.3$\pm$1.3 &  1995.46$\pm$0.15 &1995.46 & 1964.72\\ 
  & 5\tablenotemark{a} & 14  & 210 &0.90&  7.66& $ 280.1$ &
 276.2$\pm$1.8 & 3.9$\pm$2.0 & 283$\pm$21 & 22.2$\pm$1.7 &  \n &1996.00 & 1993.99\\ 
  & 8\tablenotemark{a} & 18  & 136 &1.75&  14.91& $ 283.0$ &
 270.7$\pm$3.8 & 12.3$\pm$3.8\tablenotemark{c} & 104$\pm$16 & 8.2$\pm$1.3 &  \n &1991.75 & 1704.01\\ 
  & 10 & 16  & 910 &0.19&  1.64& $ 320.8$ &
 275.0$\pm$9.6 & 46$\pm$10\tablenotemark{c} & 28.5$\pm$5.7 & 2.23$\pm$0.44 &  \n &2004.20 & 1948.21\\ 
  & 16\tablenotemark{a} & 14  & 64 &4.01&  34.21& $ 293.1$ &
 258.2$\pm$9.7 & 34.9$\pm$9.7\tablenotemark{c} & 174$\pm$16 & 13.6$\pm$1.2 &  \n &1986.78 & 2052.53\\ 
  & 17 & 5  & 818 &0.43&  3.67& $ 312.8$ &
 305$\pm$11 & 8$\pm$11 & 82$\pm$14 & 6.4$\pm$1.1 &  \n &2005.88 & 2004.36\\ 
  & 18 & 18  & 115 &3.57&  30.46& $ 277.8$ &
 265.5$\pm$6.3 & 12.3$\pm$6.4 & 125.3$\pm$7.2 & 9.82$\pm$0.56 &  \n &1979.79 & 2056.69\\ 
  & 19\tablenotemark{a} & 18  & 90 &3.21&  27.42& $ 266.3$ &
 301$\pm$12 & 34$\pm$12 & 39.5$\pm$5.4 & 3.09$\pm$0.42 &  \n &1913.84 & 2018.39\\ 
1636+473  & 1 & 6  & 20 &3.46&  25.18& $ 331.3$ &
 24$\pm$94 & 52$\pm$94 & 15$\pm$24\tablenotemark{e} & 0.6$\pm$1.0 &  \n &2285.45 & 1792.46\\ 
  & 2 & 6  & 29 &2.21&  16.09& $ 340.7$ &
 337.5$\pm$1.6 & 3.2$\pm$1.6 & 229.0$\pm$7.4 & 9.44$\pm$0.30 &  2002.55$\pm$0.30 &2003.65 & 2002.13\\ 
  & 3 & 6  & 52 &1.12&  8.13& $ 346.5$ &
 342.38$\pm$0.97 & 4.14$\pm$0.99\tablenotemark{c} & 235.2$\pm$8.7 & 9.70$\pm$0.36 &  \n &2008.33 & 2007.14\\ 
  & 4 & 6  & 98 &0.44&  3.22& $ 349.2$ &
 344.4$\pm$1.6 & 4.8$\pm$1.6 & 113.1$\pm$7.1 & 4.66$\pm$0.29 &  \n &2009.25 & 2008.00\\ 
1637+574\tablenotemark{d}  & 1\tablenotemark{a} & 12  & 22 &4.31&  31.68& $ 200.7$ &
 210.8$\pm$3.0 & 10.1$\pm$3.0\tablenotemark{c} & 212$\pm$13 & 8.89$\pm$0.55 &  \n &1990.53 & 1982.39\\ 
  & 2 & 13  & 25 &3.66&  26.92& $ 201.7$ &
 203.2$\pm$3.1 & 1.6$\pm$3.2 & 306$\pm$16 & 12.84$\pm$0.69 &  1994.99$\pm$0.66 &1995.74 & 1994.84\\ 
  & 5 & 9  & 24 &1.07&  7.87& $ 204.5$ &
 198.5$\pm$3.5 & 6.0$\pm$3.8 & 181$\pm$18 & 7.60$\pm$0.74 &  1998.70$\pm$0.58 &1996.99 & 1999.06\\ 
  & 6\tablenotemark{a} & 10  & 178 &0.91&  6.67& $ 208.1$ &
 200.3$\pm$3.1 & 7.8$\pm$3.5 & 233$\pm$29 & 9.8$\pm$1.2 &  \n &2000.73 & 2002.36\\ 
  & 7 & 8  & 161 &0.89&  6.57& $ 207.8$ &
 204.1$\pm$1.7 & 3.6$\pm$1.9 & 280$\pm$16 & 11.76$\pm$0.68 &  2004.26$\pm$0.13 &2004.09 & 2004.63\\ 
  & 9 & 6  & 95 &0.83&  6.07& $ 209.0$ &
 206.8$\pm$3.4 & 2.2$\pm$3.8 & 324$\pm$21 & 13.61$\pm$0.89 &  2006.30$\pm$0.19 &2006.12 & 2006.36\\ 
1637+826  & 2 & 13  & 11 &5.82&  2.79& $ 298.3$ &
 319$\pm$20 & 21$\pm$20 & 46$\pm$14 & 0.073$\pm$0.023 &  \n &1834.50 & 1927.48\\ 
  & 3 & 10  & 18 &3.50&  1.68& $ 297.3$ &
 304.4$\pm$2.3 & 7.1$\pm$2.3\tablenotemark{c} & 91.8$\pm$4.1 & 0.1469$\pm$0.0065 &  \n &1968.12 & 1978.20\\ 
  & 4 & 11  & 35 &2.98&  1.43& $ 296.8$ &
 303.2$\pm$5.2 & 6.4$\pm$5.2 & 52.7$\pm$4.4 & 0.0844$\pm$0.0070 &  \n &1948.52 & 1962.26\\ 
  & 5 & 10  & 18 &2.24&  1.07& $ 299.5$ &
 312.7$\pm$9.9 & 13.3$\pm$9.9 & 44.9$\pm$7.7 & 0.072$\pm$0.012 &  \n &1950.16 & 1973.11\\ 
  & 6 & 11  & 43 &1.57&  0.75& $ 298.9$ &
 300.5$\pm$9.8 & 1.6$\pm$9.9 & 36.8$\pm$5.6 & 0.0589$\pm$0.0089 &  \n &1965.38 & 1968.07\\ 
  & 7\tablenotemark{a} & 10  & 54 &1.03&  0.49& $ 301.2$ &
 292.1$\pm$6.4 & 9.1$\pm$6.5 & 59$\pm$10 & 0.095$\pm$0.016 &  \n &1993.13 & 1985.20\\ 
  & 8 & 11  & 68 &0.47&  0.23& $ 303.0$ &
 176$\pm$18 & 127$\pm$18 & 18.3$\pm$7.0 & 0.029$\pm$0.011 &  \n &2321.29 & 2022.98\\ 
1638+398  & 1 & 10  & 86 &0.48&  4.08& $ 188.1$ &
 154.3$\pm$6.8 & 33.8$\pm$8.2\tablenotemark{c} & 222$\pm$22 & 16.5$\pm$1.6 &  \n &1997.74 & 1994.69\\ 
1641+399\tablenotemark{d}  & 1 & 30  & 209 &7.35&  48.77& $ 290.4$ &
 300.1$\pm$4.6 & 9.7$\pm$4.7 & 261$\pm$24 & 9.00$\pm$0.84 &  \n &1969.12 & 1980.07\\ 
  & 2\tablenotemark{a} & 34  & 101 &5.21&  34.57& $ 281.8$ &
 300.5$\pm$2.8 & 18.7$\pm$2.8\tablenotemark{c} & 265$\pm$14 & 9.13$\pm$0.48 &  \n &1978.81 & 1993.22\\ 
  & 3\tablenotemark{a} & 39  & 292 &3.06&  20.33& $ 268.3$ &
 283.5$\pm$2.0 & 15.2$\pm$2.1\tablenotemark{c} & 319.6$\pm$8.4 & 11.02$\pm$0.29 &  \n &1990.93 & 2002.03\\ 
  & 4 & 9  & 688 &1.31&  8.67& $ 267.6$ &
 274.6$\pm$1.4 & 7.1$\pm$1.4\tablenotemark{c} & 332$\pm$13 & 11.46$\pm$0.44 &  1992.64$\pm$0.15 &1992.33 & 1998.34\\ 
  & 5\tablenotemark{a} & 13  & 406 &1.19&  7.90& $ 270.4$ &
 281.0$\pm$1.6 & 10.6$\pm$1.7\tablenotemark{c} & 416$\pm$37 & 14.4$\pm$1.3 &  \n &1993.98 & 1996.79\\ 
  & 6\tablenotemark{a} & 41  & 887 &2.17&  14.43& $ 268.1$ &
 275.41$\pm$0.58 & 7.26$\pm$0.68\tablenotemark{c} & 338.9$\pm$4.4 & 11.69$\pm$0.15 &  \n &1994.87 & 2003.51\\ 
  & 7\tablenotemark{a} & 55  & 481 &2.83&  18.77& $ 265.0$ &
 269.76$\pm$0.65 & 4.79$\pm$0.74\tablenotemark{c} & 368.1$\pm$2.3 & 12.695$\pm$0.079 &  \n &1996.86 & 1842.19\\ 
  & 8\tablenotemark{a} & 47  & 886 &2.44&  16.21& $ 270.3$ &
 269.50$\pm$0.53 & 0.77$\pm$0.59 & 341.1$\pm$3.5 & 11.76$\pm$0.12 &  \n &1998.47 & 2009.39\\ 
  & 9 & 40  & 636 &2.10&  13.95& $ 265.2$ &
 261.96$\pm$0.43 & 3.28$\pm$0.47\tablenotemark{c} & 348.6$\pm$4.2 & 12.02$\pm$0.14 &  2000.118$\pm$0.077 &1999.87 & 2002.36\\ 
  & 11 & 18  & 599 &0.98&  6.51& $ 273.2$ &
 272.25$\pm$0.74 & 1.00$\pm$0.81 & 559$\pm$15 & 19.29$\pm$0.51 &  2002.364$\pm$0.051 &2002.37 & 2001.58\\ 
  & 12\tablenotemark{a} & 32  & 193 &1.94&  12.86& $ 268.3$ &
 266.11$\pm$0.92 & 2.2$\pm$1.0 & 394$\pm$11 & 13.57$\pm$0.39 &  \n &2002.63 & 2005.41\\ 
  & 13 & 28  & 257 &1.30&  8.61& $ 271.8$ &
 276.9$\pm$1.6 & 5.2$\pm$1.7\tablenotemark{c} & 263$\pm$10 & 9.06$\pm$0.36 &  \n &2003.15 & 2006.87\\ 
  & 15 & 21  & 203 &0.98&  6.54& $ 269.7$ &
 267.8$\pm$1.6 & 1.9$\pm$1.6 & 321$\pm$19 & 11.06$\pm$0.64 &  2005.96$\pm$0.18 &2005.82 & 2008.51\\ 
  & 18 & 16  & 277 &5.07&  33.63& $ 281.4$ &
 280$\pm$15 & 2$\pm$15 & 231$\pm$53 & 8.0$\pm$1.8 &  \n &1987.66 & 1984.20\\ 
  & 19\tablenotemark{a} & 16  & 178 &0.47&  3.15& $ 270.0$ &
 257$\pm$24 & 13$\pm$24 & 91$\pm$36 & 3.2$\pm$1.2 &  \n &2004.10 & 2009.41\\ 
  & 21 & 14  & 106 &5.05&  33.49& $ 272.4$ &
 274.8$\pm$5.5 & 2.4$\pm$5.5 & 383$\pm$32 & 13.2$\pm$1.1 &  \n &1996.25 & 2002.75\\ 
1642+690  & 1 & 16  & 51 &10.05&  73.87& $ 194.0$ &
 171.4$\pm$7.5 & 22.6$\pm$7.5\tablenotemark{c} & 32.2$\pm$6.7 & 1.35$\pm$0.28 &  \n &2511.23 & 1698.03\\ 
  & 3\tablenotemark{a} & 13  & 64 &3.43&  25.17& $ 197.6$ &
 197.43$\pm$0.81 & 0.17$\pm$0.89 & 347.0$\pm$9.5 & 14.56$\pm$0.40 &  \n &1990.49 & 1990.60\\ 
  & 5 & 8  & 42 &1.58&  11.61& $ 184.9$ &
 182.1$\pm$3.8 & 2.7$\pm$3.9 & 78$\pm$11 & 3.26$\pm$0.47 &  1979.1$\pm$2.9 &1953.33 & 1979.13\\ 
  & 9 & 5  & 78 &1.17&  8.60& $ 189.3$ &
 256$\pm$30 & 67$\pm$30 & 25$\pm$11 & 1.06$\pm$0.46 &  \n &2003.25 & 1823.33\\ 
  & 10 & 5  & 52 &1.73&  12.69& $ 193.3$ &
 206.0$\pm$3.5 & 12.7$\pm$3.5\tablenotemark{c} & 235$\pm$18 & 9.86$\pm$0.77 &  \n &2004.17 & 2000.07\\ 
1652+398  & 3 & 17  & 101 &7.53&  5.01& $ 111.8$ &
 108$\pm$36 & 4$\pm$36 & 86$\pm$62 & 0.19$\pm$0.14 &  \n &1911.51 & 1890.29\\ 
  & 4 & 19  & 62 &8.26&  5.49& $ 130.4$ &
 201.0$\pm$7.5 & 70.6$\pm$7.6\tablenotemark{c} & 191$\pm$17 & 0.429$\pm$0.037 &  \n &2098.73 & 1977.11\\ 
  & 5 & 19  & 41 &5.06&  3.37& $ 147.1$ &
 232$\pm$10 & 85$\pm$10\tablenotemark{c} & 94$\pm$18 & 0.211$\pm$0.041 &  \n &2044.09 & 1933.61\\ 
  & 6 & 14  & 70 &4.34&  2.89& $ 126.6$ &
 126$\pm$12 & 1$\pm$12 & 394$\pm$86 & 0.88$\pm$0.19 &  \n &1986.14 & 1985.91\\ 
  & 7\tablenotemark{a} & 36  & 77 &2.82&  1.87& $ 148.4$ &
 178$\pm$28 & 30$\pm$28 & 9.5$\pm$5.7 & 0.021$\pm$0.013 &  \n &$-$3366.05 & 1750.82\\ 
  & 8 & 17  & 98 &0.75&  0.50& $ 164.1$ &
 66$\pm$14 & 98$\pm$14\tablenotemark{c} & 34.7$\pm$7.9 & 0.078$\pm$0.018 &  \n &1990.71 & 2047.57\\ 
  & 9 & 19  & 78 &1.18&  0.78& $ 154.7$ &
 5$\pm$42 & 150$\pm$42 & 7.8$\pm$5.9\tablenotemark{e} & 0.018$\pm$0.013 &  \n &1289.48 & 2143.31\\ 
  & 10 & 19  & 77 &0.49&  0.32& $ 164.3$ &
 55$\pm$30 & 109$\pm$30 & 13.9$\pm$5.9\tablenotemark{e} & 0.031$\pm$0.013 &  \n &1995.64 & 2065.94\\ 
1655+077  & 1 & 13  & 43 &8.75&  59.31& $ 311.5$ &
 299.7$\pm$6.9 & 11.8$\pm$7.0 & 156$\pm$29 & 5.6$\pm$1.0 &  \n &1952.87 & 1926.21\\ 
  & 2 & 20  & 57 &8.32&  56.39& $ 317.5$ &
 305$\pm$20 & 12$\pm$20 & 22.5$\pm$7.2 & 0.81$\pm$0.26 &  \n &1700.10 & 1533.06\\ 
  & 5 & 7  & 51 &1.67&  11.29& $ 323.8$ &
 320.2$\pm$4.2 & 3.6$\pm$4.9 & 412$\pm$31 & 14.8$\pm$1.1 &  1994.57$\pm$0.35 &1994.82 & 1994.30\\ 
  & 6 & 19  & 137 &2.99&  20.26& $ 321.4$ &
 315.2$\pm$2.0 & 6.2$\pm$2.2 & 310$\pm$11 & 11.13$\pm$0.38 &  \n &1997.28 & 1995.18\\ 
  & 7 & 13  & 38 &2.05&  13.92& $ 323.9$ &
 324.5$\pm$2.8 & 0.6$\pm$3.1 & 273$\pm$15 & 9.79$\pm$0.54 &  1999.32$\pm$0.43 &1999.23 & 1999.40\\ 
  & 9\tablenotemark{a} & 12  & 134 &1.33&  9.04& $ 323.5$ &
 324.6$\pm$2.4 & 1.1$\pm$2.8 & 300$\pm$13 & 10.77$\pm$0.45 &  \n &2005.27 & 2005.45\\ 
  & 10 & 10  & 173 &0.59&  4.01& $ 316.8$ &
 320.3$\pm$4.9 & 3.4$\pm$5.2 & 95.1$\pm$8.7 & 3.41$\pm$0.31 &  2004.34$\pm$0.58 &2003.99 & 2004.74\\ 
1656+482  & 1 & 5  & 20 &5.09&  43.54& $ 253.2$ &
 261.7$\pm$8.0 & 8.5$\pm$8.0 & 144$\pm$50 & 10.8$\pm$3.7 &  \n &1977.60 & 1940.97\\ 
  & 2 & 5  & 8 &1.97&  16.84& $ 247.3$ &
 243.3$\pm$9.3 & 3.9$\pm$9.4 & 257$\pm$29 & 19.1$\pm$2.1 &  \n &2003.74 & 2005.05\\ 
  & 3 & 5  & 31 &0.93&  7.99& $ 254.6$ &
 295$\pm$35 & 40$\pm$35 & 23$\pm$21 & 1.7$\pm$1.6 &  \n &1967.82 & 2038.07\\ 
1700+685  & 3 & 9  & 9 &1.48&  6.54& $ 134.0$ &
 123.7$\pm$2.8 & 10.3$\pm$2.9\tablenotemark{c} & 445$\pm$23 & 8.38$\pm$0.42 &  \n &2007.82 & 2006.53\\ 
  & 4 & 6  & 12 &0.91&  4.04& $ 143.2$ &
 133.4$\pm$3.9 & 9.8$\pm$4.0 & 398$\pm$27 & 7.49$\pm$0.50 &  \n &2008.33 & 2007.54\\ 
  & 6 & 10  & 37 &1.04&  4.61& $ 136.5$ &
 131.1$\pm$3.7 & 5.4$\pm$4.2 & 591$\pm$39 & 11.11$\pm$0.72 &  2010.16$\pm$0.13 &2010.31 & 2009.97\\ 
  & 8 & 7  & 62 &0.28&  1.23& $ 138.9$ &
 138.0$\pm$8.0 & 0.9$\pm$8.6 & 148$\pm$22 & 2.79$\pm$0.41 &  \n &2010.55 & 2010.49\\ 
1708+433  & 2 & 7  & 5 &2.09&  16.90& $ 105.9$ &
 241$\pm$68 & 135$\pm$68 & 35$\pm$53 & 1.9$\pm$2.9 &  \n &2078.11 & 1978.42\\ 
  & 3 & 5  & 4 &1.02&  8.26& $ 110.8$ &
 127$\pm$17 & 16$\pm$17 & 100$\pm$33 & 5.4$\pm$1.8 &  \n &1999.31 & 2005.26\\ 
  & 4 & 7  & 51 &0.23&  1.83& $ 100.7$ &
 110.8$\pm$5.0 & 10.1$\pm$5.3 & 96$\pm$13 & 5.13$\pm$0.69 &  \n &2009.27 & 2010.51\\ 
1722+401  & 1 & 5  & 12 &6.05&  49.20& $ 302.8$ &
 302$\pm$11 & 0$\pm$11 & 322$\pm$86 & 17.5$\pm$4.7 &  \n &1992.03 & 1991.70\\ 
  & 2 & 5  & 10 &2.80&  22.81& $ 308.9$ &
 304.1$\pm$4.4 & 4.8$\pm$4.5 & 609$\pm$59 & 33.1$\pm$3.2 &  \n &2006.42 & 2005.58\\ 
  & 3 & 5  & 63 &0.51&  4.13& $ 297.5$ &
 296.6$\pm$2.5 & 0.8$\pm$2.6 & 220$\pm$17 & 11.96$\pm$0.94 &  2008.385$\pm$0.099 &2008.45 & 2008.37\\ 
1725+044  & 1 & 7  & 35 &2.68&  11.65& $ 107.1$ &
 100.1$\pm$1.5 & 7.0$\pm$1.6\tablenotemark{c} & 506$\pm$45 & 9.28$\pm$0.83 &  \n &2001.18 & 1997.47\\ 
  & 2\tablenotemark{a} & 10  & 53 &1.72&  7.48& $ 114.7$ &
 106.2$\pm$2.4 & 8.5$\pm$3.0 & 513$\pm$52 & 9.42$\pm$0.95 &  \n &2003.84 & 2002.00\\ 
  & 3 & 7  & 80 &1.05&  4.59& $ 118.2$ &
 114.7$\pm$2.0 & 3.5$\pm$2.2 & 378$\pm$21 & 6.94$\pm$0.39 &  2004.47$\pm$0.14 &2004.68 & 2004.24\\ 
  & 4\tablenotemark{a} & 10  & 43 &1.99&  8.64& $ 112.3$ &
 108.9$\pm$2.0 & 3.4$\pm$2.4 & 588$\pm$12 & 10.79$\pm$0.21 &  \n &2007.10 & 2006.45\\ 
  & 8 & 5  & 96 &0.82&  3.59& $ 114.3$ &
 114.4$\pm$1.5 & 0.1$\pm$1.6 & 236$\pm$11 & 4.32$\pm$0.20 &  2008.67$\pm$0.12 &2008.66 & 2008.68\\ 
1726+455  & 2 & 8  & 12 &2.17&  15.64& $ 257.7$ &
 239$\pm$14 & 19$\pm$14 & 52$\pm$17 & 2.11$\pm$0.68 &  \n &1959.50 & 1989.45\\ 
  & 3 & 7  & 49 &0.71&  5.13& $ 237.9$ &
 242.7$\pm$4.9 & 4.7$\pm$5.2 & 57.3$\pm$5.1 & 2.32$\pm$0.20 &  \n &1991.96 & 1989.45\\ 
  & 4 & 5  & 124 &0.34&  2.42& $ 228.8$ &
 217.9$\pm$8.9 & 10.9$\pm$9.2 & 49.9$\pm$8.2 & 2.02$\pm$0.33 &  \n &1996.36 & 1998.98\\ 
1730$-$130\tablenotemark{d}  & 1 & 18  & 108 &24.07&  188.21& $ 0.5$ &
 9.6$\pm$5.5 & 9.0$\pm$5.5 & 128$\pm$15 & 6.19$\pm$0.72 &  \n &1996.61 & 1816.08\\ 
  & 2\tablenotemark{a} & 28  & 174 &7.51&  58.72& $ 13.7$ &
 10.7$\pm$2.0 & 3.1$\pm$2.0 & 347$\pm$19 & 16.85$\pm$0.94 &  \n &1976.74 & 1983.07\\ 
  & 4\tablenotemark{a} & 15  & 100 &4.91&  38.40& $ 5.3$ &
 3.0$\pm$1.7 & 2.3$\pm$1.7 & 574$\pm$28 & 27.8$\pm$1.4 &  \n &1991.84 & 1998.47\\ 
  & 6 & 25  & 878 &2.44&  19.10& $ 26.1$ &
 24.2$\pm$1.1 & 2.0$\pm$1.3 & 283.2$\pm$8.2 & 13.74$\pm$0.40 &  1996.12$\pm$0.26 &1995.62 & 1996.41\\ 
  & 7 & 15  & 316 &1.89&  14.80& $ 9.6$ &
 345.1$\pm$4.3 & 24.5$\pm$4.4\tablenotemark{c} & 184$\pm$21 & 8.90$\pm$1.00 &  \n &2014.75 & 1997.55\\ 
  & 8\tablenotemark{a} & 18  & 520 &1.36&  10.61& $ 352.8$ &
 349.1$\pm$1.1 & 3.7$\pm$1.2 & 343$\pm$25 & 16.7$\pm$1.2 &  \n &2004.63 & 2003.26\\ 
1732+389  & 4 & 6  & 8 &1.87&  14.94& $ 106.0$ &
 121.6$\pm$7.3 & 15.6$\pm$7.3 & 245$\pm$36 & 12.6$\pm$1.8 &  \n &2002.51 & 2007.10\\ 
  & 6 & 6  & 97 &1.02&  8.12& $ 118.2$ &
 115.6$\pm$6.7 & 2.7$\pm$6.8 & 197$\pm$30 & 10.1$\pm$1.5 &  \n &2006.06 & 2005.44\\ 
  & 7 & 6  & 90 &0.79&  6.28& $ 117.4$ &
 144.5$\pm$7.8 & 27.1$\pm$8.0\tablenotemark{c} & 166$\pm$27 & 8.5$\pm$1.4 &  \n &2003.85 & 2008.42\\ 
1738+499  & 1 & 5  & 24 &1.20&  10.25& $ 43.6$ &
 352$\pm$10 & 51$\pm$10 & 166$\pm$56 & 11.8$\pm$4.0 &  \n &2048.28 & 2005.38\\ 
  & 2 & 5  & 106 &0.35&  2.96& $ 28.6$ &
 19$\pm$34 & 10$\pm$34 & 42$\pm$14 & 3.0$\pm$1.0 &  \n &1998.63 & 2003.06\\ 
1749+096\tablenotemark{d}  & 4 & 11  & 103 &0.76&  3.55& $ 2.6$ &
 5.7$\pm$6.2 & 3.1$\pm$6.2 & 139$\pm$23 & 2.77$\pm$0.47 &  \n &1998.79 & 1995.76\\ 
  & 5\tablenotemark{a} & 22  & 443 &0.41&  1.89& $ 357.8$ &
 22.6$\pm$5.8 & 24.8$\pm$6.0\tablenotemark{c} & 126$\pm$22 & 2.53$\pm$0.44 &  \n &2001.78 & 1997.96\\ 
  & 8 & 8  & 425 &0.37&  1.72& $ 30.9$ &
 27.4$\pm$4.4 & 3.5$\pm$4.9 & 395$\pm$38 & 7.90$\pm$0.75 &  1995.482$\pm$0.096 &1995.39 & 1995.53\\ 
1749+701  & 2\tablenotemark{a} & 29  & 47 &2.29&  17.00& $ 295.9$ &
 55$\pm$11 & 120$\pm$11\tablenotemark{c} & 25.0$\pm$4.6 & 1.07$\pm$0.20 &  \n &2104.39 & 1933.80\\ 
  & 3\tablenotemark{a} & 28  & 26 &1.27&  9.39& $ 292.9$ &
 43$\pm$11 & 111$\pm$11\tablenotemark{c} & 23.3$\pm$4.3 & 1.00$\pm$0.19 &  \n &2077.25 & 1975.26\\ 
  & 5 & 29  & 83 &0.32&  2.40& $ 296.4$ &
 219$\pm$13 & 78$\pm$13\tablenotemark{c} & 7.2$\pm$1.5 & 0.308$\pm$0.063 &  \n &1939.85 & 2030.06\\ 
1751+288  & 1 & 8  & 224 &0.40&  3.30& $ 5.5$ &
 16.1$\pm$3.1 & 10.5$\pm$3.4\tablenotemark{c} & 70.8$\pm$6.4 & 4.03$\pm$0.36 &  \n &2004.47 & 2000.57\\ 
1758+388  & 3 & 12  & 46 &0.66&  5.56& $ 267.1$ &
 245.0$\pm$4.6 & 22.1$\pm$4.7\tablenotemark{c} & 26.0$\pm$2.1 & 2.22$\pm$0.18 &  \n &1976.25 & 2001.09\\ 
  & 4 & 15  & 610 &0.17&  1.47& $ 334.8$ &
 251.1$\pm$5.0 & 83.6$\pm$5.5\tablenotemark{c} & 15.0$\pm$1.3 & 1.28$\pm$0.11 &  \n &1997.91 & 2035.49\\ 
1800+440  & 3 & 11  & 6 &4.47&  31.20& $ 197.9$ &
 198.2$\pm$2.7 & 0.3$\pm$2.9 & 396$\pm$13 & 15.01$\pm$0.48 &  1990.27$\pm$0.37 &1990.45 & 1990.26\\ 
  & 4 & 5  & 8 &2.00&  13.93& $ 191.0$ &
 194.4$\pm$4.0 & 3.4$\pm$4.3 & 395$\pm$28 & 14.9$\pm$1.0 &  1992.76$\pm$0.38 &1993.88 & 1992.64\\ 
  & 10 & 11  & 20 &2.05&  14.33& $ 206.8$ &
 204.0$\pm$1.9 & 2.8$\pm$2.2 & 385$\pm$16 & 14.57$\pm$0.61 &  2003.41$\pm$0.26 &2002.88 & 2003.59\\ 
  & 11 & 8  & 144 &1.25&  8.71& $ 212.2$ &
 213.9$\pm$3.3 & 1.6$\pm$4.0 & 335$\pm$24 & 12.70$\pm$0.90 &  2006.62$\pm$0.27 &2006.71 & 2006.48\\ 
  & 12 & 6  & 79 &1.19&  8.34& $ 214.7$ &
 214.2$\pm$4.2 & 0.5$\pm$4.7 & 447$\pm$37 & 16.9$\pm$1.4 &  2009.59$\pm$0.23 &2009.56 & 2009.61\\ 
1803+784  & 1\tablenotemark{a} & 29  & 56 &6.82&  48.15& $ 265.3$ &
 272.5$\pm$1.9 & 7.2$\pm$1.9\tablenotemark{c} & 239$\pm$23 & 9.25$\pm$0.87 &  \n &1979.06 & 2061.40\\ 
  & 2 & 38  & 34 &3.41&  24.08& $ 271.7$ &
 318$\pm$16 & 47$\pm$16 & 29.8$\pm$7.8 & 1.15$\pm$0.30 &  \n &1832.52 & 2000.37\\ 
  & 3\tablenotemark{a} & 38  & 101 &1.73&  12.20& $ 268.6$ &
 355$\pm$15 & 87$\pm$15\tablenotemark{c} & 14.3$\pm$2.8 & 0.55$\pm$0.11 &  \n &579.62 & 2008.19\\ 
  & 4\tablenotemark{a} & 52  & 187 &1.43&  10.07& $ 270.4$ &
 347$\pm$10 & 76$\pm$10\tablenotemark{c} & 9.3$\pm$1.7 & 0.361$\pm$0.064 &  \n &1340.82 & 2002.60\\ 
  & 5\tablenotemark{a} & 37  & 108 &0.88&  6.24& $ 279.8$ &
 292$\pm$59 & 13$\pm$59 & 3.0$\pm$3.5 & 0.11$\pm$0.14 &  \n &1686.94 & 1872.17\\ 
  & 6\tablenotemark{a} & 51  & 269 &0.34&  2.43& $ 275.6$ &
 58$\pm$83 & 142$\pm$83 & 1.1$\pm$2.1 & 0.042$\pm$0.082 &  \n &2378.96 & 1945.36\\ 
1807+698  & 4\tablenotemark{a} & 27  & 31 &3.19&  3.13& $ 260.7$ &
 192$\pm$11 & 68$\pm$11\tablenotemark{c} & 23.6$\pm$3.2 & 0.080$\pm$0.011 &  \n &1381.25 & 1980.60\\ 
  & 5 & 29  & 51 &2.40&  2.36& $ 261.0$ &
 231.6$\pm$7.9 & 29.4$\pm$7.9\tablenotemark{c} & 15.2$\pm$2.2 & 0.0511$\pm$0.0074 &  \n &1803.68 & 1963.20\\ 
  & 6\tablenotemark{a} & 26  & 33 &1.56&  1.53& $ 257.1$ &
 197$\pm$65 & 60$\pm$65 & 4.1$\pm$3.8 & 0.014$\pm$0.013 &  \n &743.49 & 1913.71\\ 
  & 7\tablenotemark{a} & 27  & 118 &1.07&  1.05& $ 258.1$ &
 238$\pm$18 & 20$\pm$18 & 3.8$\pm$1.2 & 0.0129$\pm$0.0042 &  \n &1684.71 & 1893.67\\ 
  & 8 & 28  & 114 &0.69&  0.68& $ 254.9$ &
 6$\pm$59 & 111$\pm$59 & 2.5$\pm$1.4 & 0.0083$\pm$0.0047 &  \n &4669.32 & 2077.10\\ 
  & 9 & 29  & 270 &0.32&  0.32& $ 252.7$ &
 321$\pm$29 & 68$\pm$29 & 2.5$\pm$1.1 & 0.0083$\pm$0.0037 &  \n &1802.70 & 2053.49\\ 
1823+568  & 1 & 21  & 15 &7.50&  52.41& $ 199.1$ &
 194.5$\pm$4.5 & 4.6$\pm$4.6 & 234$\pm$36 & 8.9$\pm$1.4 &  \n &1956.58 & 1967.13\\ 
  & 2 & 36  & 13 &6.58&  45.99& $ 199.4$ &
 209.1$\pm$4.6 & 9.7$\pm$4.6 & 138$\pm$15 & 5.25$\pm$0.57 &  \n &1968.69 & 1949.84\\ 
  & 4\tablenotemark{a} & 36  & 19 &4.63&  32.38& $ 200.8$ &
 197.80$\pm$0.79 & 2.96$\pm$0.86\tablenotemark{c} & 498.5$\pm$9.7 & 18.91$\pm$0.37 &  \n &1993.69 & 1995.35\\ 
  & 6\tablenotemark{a} & 17  & 89 &1.72&  12.02& $ 198.7$ &
 192.3$\pm$1.7 & 6.3$\pm$1.7\tablenotemark{c} & 209$\pm$15 & 7.94$\pm$0.56 &  \n &1987.49 & 1991.83\\ 
  & 8 & 24  & 22 &1.62&  11.31& $ 199.7$ &
 198.3$\pm$2.7 & 1.4$\pm$2.8 & 132$\pm$11 & 5.02$\pm$0.43 &  1994.11$\pm$0.96 &1993.43 & 1994.44\\ 
  & 9 & 56  & 238 &0.43&  3.01& $ 199.0$ &
 225$\pm$22 & 26$\pm$22 & 2.9$\pm$1.1\tablenotemark{e} & 0.108$\pm$0.041 &  \n &1933.68 & 1799.90\\ 
  & 10 & 12  & 21 &1.42&  9.91& $ 200.6$ &
 199.2$\pm$5.0 & 1.4$\pm$5.1 & 142$\pm$26 & 5.40$\pm$0.99 &  1998.8$\pm$1.5 &1998.40 & 1999.17\\ 
  & 12 & 22  & 40 &1.97&  13.77& $ 198.6$ &
 206.2$\pm$4.6 & 7.6$\pm$4.6 & 87.9$\pm$7.0 & 3.33$\pm$0.27 &  \n &1988.27 & 1980.81\\ 
  & 14 & 7  & 10 &6.30&  44.00& $ 198.9$ &
 198.0$\pm$2.4 & 0.9$\pm$2.5 & 576$\pm$48 & 21.9$\pm$1.8 &  1999.12$\pm$0.79 &1998.76 & 1999.34\\ 
  & 15 & 5  & 24 &1.09&  7.62& $ 202.2$ &
 176$\pm$14 & 26$\pm$14 & 81$\pm$34 & 3.1$\pm$1.3 &  \n &2090.14 & 1998.23\\ 
  & 16 & 7  & 470 &0.17&  1.15& $ 198.9$ &
 186$\pm$188 & 13$\pm$188 & 0.5$\pm$3.6\tablenotemark{e} & 0.02$\pm$0.13 &  \n &1074.34 & 1721.99\\ 
1827+062  & 2 & 7  & 14 &2.37&  17.39& $ 324.2$ &
 344.6$\pm$3.6 & 20.4$\pm$3.7\tablenotemark{c} & 317$\pm$35 & 13.2$\pm$1.4 &  \n &1995.19 & 2005.42\\ 
  & 3 & 7  & 25 &1.45&  10.61& $ 323.7$ &
 238.3$\pm$9.4 & 85.3$\pm$9.4\tablenotemark{c} & 97$\pm$13 & 4.03$\pm$0.54 &  \n &2001.28 & 2034.75\\ 
  & 4 & 5  & 31 &0.84&  6.18& $ 308.2$ &
 282.0$\pm$10.0 & 26.1$\pm$10.0 & 89.4$\pm$8.7 & 3.73$\pm$0.36 &  \n &2003.42 & 1982.99\\ 
  & 5 & 7  & 178 &0.20&  1.50& $ 315.2$ &
 256$\pm$58 & 59$\pm$59 & 8.9$\pm$8.7\tablenotemark{e} & 0.37$\pm$0.36 &  \n &1995.06 & 2081.09\\ 
1828+487\tablenotemark{d}  & 1 & 14  & 102 &13.60&  96.73& $ 310.1$ &
 328$\pm$10 & 18$\pm$10 & 120$\pm$15 & 4.72$\pm$0.60 &  \n &1839.92 & 1919.51\\ 
  & 2\tablenotemark{a} & 14  & 31 &12.05&  85.72& $ 325.2$ &
 323.0$\pm$2.5 & 2.2$\pm$2.5 & 289$\pm$13 & 11.35$\pm$0.50 &  \n &1964.65 & 1961.38\\ 
  & 3\tablenotemark{a} & 14  & 74 &10.96&  77.92& $ 328.0$ &
 320.5$\pm$1.3 & 7.5$\pm$1.3\tablenotemark{c} & 254.5$\pm$5.7 & 9.99$\pm$0.22 &  \n &1968.33 & 1956.87\\ 
  & 5 & 15  & 79 &5.50&  39.08& $ 331.5$ &
 331.61$\pm$0.99 & 0.1$\pm$1.0 & 331.8$\pm$8.7 & 13.02$\pm$0.34 &  1987.93$\pm$0.33 &1987.89 & 1987.99\\ 
  & 6 & 11  & 41 &2.50&  17.78& $ 330.6$ &
 328.6$\pm$1.5 & 2.1$\pm$1.6 & 322$\pm$11 & 12.65$\pm$0.45 &  1995.40$\pm$0.23 &1995.62 & 1994.99\\ 
  & 8\tablenotemark{a} & 13  & 67 &2.47&  17.58& $ 322.3$ &
 323.9$\pm$1.1 & 1.6$\pm$1.2 & 335.3$\pm$8.1 & 13.16$\pm$0.32 &  \n &1997.85 & 1998.28\\ 
  & 9 & 14  & 281 &0.28&  1.98& $ 310.0$ &
 288$\pm$22 & 22$\pm$22 & 9.0$\pm$4.2\tablenotemark{e} & 0.35$\pm$0.17 &  \n &1980.03 & 1941.40\\ 
  & 10\tablenotemark{a} & 12  & 61 &1.32&  9.42& $ 316.1$ &
 314.2$\pm$6.9 & 1.9$\pm$7.0 & 120$\pm$14 & 4.70$\pm$0.56 &  \n &1995.31 & 1994.56\\ 
1845+797  & 1 & 10  & 44 &7.72&  8.21& $ 324.7$ &
 330.1$\pm$1.2 & 5.4$\pm$1.2\tablenotemark{c} & 589$\pm$13 & 2.157$\pm$0.049 &  \n &1983.12 & 1985.96\\ 
  & 3\tablenotemark{a} & 11  & 39 &5.91&  6.29& $ 319.9$ &
 330.8$\pm$1.7 & 11.0$\pm$1.8\tablenotemark{c} & 538$\pm$20 & 1.969$\pm$0.074 &  \n &1983.54 & 1988.46\\ 
  & 4 & 6  & 14 &5.46&  5.81& $ 321.6$ &
 316.2$\pm$8.9 & 5.4$\pm$9.0 & 284$\pm$44 & 1.04$\pm$0.16 &  \n &1983.30 & 1979.70\\ 
  & 5 & 11  & 7 &6.89&  7.33& $ 322.1$ &
 324.4$\pm$4.2 & 2.3$\pm$4.2 & 427$\pm$37 & 1.56$\pm$0.14 &  \n &1990.23 & 1991.61\\ 
  & 10 & 8  & 5 &6.19&  6.58& $ 322.1$ &
 324.3$\pm$7.5 & 2.1$\pm$7.5 & 265$\pm$35 & 0.97$\pm$0.13 &  \n &1984.50 & 1986.34\\ 
1846+322  & 1 & 11  & 13 &1.19&  8.96& $ 332.1$ &
 343.6$\pm$8.7 & 11.5$\pm$8.7 & 96$\pm$26 & 4.3$\pm$1.2 &  \n &1990.26 & 1999.32\\ 
  & 2 & 11  & 119 &0.23&  1.73& $ 313.7$ &
 350$\pm$23 & 37$\pm$23 & 27.0$\pm$6.0 & 1.19$\pm$0.26 &  \n &1974.30 & 2004.73\\ 
1849+670  & 1 & 12  & 17 &6.88&  47.87& $ 309.1$ &
 318.9$\pm$4.3 & 9.8$\pm$4.3 & 316$\pm$23 & 11.90$\pm$0.85 &  \n &1981.72 & 1989.19\\ 
  & 3 & 5  & 8 &1.79&  12.42& $ 319.8$ &
 318.8$\pm$3.8 & 1.0$\pm$3.9 & 570$\pm$37 & 21.4$\pm$1.4 &  2001.98$\pm$0.21 &2002.05 & 2001.94\\ 
  & 4\tablenotemark{a} & 13  & 10 &2.58&  17.96& $ 315.1$ &
 308.7$\pm$3.0 & 6.4$\pm$3.3 & 585$\pm$31 & 22.0$\pm$1.2 &  \n &2003.81 & 2002.80\\ 
  & 6 & 7  & 62 &1.12&  7.76& $ 319.2$ &
 313.0$\pm$5.9 & 6.2$\pm$6.2 & 331$\pm$33 & 12.4$\pm$1.3 &  \n &2006.94 & 2006.22\\ 
  & 7 & 10  & 361 &0.28&  1.95& $ 312.7$ &
 281$\pm$13 & 31$\pm$14 & 53$\pm$10 & 1.99$\pm$0.39 &  \n &2005.11 & 1990.84\\ 
1851+488  & 1 & 7  & 19 &0.56&  4.74& $ 39.1$ &
 360$\pm$26 & 39$\pm$26 & 83$\pm$19 & 5.1$\pm$1.2 &  \n &30276 & 2007.53\\ 
1901+319  & 1 & 25  & 94 &15.90&  108.94& $ 119.5$ &
 163$\pm$12 & 43$\pm$12\tablenotemark{c} & 15.2$\pm$1.7\tablenotemark{e} & 0.555$\pm$0.063 &  \n &$-$1031.44 & 1461.77\\ 
  & 2 & 14  & 61 &1.85&  12.64& $ 132.0$ &
 128.0$\pm$1.5 & 4.0$\pm$1.6 & 241.1$\pm$6.6 & 8.81$\pm$0.24 &  1991.14$\pm$0.22 &1991.54 & 1990.44\\ 
  & 4 & 9  & 122 &1.11&  7.59& $ 120.6$ &
 136.8$\pm$1.6 & 16.2$\pm$1.7\tablenotemark{c} & 213.5$\pm$5.8 & 7.80$\pm$0.21 &  \n &1993.69 & 1996.60\\ 
  & 5\tablenotemark{a} & 11  & 74 &0.66&  4.52& $ 111.9$ &
 124.8$\pm$3.4 & 12.9$\pm$3.6\tablenotemark{c} & 86.5$\pm$5.6 & 3.16$\pm$0.20 &  \n &1991.60 & 1995.22\\ 
  & 7 & 9  & 254 &1.17&  8.01& $ 112.7$ &
 111.3$\pm$2.7 & 1.4$\pm$2.8 & 181$\pm$11 & 6.61$\pm$0.40 &  2002.25$\pm$0.40 &2002.35 & 2001.88\\ 
  & 9 & 8  & 225 &0.86&  5.87& $ 116.8$ &
 126.2$\pm$4.3 & 9.3$\pm$4.7 & 193$\pm$13 & 7.05$\pm$0.49 &  \n &2003.55 & 2005.05\\ 
  & 11 & 6  & 136 &0.68&  4.66& $ 109.5$ &
 111.5$\pm$5.6 & 2.0$\pm$5.7 & 181$\pm$18 & 6.62$\pm$0.67 &  2006.50$\pm$0.38 &2006.43 & 2006.82\\ 
  & 12 & 6  & 143 &0.61&  4.16& $ 113.4$ &
 144$\pm$26 & 31$\pm$27 & 75$\pm$35 & 2.7$\pm$1.3 &  \n &1983.19 & 1991.99\\ 
1908$-$201  & 1 & 8  & 128 &3.83&  31.55& $ 37.3$ &
 38$\pm$18 & 0$\pm$18 & 77$\pm$21 & 4.4$\pm$1.2 &  \n &1958.94 & 1958.12\\ 
  & 2 & 8  & 863 &0.40&  3.28& $ 11.2$ &
 59.1$\pm$7.9 & 47.9$\pm$8.0\tablenotemark{c} & 45.8$\pm$7.4 & 2.61$\pm$0.42 &  \n &2006.21 & 1991.60\\ 
1920$-$211  & 2 & 7  & 113 &1.82&  14.13& $ 334.5$ &
 332$\pm$23 & 2$\pm$23 & 38$\pm$14 & 1.81$\pm$0.68 &  \n &1967.24 & 1963.06\\ 
  & 3 & 7  & 245 &0.78&  6.07& $ 353.0$ &
 18.9$\pm$4.7 & 25.9$\pm$5.0\tablenotemark{c} & 186$\pm$15 & 8.78$\pm$0.71 &  \n &2013.17 & 2007.14\\ 
1921$-$293  & 1 & 5  & 1145 &5.57&  27.49& $ 24.0$ &
 15.9$\pm$4.5 & 8.1$\pm$4.5 & 275$\pm$33 & 5.99$\pm$0.72 &  \n &1968.32 & 1979.13\\ 
1923+210  & 2 & 12  & 58 &4.86&  \n& $ 251.5$ &
 258.58$\pm$0.55 & 7.10$\pm$0.59\tablenotemark{c} & 320$\pm$11 & \n &  \n &1991.98 & 1982.30\\ 
  & 5 & 13  & 162 &1.38&  \n& $ 246.8$ &
 241.2$\pm$1.2 & 5.6$\pm$1.4\tablenotemark{c} & 162.1$\pm$3.7 & \n &  1998.20$\pm$0.21 &1997.53 & 1999.48\\ 
  & 6 & 8  & 616 &1.18&  \n& $ 250.8$ &
 252.9$\pm$1.2 & 2.1$\pm$1.4 & 185.9$\pm$4.3 & \n &  2001.93$\pm$0.16 &2002.00 & 2001.16\\ 
  & 7 & 7  & 222 &0.93&  \n& $ 242.8$ &
 255.1$\pm$2.5 & 12.2$\pm$2.7\tablenotemark{c} & 239.2$\pm$6.8 & \n &  \n &2006.86 & 2003.56\\ 
1928+738\tablenotemark{d}  & 1 & 39  & 65 &12.19&  54.13& $ 167.5$ &
 181.40$\pm$0.72 & 13.91$\pm$0.73\tablenotemark{c} & 433$\pm$11 & 8.16$\pm$0.21 &  \n &2250.57 & 1974.14\\ 
  & 2 & 13  & 23 &6.26&  27.81& $ 165.1$ &
 173.1$\pm$3.4 & 8.0$\pm$3.4 & 400$\pm$56 & 7.5$\pm$1.1 &  \n &1966.31 & 1984.45\\ 
  & 3\tablenotemark{a} & 39  & 62 &4.93&  21.92& $ 163.7$ &
 171.2$\pm$1.4 & 7.5$\pm$1.4\tablenotemark{c} & 260$\pm$10 & 4.90$\pm$0.20 &  \n &1966.52 & 1982.97\\ 
  & 4 & 16  & 98 &3.23&  14.35& $ 170.4$ &
 174.72$\pm$0.84 & 4.35$\pm$0.85\tablenotemark{c} & 349$\pm$14 & 6.58$\pm$0.26 &  \n &1981.59 & 1989.27\\ 
  & 5 & 37  & 169 &3.45&  15.34& $ 170.2$ &
 166.85$\pm$0.70 & 3.30$\pm$0.73\tablenotemark{c} & 268.7$\pm$8.1 & 5.07$\pm$0.15 &  \n &1991.48 & 1988.14\\ 
  & 6\tablenotemark{a} & 30  & 189 &2.66&  11.82& $ 159.7$ &
 170.3$\pm$1.8 & 10.6$\pm$1.8\tablenotemark{c} & 257.4$\pm$4.5 & 4.855$\pm$0.085 &  \n &1978.04 & 1989.54\\ 
  & 8\tablenotemark{a} & 39  & 367 &2.10&  9.32& $ 158.4$ &
 163.82$\pm$0.40 & 5.46$\pm$0.46\tablenotemark{c} & 259.9$\pm$3.4 & 4.904$\pm$0.064 &  \n &1991.02 & 1993.89\\ 
  & 9 & 30  & 249 &1.42&  6.30& $ 151.3$ &
 151.3$\pm$1.4 & 0.1$\pm$1.6 & 244.2$\pm$7.7 & 4.61$\pm$0.15 &  1995.16$\pm$0.19 &1995.16 & 1995.15\\ 
  & 10\tablenotemark{a} & 30  & 387 &1.38&  6.11& $ 155.7$ &
 153.3$\pm$1.4 & 2.4$\pm$1.7 & 253.7$\pm$7.9 & 4.79$\pm$0.15 &  \n &1997.94 & 1997.38\\ 
  & 11\tablenotemark{a} & 29  & 580 &0.85&  3.76& $ 157.2$ &
 155.3$\pm$1.2 & 1.9$\pm$1.5 & 157.2$\pm$4.6 & 2.966$\pm$0.086 &  \n &1998.40 & 1997.94\\ 
  & 12 & 12  & 560 &1.05&  4.67& $ 161.3$ &
 163.4$\pm$2.4 & 2.1$\pm$2.5 & 158$\pm$17 & 2.99$\pm$0.33 &  2000.27$\pm$0.55 &1999.87 & 2000.77\\ 
  & 13 & 11  & 498 &0.68&  3.04& $ 159.1$ &
 155.9$\pm$3.4 & 3.2$\pm$3.7 & 134$\pm$11 & 2.53$\pm$0.21 &  2002.46$\pm$0.42 &2002.87 & 2002.11\\ 
  & 15 & 5  & 219 &0.65&  2.90& $ 164.1$ &
 282$\pm$74 & 118$\pm$74 & 30$\pm$18 & 0.56$\pm$0.34 &  \n &2015.68 & 2112.54\\ 
1936$-$155\tablenotemark{d}  & 1 & 9  & 7 &2.17&  18.55& $ 180.6$ &
 214$\pm$33 & 33$\pm$33 & 20$\pm$14 & 1.5$\pm$1.0 &  \n &2002.56 & 1874.47\\ 
  & 2 & 9  & 28 &1.18&  10.14& $ 129.0$ &
 144.8$\pm$6.7 & 15.8$\pm$6.8 & 72.5$\pm$7.9 & 5.37$\pm$0.58 &  \n &1982.46 & 1991.89\\ 
  & 5 & 7  & 45 &0.63&  5.43& $ 127.3$ &
 225$\pm$12 & 97$\pm$12\tablenotemark{c} & 28.0$\pm$5.9 & 2.08$\pm$0.44 &  \n &2031.76 & 1986.84\\ 
1951$-$115  & 2 & 10  & 17 &1.60&  11.31& $ 7.5$ &
 30.1$\pm$6.0 & 22.6$\pm$6.1\tablenotemark{c} & 186$\pm$17 & 7.22$\pm$0.68 &  \n &2009.65 & 2002.03\\ 
1957+405  & 1 & 25  & 26 &5.74&  6.17& $ 281.1$ &
 252$\pm$36 & 29$\pm$36 & 8$\pm$12 & 0.030$\pm$0.045 &  \n &1261.12 & 2453.36\\ 
  & 2 & 8  & 58 &2.65&  2.84& $ 282.3$ &
 283.1$\pm$8.7 & 0.8$\pm$8.7 & 68$\pm$22 & 0.251$\pm$0.082 &  \n &1958.58 & 1961.11\\ 
  & 3 & 26  & 80 &2.30&  2.47& $ 280.5$ &
 275.0$\pm$2.3 & 5.5$\pm$2.3 & 67$\pm$10 & 0.246$\pm$0.037 &  \n &1968.59 & 1930.15\\ 
  & 4 & 26  & 111 &1.58&  1.69& $ 278.4$ &
 267.4$\pm$2.2 & 10.9$\pm$2.3\tablenotemark{c} & 69.8$\pm$6.8 & 0.258$\pm$0.025 &  \n &1980.33 & 2075.96\\ 
  & 6 & 24  & 231 &0.92&  0.99& $ 277.3$ &
 264.5$\pm$4.2 & 12.8$\pm$4.3 & 34.8$\pm$4.4 & 0.129$\pm$0.016 &  \n &1976.81 & 2038.22\\ 
  & 7 & 24  & 265 &0.47&  0.51& $ 281.2$ &
 258$\pm$15 & 23$\pm$15 & 13.8$\pm$5.1 & 0.051$\pm$0.019 &  \n &1968.80 & 2035.85\\ 
  & 8 & 9  & 305 &0.37&  0.39& $ 107.1$ &
 154$\pm$34 & 47$\pm$34 & 8.3$\pm$7.7 & 0.031$\pm$0.029 &  \n &1910.46 & 1993.14\\ 
  & 9 & 22  & 251 &0.47&  0.51& $ 105.8$ &
 120.1$\pm$5.6 & 14.3$\pm$5.8 & 34.9$\pm$4.5 & 0.129$\pm$0.017 &  \n &1988.27 & 1995.97\\ 
  & 10 & 26  & 88 &1.05&  1.12& $ 106.2$ &
 110.8$\pm$4.1 & 4.7$\pm$4.1 & 41.6$\pm$6.4 & 0.154$\pm$0.024 &  \n &1976.88 & 1983.02\\ 
  & 11 & 26  & 16 &3.28&  3.53& $ 108.5$ &
 111.5$\pm$5.2 & 3.0$\pm$5.3 & 62$\pm$10 & 0.230$\pm$0.037 &  \n &1948.91 & 1956.91\\ 
  & 12 & 9  & 8 &7.06&  7.59& $ 106.1$ &
 182$\pm$120 & 76$\pm$120 & 11$\pm$23 & 0.040$\pm$0.087 &  \n &19754 & 1828.35\\ 
2005+403  & 3\tablenotemark{a} & 11  & 196 &2.10&  17.99& $ 90.3$ &
 138$\pm$20 & 48$\pm$20 & 30$\pm$11 & 2.27$\pm$0.82 &  \n &1900.50 & 2005.90\\ 
  & 4 & 10  & 94 &2.08&  17.75& $ 103.7$ &
 64.1$\pm$6.2 & 39.6$\pm$6.2\tablenotemark{c} & 130$\pm$16 & 9.9$\pm$1.2 &  \n &1988.89 & 2014.80\\ 
  & 10 & 6  & 112 &2.38&  20.38& $ 99.5$ &
 190$\pm$21 & 90$\pm$21 & 40$\pm$21 & 3.0$\pm$1.6 &  \n &2354.65 & 2000.65\\ 
2007+777  & 2 & 42  & 109 &1.63&  7.88& $ 269.7$ &
 356$\pm$12 & 86$\pm$12\tablenotemark{c} & 12.6$\pm$2.2 & 0.267$\pm$0.046 &  \n &129.74 & 2003.79\\ 
  & 3 & 29  & 279 &0.54&  2.60& $ 269.4$ &
 276$\pm$13 & 7$\pm$13 & 10.5$\pm$2.8 & 0.223$\pm$0.060 &  \n &1947.94 & 2004.50\\ 
2008$-$159  & 1\tablenotemark{a} & 11  & 82 &1.39&  11.61& $ 9.7$ &
 12.1$\pm$2.3 & 2.5$\pm$2.4 & 91$\pm$15 & 5.36$\pm$0.87 &  \n &1992.46 & 1989.23\\ 
2013+370  & 1\tablenotemark{a} & 18  & 64 &3.71&  28.60& $ 203.7$ &
 191.4$\pm$2.5 & 12.2$\pm$2.6\tablenotemark{c} & 148$\pm$13 & 6.91$\pm$0.61 &  \n &1956.78 & 1984.22\\ 
  & 2\tablenotemark{a} & 18  & 101 &1.99&  15.31& $ 212.3$ &
 211.8$\pm$1.9 & 0.4$\pm$2.2 & 309$\pm$12 & 14.43$\pm$0.57 &  \n &2001.15 & 2001.26\\ 
  & 4 & 17  & 486 &0.30&  2.31& $ 210.3$ &
 162.7$\pm$8.0 & 47.6$\pm$8.3 & 18.1$\pm$6.2\tablenotemark{e} & 0.84$\pm$0.29 &  \n &2036.65 & 1993.46\\ 
2021+317  & 2 & 9  & 60 &3.90&  19.37& $ 162.5$ &
 118.6$\pm$7.8 & 43.9$\pm$7.9\tablenotemark{c} & 117$\pm$18 & 2.56$\pm$0.38 &  \n &1987.84 & 1932.58\\ 
  & 4 & 20  & 86 &1.74&  8.65& $ 179.2$ &
 194$\pm$12 & 14$\pm$12 & 45.5$\pm$8.4 & 1.00$\pm$0.18 &  \n &2007.78 & 1966.22\\ 
  & 8 & 6  & 337 &0.30&  1.48& $ 126.8$ &
 146$\pm$20 & 19$\pm$20 & 18.0$\pm$7.6\tablenotemark{e} & 0.39$\pm$0.17 &  \n &1987.92 & 1999.95\\ 
  & 9\tablenotemark{a} & 11  & 244 &1.48&  7.32& $ 179.8$ &
 192.8$\pm$3.7 & 12.9$\pm$3.8\tablenotemark{c} & 207$\pm$18 & 4.54$\pm$0.40 &  \n &2010.43 & 2003.03\\ 
  & 10 & 11  & 199 &1.15&  5.73& $ 158.6$ &
 175.9$\pm$2.7 & 17.2$\pm$2.9\tablenotemark{c} & 174$\pm$15 & 3.83$\pm$0.33 &  \n &1976.89 & 2004.15\\ 
  & 11 & 11  & 197 &0.56&  2.76& $ 148.3$ &
 164.2$\pm$2.8 & 15.9$\pm$3.0\tablenotemark{c} & 94.9$\pm$7.3 & 2.08$\pm$0.16 &  \n &1999.02 & 2005.15\\ 
2021+614  & 1 & 22  & 320 &7.05&  25.41& $ 32.8$ &
 232.2$\pm$7.9\tablenotemark{b} & 160.5$\pm$7.9 & 8.8$\pm$1.1 & 0.126$\pm$0.016 &  \n &2552.45 & 3105.98\\ 
  & 2 & 21  & 70 &3.07&  11.06& $ 32.4$ &
 197.9$\pm$6.6\tablenotemark{b} & 165.5$\pm$6.6 & 19.6$\pm$2.6 & 0.283$\pm$0.037 &  \n &2274.29 & 2140.06\\ 
  & 3 & 21  & 57 &2.05&  7.38& $ 30.2$ &
 40$\pm$11 & 10$\pm$11 & 20.5$\pm$4.3 & 0.295$\pm$0.062 &  \n &1923.42 & 1888.93\\ 
  & 4\tablenotemark{a} & 22  & 356 &0.58&  2.09& $ 21.8$ &
 343.9$\pm$4.9 & 37.8$\pm$5.0\tablenotemark{c} & 23.5$\pm$2.9 & 0.339$\pm$0.041 &  \n &2034.77 & 1977.91\\ 
2022$-$077  & 5 & 7  & 43 &1.72&  14.64& $ 351.6$ &
 350.1$\pm$3.3 & 1.5$\pm$3.3 & 291$\pm$15 & 19.26$\pm$0.98 &  2002.17$\pm$0.31 &2003.07 & 2002.15\\ 
2029+121  & 8 & 7  & 103 &0.70&  5.82& $ 207.8$ &
 183.0$\pm$3.2 & 24.9$\pm$3.5\tablenotemark{c} & 190$\pm$35 & 11.4$\pm$2.1 &  \n &1978.83 & 2008.75\\ 
2032+107  & 1 & 6  & 39 &0.58&  3.89& $ 222.3$ &
 125$\pm$11 & 97$\pm$11\tablenotemark{c} & 8.2$\pm$1.8 & 0.285$\pm$0.062 &  \n &2069.25 & 1919.17\\ 
2037+511  & 1 & 11  & 79 &9.86&  84.37& $ 216.1$ &
 319$\pm$12 & 103$\pm$12\tablenotemark{c} & 90$\pm$19 & 6.7$\pm$1.4 &  \n &1909.92 & 2126.31\\ 
  & 2\tablenotemark{a} & 11  & 294 &7.38&  63.13& $ 219.1$ &
 173$\pm$16 & 46$\pm$16 & 20.3$\pm$5.1 & 1.52$\pm$0.38 &  \n &3849.44 & 1724.31\\ 
  & 3 & 8  & 13 &5.12&  43.85& $ 226.6$ &
 83$\pm$73 & 144$\pm$73 & 7$\pm$28\tablenotemark{e} & 0.5$\pm$2.1 &  \n &2544.10 & 6213.94\\ 
  & 6 & 11  & 246 &0.52&  4.46& $ 207.8$ &
 204.9$\pm$3.4 & 2.9$\pm$3.7 & 64.4$\pm$5.9 & 4.83$\pm$0.45 &  2000.01$\pm$0.70 &1999.45 & 2000.50\\ 
2047+098  & 1 & 6  & 15 &4.92&  \n& $ 310.6$ &
 155$\pm$179 & 156$\pm$179 & 2.8$\pm$9.1 & \n &  \n &5171.81 & 3283.26\\ 
  & 2 & 6  & 29 &2.54&  \n& $ 305.1$ &
 152$\pm$16\tablenotemark{b} & 153$\pm$16 & 17.3$\pm$5.7 & \n &  \n &2266.27 & 2104.64\\ 
  & 3 & 6  & 39 &1.27&  \n& $ 308.1$ &
 146$\pm$10\tablenotemark{b} & 162$\pm$10 & 18.0$\pm$3.0 & \n &  \n &2106.99 & 2061.14\\ 
  & 4 & 6  & 41 &0.47&  \n& $ 326.8$ &
 51$\pm$44 & 85$\pm$44 & 6.9$\pm$6.1 & \n &  \n &2055.96 & 1918.06\\ 
2113+293  & 6 & 5  & 152 &0.73&  6.22& $ 198.1$ &
 198.0$\pm$3.7 & 0.0$\pm$3.8 & 88$\pm$10 & 6.19$\pm$0.73 &  2001.17$\pm$0.88 &2001.17 & 2001.18\\ 
2121+053\tablenotemark{d}  & 2\tablenotemark{a} & 13  & 197 &1.15&  9.82& $ 296.2$ &
 316.2$\pm$4.8 & 20.0$\pm$5.1\tablenotemark{c} & 142$\pm$12 & 11.61$\pm$0.95 &  \n &1994.63 & 2000.18\\ 
  & 3 & 8  & 1045 &0.44&  3.78& $ 241.5$ &
 237.7$\pm$3.4 & 3.8$\pm$3.6 & 88.9$\pm$6.5 & 7.25$\pm$0.53 &  2002.43$\pm$0.33 &2001.97 & 2002.71\\ 
2126$-$158  & 2 & 6  & 36 &1.17&  8.90& $ 192.0$ &
 185.9$\pm$8.7 & 6.1$\pm$8.8 & 37.2$\pm$4.2 & 3.96$\pm$0.45 &  \n &1937.96 & 1970.80\\ 
2128+048  & 1 & 5  & 51 &11.64&  93.37& $ 157.7$ &
 21$\pm$115 & 136$\pm$115 & 9$\pm$29 & 0.5$\pm$1.5 &  \n &685.93 & 3250.29\\ 
  & 2 & 5  & 94 &1.69&  13.59& $ 126.7$ &
 121$\pm$301 & 6$\pm$301 & 3$\pm$21 & 0.2$\pm$1.1 &  \n &1501.85 & 1378.87\\ 
2128$-$123  & 3\tablenotemark{a} & 13  & 267 &5.92&  36.06& $ 211.7$ &
 211.8$\pm$3.0 & 0.0$\pm$3.0 & 212.0$\pm$9.5 & 6.32$\pm$0.28 &  \n &1978.02 & 1977.98\\ 
  & 4 & 14  & 221 &5.44&  33.13& $ 211.2$ &
 200.2$\pm$1.8 & 11.0$\pm$1.8\tablenotemark{c} & 207$\pm$11 & 6.17$\pm$0.33 &  \n &1968.75 & 1984.23\\ 
  & 6 & 10  & 135 &2.12&  12.90& $ 207.8$ &
 267$\pm$23 & 59$\pm$23 & 33.2$\pm$7.0 & 0.99$\pm$0.21 &  \n &1974.40 & 1009.68\\ 
  & 7 & 10  & 714 &1.46&  8.89& $ 206.1$ &
 242$\pm$17 & 36$\pm$17 & 19.0$\pm$4.3\tablenotemark{e} & 0.57$\pm$0.13 &  \n &1966.03 & 1858.02\\ 
  & 8 & 10  & 920 &1.12&  6.80& $ 209.1$ &
 288$\pm$15 & 79$\pm$15\tablenotemark{c} & 26.5$\pm$3.2 & 0.790$\pm$0.096 &  \n &1982.68 & 2121.11\\ 
  & 9 & 10  & 278 &0.39&  2.36& $ 209.2$ &
 295$\pm$22 & 86$\pm$22\tablenotemark{c} & 12.0$\pm$2.8\tablenotemark{e} & 0.358$\pm$0.083 &  \n &1986.89 & 2070.58\\ 
  & 12 & 6  & 208 &1.82&  11.11& $ 211.6$ &
 204.1$\pm$2.9 & 7.6$\pm$3.0 & 239$\pm$10 & 7.12$\pm$0.31 &  \n &2002.33 & 2005.03\\ 
  & 13 & 6  & 337 &1.07&  6.50& $ 211.9$ &
 212.2$\pm$2.5 & 0.4$\pm$2.6 & 190.2$\pm$9.0 & 5.67$\pm$0.27 &  2006.55$\pm$0.27 &2006.60 & 2006.52\\ 
2131$-$021  & 1\tablenotemark{a} & 14  & 274 &1.50&  12.61& $ 101.8$ &
 99.2$\pm$2.8 & 2.6$\pm$3.0 & 195$\pm$11 & 12.22$\pm$0.66 &  \n &1993.88 & 1991.68\\ 
  & 2 & 6  & 140 &1.12&  9.42& $ 113.6$ &
 114.6$\pm$4.5 & 1.0$\pm$4.8 & 318$\pm$22 & 19.9$\pm$1.4 &  1998.59$\pm$0.26 &1998.57 & 1998.73\\ 
  & 3\tablenotemark{a} & 16  & 293 &1.85&  15.61& $ 108.8$ &
 84.0$\pm$2.6 & 24.8$\pm$2.7\tablenotemark{c} & 174$\pm$10 & 10.94$\pm$0.64 &  \n &1997.26 & 2040.50\\ 
  & 4\tablenotemark{a} & 19  & 285 &0.90&  7.59& $ 97.5$ &
 78.7$\pm$3.6 & 18.9$\pm$3.6\tablenotemark{c} & 41.3$\pm$6.2 & 2.59$\pm$0.39 &  \n &1984.50 & 2021.14\\ 
  & 5 & 19  & 449 &0.31&  2.63& $ 91.7$ &
 265$\pm$21 & 173$\pm$21 & 3.0$\pm$1.7\tablenotemark{e} & 0.19$\pm$0.11 &  \n &2111.96 & 1970.46\\ 
2134+004  & 1 & 33  & 1120 &2.29&  19.44& $ 267.8$ &
 31$\pm$108 & 123$\pm$108 & 1.7$\pm$3.1\tablenotemark{e} & 0.14$\pm$0.25 &  \n &4619.90 & 2064.28\\ 
  & 2\tablenotemark{a} & 33  & 437 &1.74&  14.80& $ 292.4$ &
 212.6$\pm$3.3 & 79.9$\pm$3.3\tablenotemark{c} & 65.9$\pm$4.1 & 5.36$\pm$0.34 &  \n &1957.00 & 2014.36\\ 
  & 4 & 32  & 706 &0.94&  8.00& $ 284.2$ &
 249.3$\pm$5.0 & 34.9$\pm$5.0\tablenotemark{c} & 24.8$\pm$2.5 & 2.02$\pm$0.20 &  \n &1962.80 & 2028.62\\ 
  & 5\tablenotemark{a} & 34  & 1482 &0.55&  4.66& $ 324.2$ &
 283.4$\pm$9.5 & 40.8$\pm$9.5\tablenotemark{c} & 14.1$\pm$3.1 & 1.14$\pm$0.25 &  \n &1978.76 & 1865.65\\ 
2136+141\tablenotemark{d}  & 1 & 13  & 22 &3.45&  28.42& $ 210.4$ &
 247$\pm$25 & 37$\pm$25 & 29$\pm$10 & 2.68$\pm$0.97 &  \n &1939.75 & 1742.39\\ 
  & 2 & 14  & 54 &1.14&  9.37& $ 244.0$ &
 198.8$\pm$7.9 & 45.2$\pm$8.1\tablenotemark{c} & 28.0$\pm$6.4 & 2.58$\pm$0.59 &  \n &1890.52 & 1984.76\\ 
  & 3\tablenotemark{a} & 15  & 132 &0.84&  6.91& $ 269.6$ &
 227.0$\pm$5.5 & 42.5$\pm$5.6\tablenotemark{c} & 44.6$\pm$4.4 & 4.10$\pm$0.40 &  \n &1977.85 & 2003.36\\ 
  & 4\tablenotemark{a} & 16  & 337 &0.54&  4.47& $ 285.3$ &
 230.7$\pm$3.7 & 54.7$\pm$3.8\tablenotemark{c} & 33.8$\pm$2.4 & 3.12$\pm$0.22 &  \n &1983.70 & 2010.36\\ 
  & 5\tablenotemark{a} & 12  & 860 &0.36&  2.99& $ 305.6$ &
 282.7$\pm$5.9 & 22.9$\pm$6.0\tablenotemark{c} & 23.2$\pm$2.2 & 2.14$\pm$0.20 &  \n &1992.74 & 1964.25\\ 
2141+175  & 2 & 14  & 18 &1.43&  4.86& $ 353.5$ &
 29$\pm$11 & 35$\pm$11\tablenotemark{c} & 108$\pm$22 & 1.45$\pm$0.30 &  \n &2012.75 & 1994.58\\ 
  & 5 & 10  & 78 &0.43&  1.46& $ 300.2$ &
 326.6$\pm$7.8 & 26.4$\pm$8.3\tablenotemark{c} & 157$\pm$22 & 2.11$\pm$0.30 &  \n &2006.35 & 2008.99\\ 
2145+067  & 2\tablenotemark{a} & 26  & 1266 &0.88&  7.07& $ 123.3$ &
 123.5$\pm$2.4 & 0.2$\pm$2.6 & 57.2$\pm$2.5 & 3.00$\pm$0.13 &  \n &1987.28 & 1987.38\\ 
  & 3\tablenotemark{a} & 10  & 2400 &0.28&  2.26& $ 95.9$ &
 167.8$\pm$6.6 & 71.9$\pm$6.9\tablenotemark{c} & 50.3$\pm$8.6 & 2.64$\pm$0.45 &  \n &1970.55 & 1996.22\\ 
  & 5 & 12  & 1402 &0.39&  3.14& $ 125.8$ &
 123.2$\pm$3.7 & 2.5$\pm$4.1 & 49.2$\pm$3.3 & 2.58$\pm$0.17 &  2000.32$\pm$0.58 &2000.54 & 1999.79\\ 
  & 7 & 11  & 716 &0.82&  6.56& $ 122.2$ &
 117.1$\pm$3.3 & 5.1$\pm$3.4 & 59.3$\pm$3.8 & 3.11$\pm$0.20 &  1995.03$\pm$0.89 &1995.63 & 1992.61\\ 
  & 8 & 5  & 1459 &0.22&  1.74& $ 82.6$ &
 82.7$\pm$5.2 & 0.1$\pm$5.2 & 27.6$\pm$3.8 & 1.45$\pm$0.20 &  2004.4$\pm$1.1 &2004.36 & 2004.26\\ 
2155$-$152\tablenotemark{d}  & 1 & 17  & 353 &3.29&  23.10& $ 209.4$ &
 168$\pm$11 & 41$\pm$11\tablenotemark{c} & 52.0$\pm$9.0 & 1.99$\pm$0.35 &  \n &2154.73 & 1950.30\\ 
  & 2 & 5  & 339 &1.27&  8.89& $ 205.6$ &
 201.8$\pm$3.1 & 3.8$\pm$3.3 & 473$\pm$46 & 18.1$\pm$1.8 &  2000.68$\pm$0.23 &2000.38 & 2000.89\\ 
  & 3 & 14  & 272 &1.36&  9.54& $ 219.1$ &
 224.2$\pm$2.5 & 5.1$\pm$2.6 & 241$\pm$11 & 9.25$\pm$0.41 &  2002.02$\pm$0.24 &2002.34 & 2001.33\\ 
  & 4\tablenotemark{a} & 12  & 363 &0.80&  5.61& $ 218.6$ &
 188$\pm$25 & 31$\pm$25 & 45$\pm$28 & 1.7$\pm$1.1 &  \n &1928.31 & 1993.93\\ 
2200+420\tablenotemark{d}  & 1 & 9  & 242 &4.64&  6.01& $ 175.6$ &
 150.1$\pm$3.4 & 25.5$\pm$3.4\tablenotemark{c} & 2205$\pm$159 & 9.96$\pm$0.72 &  \n &1999.58 & 1997.49\\ 
  & 2 & 5  & 228 &2.79&  3.61& $ 178.9$ &
 138.7$\pm$4.8 & 40.2$\pm$4.8\tablenotemark{c} & 1760$\pm$158 & 7.94$\pm$0.71 &  \n &1999.53 & 1997.47\\ 
  & 3\tablenotemark{a} & 19  & 190 &3.18&  4.12& $ 192.2$ &
 179.3$\pm$1.7 & 12.8$\pm$1.8\tablenotemark{c} & 934$\pm$73 & 4.22$\pm$0.33 &  \n &2063.65 & 1997.16\\ 
  & 4\tablenotemark{a} & 40  & 167 &4.02&  5.21& $ 182.5$ &
 159.2$\pm$2.6 & 23.2$\pm$3.0\tablenotemark{c} & 1269$\pm$53 & 5.73$\pm$0.24 &  \n &2002.33 & 1998.56\\ 
  & 5\tablenotemark{a} & 37  & 165 &2.47&  3.20& $ 194.9$ &
 184.0$\pm$1.4 & 10.8$\pm$1.6\tablenotemark{c} & 757$\pm$55 & 3.42$\pm$0.25 &  \n &1989.90 & 1998.67\\ 
  & 6\tablenotemark{a} & 28  & 147 &2.03&  2.64& $ 198.3$ &
 199.8$\pm$2.2 & 1.5$\pm$2.4 & 710$\pm$57 & 3.21$\pm$0.26 &  \n &1999.82 & 1999.60\\ 
  & 7\tablenotemark{a} & 71  & 774 &0.26&  0.34& $ 193.9$ &
 83$\pm$11 & 111$\pm$11\tablenotemark{c} & 3.60$\pm$0.70 & 0.0163$\pm$0.0031 &  \n &2023.30 & 2603.90\\ 
  & 8 & 19  & 144 &5.35&  6.94& $ 172.6$ &
 150.2$\pm$4.3 & 22.5$\pm$4.5\tablenotemark{c} & 1577$\pm$121 & 7.12$\pm$0.55 &  \n &2000.42 & 1997.42\\ 
  & 10 & 21  & 97 &1.56&  2.02& $ 195.7$ &
 193.9$\pm$1.6 & 1.9$\pm$1.8 & 1002$\pm$61 & 4.52$\pm$0.28 &  2001.393$\pm$0.095 &2001.23 & 2001.45\\ 
  & 11\tablenotemark{a} & 19  & 139 &3.76&  4.87& $ 184.1$ &
 164.0$\pm$3.0 & 20.1$\pm$3.6\tablenotemark{c} & 1997$\pm$57 & 9.02$\pm$0.26 &  \n &2005.45 & 2003.01\\ 
  & 12 & 16  & 110 &2.83&  3.67& $ 194.9$ &
 190.4$\pm$1.1 & 4.5$\pm$1.2\tablenotemark{c} & 1234$\pm$57 & 5.57$\pm$0.26 &  \n &2001.93 & 2002.96\\ 
  & 13 & 13  & 121 &2.29&  2.97& $ 193.3$ &
 195.5$\pm$1.1 & 2.2$\pm$1.2 & 1082$\pm$38 & 4.89$\pm$0.17 &  2003.499$\pm$0.075 &2003.71 & 2003.40\\ 
  & 14 & 7  & 100 &3.18&  4.12& $ 180.3$ &
 174.4$\pm$8.5 & 5.9$\pm$8.6 & 1001$\pm$119 & 4.52$\pm$0.54 &  \n &2007.11 & 2003.77\\ 
  & 15 & 7  & 107 &2.14&  2.78& $ 180.3$ &
 179.4$\pm$6.3 & 1.0$\pm$6.5 & 823$\pm$51 & 3.71$\pm$0.23 &  2003.88$\pm$0.17 &2007.93 & 2003.88\\ 
  & 16\tablenotemark{a} & 16  & 170 &2.39&  3.10& $ 186.0$ &
 191.9$\pm$1.2 & 6.0$\pm$1.3\tablenotemark{c} & 943$\pm$58 & 4.26$\pm$0.26 &  \n &2006.12 & 2004.81\\ 
  & 19 & 14  & 82 &2.41&  3.12& $ 186.0$ &
 187.5$\pm$1.2 & 1.5$\pm$1.2 & 1557$\pm$94 & 7.03$\pm$0.42 &  2007.436$\pm$0.088 &2007.69 & 2007.37\\ 
  & 24 & 20  & 259 &1.51&  1.95& $ 192.5$ &
 180.6$\pm$2.3 & 12.0$\pm$2.4\tablenotemark{c} & 458$\pm$36 & 2.07$\pm$0.16 &  \n &1936.82 & 2006.95\\ 
  & 28 & 6  & 99 &2.65&  3.43& $ 190.2$ &
 204.5$\pm$5.0 & 14.3$\pm$5.0 & 1598$\pm$159 & 7.22$\pm$0.72 &  \n &2007.70 & 2006.62\\ 
  & 34 & 9  & 101 &4.37&  5.65& $ 187.5$ &
 180.9$\pm$1.6 & 6.6$\pm$1.6\tablenotemark{c} & 2114$\pm$93 & 9.55$\pm$0.42 &  \n &1992.11 & 2007.11\\ 
2201+171  & 1 & 14  & 441 &0.19&  1.59& $ 40.9$ &
 347$\pm$12 & 54$\pm$13\tablenotemark{c} & 17.9$\pm$4.0\tablenotemark{e} & 0.99$\pm$0.22 &  \n &2039.17 & 1999.71\\ 
  & 5 & 13  & 11 &8.38&  68.50& $ 49.8$ &
 50.3$\pm$5.9 & 0.6$\pm$5.9 & 285$\pm$30 & 15.8$\pm$1.7 &  1979.0$\pm$3.1 &1979.31 & 1978.72\\ 
  & 7 & 8  & 14 &3.11&  25.41& $ 47.2$ &
 41.6$\pm$3.7 & 5.7$\pm$3.8 & 317$\pm$20 & 17.6$\pm$1.1 &  \n &1999.12 & 2001.07\\ 
2201+315\tablenotemark{d}  & 1 & 21  & 93 &5.47&  23.89& $ 224.4$ &
 227.6$\pm$1.1 & 3.2$\pm$1.2 & 324.5$\pm$6.6 & 5.98$\pm$0.12 &  \n &1987.87 & 1985.98\\ 
  & 2\tablenotemark{a} & 14  & 154 &3.82&  16.68& $ 217.3$ &
 223.2$\pm$1.5 & 5.9$\pm$1.6\tablenotemark{c} & 335.7$\pm$8.6 & 6.19$\pm$0.16 &  \n &1991.21 & 1988.85\\ 
  & 3 & 18  & 453 &0.53&  2.33& $ 212.1$ &
 196$\pm$15 & 16$\pm$15 & 10.0$\pm$4.6\tablenotemark{e} & 0.185$\pm$0.084 &  \n &1898.87 & 1957.07\\ 
  & 4 & 16  & 55 &3.43&  14.97& $ 219.3$ &
 224.4$\pm$1.6 & 5.1$\pm$1.8 & 377$\pm$11 & 6.95$\pm$0.20 &  \n &1997.43 & 1995.81\\ 
  & 5 & 10  & 280 &1.80&  7.86& $ 211.1$ &
 214.7$\pm$2.5 & 3.6$\pm$2.7 & 332$\pm$14 & 6.12$\pm$0.26 &  1997.26$\pm$0.25 &1997.72 & 1997.00\\ 
  & 6\tablenotemark{a} & 13  & 300 &2.00&  8.76& $ 212.9$ &
 214.3$\pm$1.3 & 1.4$\pm$1.5 & 448.3$\pm$8.6 & 8.27$\pm$0.16 &  \n &2002.60 & 2002.38\\ 
  & 7 & 7  & 79 &1.69&  7.37& $ 215.1$ &
 212.0$\pm$2.4 & 3.1$\pm$2.6 & 433$\pm$26 & 7.98$\pm$0.48 &  2004.88$\pm$0.17 &2004.75 & 2005.22\\ 
  & 8 & 5  & 67 &1.12&  4.90& $ 214.2$ &
 198.1$\pm$5.3 & 16.2$\pm$5.4 & 250$\pm$21 & 4.61$\pm$0.38 &  \n &2001.62 & 2005.86\\ 
2209+236  & 4\tablenotemark{a} & 15  & 33 &1.39&  11.50& $ 31.7$ &
 123$\pm$17 & 92$\pm$17 & 21.7$\pm$7.5 & 1.24$\pm$0.43 &  \n &1964.75 & 2105.06\\ 
  & 5 & 14  & 264 &0.29&  2.36& $ 39.8$ &
 80$\pm$19 & 41$\pm$19 & 6.1$\pm$1.6 & 0.351$\pm$0.094 &  \n &1975.07 & 1788.71\\ 
2216$-$038  & 1\tablenotemark{a} & 13  & 153 &2.93&  22.89& $ 184.4$ &
 180.2$\pm$2.1 & 4.3$\pm$2.1 & 119.1$\pm$4.9 & 5.77$\pm$0.24 &  \n &1294.19 & 1982.63\\ 
  & 2 & 8  & 135 &1.58&  12.37& $ 192.0$ &
 194.6$\pm$3.0 & 2.6$\pm$3.1 & 139$\pm$14 & 6.75$\pm$0.70 &  \n &1995.18 & 1993.09\\ 
  & 3 & 6  & 483 &0.93&  7.24& $ 205.5$ &
 207.7$\pm$4.1 & 2.1$\pm$4.2 & 118.2$\pm$7.7 & 5.73$\pm$0.37 &  2003.18$\pm$0.53 &2003.76 & 2003.05\\ 
2223+210  & 1 & 5  & 54 &8.43&  71.60& $ 229.7$ &
 259.7$\pm$2.8 & 30.0$\pm$2.8\tablenotemark{c} & 203.6$\pm$9.9 & 16.69$\pm$0.81 &  \n &1979.89 & 1861.78\\ 
  & 2 & 5  & 18 &3.30&  28.03& $ 232.2$ &
 227.3$\pm$4.1 & 5.0$\pm$4.1 & 361$\pm$26 & 29.6$\pm$2.2 &  \n &2002.17 & 2003.76\\ 
  & 3 & 5  & 50 &1.37&  11.67& $ 233.8$ &
 238.9$\pm$7.8 & 5.2$\pm$7.8 & 142$\pm$28 & 11.7$\pm$2.3 &  \n &2002.91 & 2000.95\\ 
2223$-$052  & 1 & 14  & 73 &5.28&  44.87& $ 97.7$ &
 89.2$\pm$3.2 & 8.4$\pm$3.2 & 224$\pm$19 & 15.0$\pm$1.3 &  \n &1976.04 & 2240.46\\ 
  & 2\tablenotemark{a} & 30  & 94 &3.50&  29.78& $ 103.5$ &
 102.9$\pm$1.8 & 0.7$\pm$1.8 & 132.6$\pm$7.0 & 8.84$\pm$0.47 &  \n &1977.45 & 1976.01\\ 
  & 4\tablenotemark{a} & 18  & 729 &0.72&  6.16& $ 86.8$ &
 109.3$\pm$3.1 & 22.4$\pm$4.0\tablenotemark{c} & 249.9$\pm$9.8 & 16.67$\pm$0.66 &  \n &1999.09 & 2002.64\\ 
  & 5 & 14  & 1079 &0.96&  8.17& $ 101.4$ &
 94.3$\pm$1.6 & 7.2$\pm$2.0\tablenotemark{c} & 217.9$\pm$6.8 & 14.53$\pm$0.45 &  2001.09$\pm$0.17 &2001.10 & 1993.74\\ 
  & 8 & 11  & 223 &1.04&  8.81& $ 91.0$ &
 99.5$\pm$3.4 & 8.5$\pm$3.7 & 202$\pm$11 & 13.49$\pm$0.75 &  \n &2005.31 & 2009.93\\ 
  & 9\tablenotemark{a} & 10  & 548 &0.76&  6.44& $ 115.3$ &
 109.2$\pm$6.3 & 6.1$\pm$7.0 & 202$\pm$24 & 13.4$\pm$1.6 &  \n &2007.28 & 2006.00\\ 
  & 10 & 6  & 741 &0.61&  5.21& $ 128.9$ &
 143$\pm$12 & 14$\pm$13 & 266$\pm$46 & 17.7$\pm$3.1 &  \n &2009.17 & 2010.37\\ 
  & 12 & 9  & 83 &3.16&  26.87& $ 105.7$ &
 126$\pm$67 & 21$\pm$67 & 11$\pm$13\tablenotemark{e} & 0.72$\pm$0.87 &  \n &1662.18 & 1877.85\\ 
2227$-$088  & 3 & 15  & 32 &1.35&  11.56& $ 331.6$ &
 55$\pm$189 & 84$\pm$189 & 3$\pm$12\tablenotemark{e} & 0.24$\pm$0.86 &  \n &2241.52 & 1383.35\\ 
  & 4 & 15  & 251 &0.39&  3.34& $ 330.7$ &
 329$\pm$12 & 1$\pm$13 & 42.6$\pm$6.9 & 3.04$\pm$0.50 &  \n &1999.65 & 1999.13\\ 
2230+114  & 1 & 37  & 116 &16.84&  136.62& $ 144.3$ &
 280.3$\pm$7.8\tablenotemark{b} & 136.0$\pm$7.8\tablenotemark{c} & 79$\pm$21 & 4.3$\pm$1.1 &  \n &2132.91 & 2974.26\\ 
  & 2 & 37  & 197 &11.40&  92.49& $ 157.4$ &
 144.6$\pm$3.1 & 12.7$\pm$3.1\tablenotemark{c} & 160.3$\pm$8.0 & 8.64$\pm$0.43 &  \n &1959.04 & 1925.88\\ 
  & 3 & 37  & 148 &7.61&  61.70& $ 159.1$ &
 38$\pm$22 & 121$\pm$22 & 14.2$\pm$6.5\tablenotemark{e} & 0.77$\pm$0.35 &  \n &1699.00 & 2645.47\\ 
  & 4 & 37  & 151 &6.19&  50.18& $ 155.5$ &
 335.3$\pm$4.7\tablenotemark{b} & 179.8$\pm$4.7 & 21.6$\pm$2.3 & 1.16$\pm$0.12 &  \n &2290.68 & 2293.94\\ 
  & 16 & 8  & 834 &0.79&  6.40& $ 139.7$ &
 147.3$\pm$2.6 & 7.5$\pm$2.9 & 329$\pm$16 & 17.73$\pm$0.87 &  2009.57$\pm$0.13 &2009.07 & 2009.77\\ 
  & 19\tablenotemark{a} & 11  & 204 &1.88&  15.24& $ 140.3$ &
 190.4$\pm$3.6 & 50.1$\pm$3.6\tablenotemark{c} & 85$\pm$14 & 4.56$\pm$0.76 &  \n &2089.44 & 1993.73\\ 
2233$-$148  & 2 & 11  & 63 &1.61&  7.50& $ 111.7$ &
 260$\pm$29 & 148$\pm$29 & 45$\pm$41 & 0.91$\pm$0.84 &  \n &2044.74 & 1938.19\\ 
  & 3 & 11  & 56 &0.49&  2.28& $ 107.4$ &
 30$\pm$31 & 77$\pm$31 & 71$\pm$35 & 1.43$\pm$0.70 &  \n &1998.12 & 2013.58\\ 
2234+282  & 5 & 7  & 731 &0.86&  6.47& $ 219.6$ &
 176$\pm$12 & 44$\pm$12\tablenotemark{c} & 74.6$\pm$6.8 & 3.26$\pm$0.30 &  \n &2114.69 & 2002.57\\ 
2241+406  & 2 & 6  & 10 &1.13&  9.41& $ 138.1$ &
 131$\pm$12 & 7$\pm$13 & 240$\pm$50 & 14.1$\pm$3.0 &  \n &2008.37 & 2007.15\\ 
2243$-$123  & 1 & 11  & 29 &11.30&  77.23& $ 31.4$ &
 49$\pm$12 & 17$\pm$12 & 58$\pm$13 & 2.11$\pm$0.49 &  \n &1868.97 & 1751.34\\ 
  & 2 & 13  & 115 &3.71&  25.39& $ 20.4$ &
 38.5$\pm$2.3 & 18.1$\pm$2.3\tablenotemark{c} & 135.7$\pm$5.9 & 4.94$\pm$0.22 &  \n &1988.50 & 1971.01\\ 
  & 3\tablenotemark{a} & 13  & 651 &2.01&  13.72& $ 0.2$ &
 13.8$\pm$2.4 & 13.6$\pm$2.5\tablenotemark{c} & 119.5$\pm$6.8 & 4.35$\pm$0.25 &  \n &2003.52 & 1986.52\\ 
2247$-$283  & 6 & 9  & 38 &1.01&  6.31& $ 162.4$ &
 159.5$\pm$3.9 & 2.9$\pm$4.3 & 583$\pm$58 & 18.1$\pm$1.8 &  2010.19$\pm$0.18 &2010.37 & 2010.11\\ 
2251+158\tablenotemark{d}  & 1\tablenotemark{a} & 73  & 528 &8.50&  65.43& $ 295.9$ &
 283.9$\pm$5.8 & 11.9$\pm$5.8 & 63.3$\pm$8.8 & 2.95$\pm$0.41 &  \n &1880.53 & 1762.10\\ 
  & 2 & 78  & 383 &5.99&  46.14& $ 279.8$ &
 316.3$\pm$2.1 & 36.5$\pm$2.1\tablenotemark{c} & 85.3$\pm$3.1 & 3.98$\pm$0.14 &  \n &1904.73 & 1988.30\\ 
  & 3 & 37  & 195 &2.73&  21.04& $ 278.4$ &
 307.5$\pm$2.7 & 29.1$\pm$2.7\tablenotemark{c} & 203.7$\pm$8.7 & 9.51$\pm$0.41 &  \n &1990.52 & 2004.02\\ 
  & 4\tablenotemark{a} & 44  & 486 &2.70&  20.77& $ 253.5$ &
 269.3$\pm$1.4 & 15.8$\pm$1.4\tablenotemark{c} & 301.4$\pm$8.7 & 14.07$\pm$0.41 &  \n &1999.11 & 1797.44\\ 
  & 5\tablenotemark{a} & 61  & 280 &2.00&  15.44& $ 316.7$ &
 280.8$\pm$2.4 & 36.0$\pm$2.5\tablenotemark{c} & 198.2$\pm$9.2 & 9.26$\pm$0.43 &  \n &1999.27 & 1966.85\\ 
  & 8\tablenotemark{a} & 23  & 1263 &0.57&  4.40& $ 268.8$ &
 262.8$\pm$1.0 & 6.0$\pm$1.1\tablenotemark{c} & 305$\pm$12 & 14.23$\pm$0.58 &  \n &2004.32 & 2005.89\\ 
  & 13 & 21  & 556 &1.38&  10.60& $ 263.3$ &
 256$\pm$12 & 8$\pm$12 & 74$\pm$18 & 3.46$\pm$0.86 &  \n &1990.26 & 2000.58\\ 
2254+074  & 4\tablenotemark{a} & 10  & 24 &1.39&  4.36& $ 231.0$ &
 229.2$\pm$9.3 & 1.8$\pm$9.4 & 28.7$\pm$4.4 & 0.350$\pm$0.053 &  \n &1958.10 & 1961.15\\ 
  & 5 & 11  & 39 &0.80&  2.51& $ 229.2$ &
 237.0$\pm$6.5 & 7.9$\pm$6.6 & 44.7$\pm$4.5 & 0.544$\pm$0.055 &  \n &1990.60 & 1985.23\\ 
  & 6 & 10  & 94 &0.29&  0.91& $ 224.6$ &
 213$\pm$53 & 11$\pm$53 & 3.9$\pm$3.3\tablenotemark{e} & 0.047$\pm$0.040 &  \n &1911.90 & 1944.26\\ 
2255$-$282  & 1 & 10  & 65 &4.57&  36.00& $ 225.1$ &
 226.4$\pm$5.2 & 1.2$\pm$5.2 & 82.8$\pm$7.4 & 4.10$\pm$0.37 &  1950.8$\pm$4.8 &1951.62 & 1949.24\\ 
2308+341  & 2 & 7  & 85 &1.88&  16.05& $ 7.1$ &
 201$\pm$30 & 166$\pm$30 & 22$\pm$20 & 1.8$\pm$1.6 &  \n &2040.25 & 2100.14\\ 
  & 3 & 7  & 47 &0.83&  7.12& $ 10.0$ &
 10$\pm$24 & 0$\pm$24 & 46$\pm$37 & 3.6$\pm$2.9 &  \n &1993.14 & 1993.04\\ 
2318+049  & 1 & 6  & 18 &5.15&  34.96& $ 320.8$ &
 331.9$\pm$4.0 & 11.1$\pm$4.0 & 177$\pm$17 & 6.37$\pm$0.61 &  \n &1961.05 & 1974.44\\ 
  & 3 & 6  & 381 &0.48&  3.24& $ 333.2$ &
 337.8$\pm$4.2 & 4.5$\pm$4.9 & 155$\pm$16 & 5.58$\pm$0.59 &  1996.82$\pm$0.35 &1996.31 & 1997.00\\ 
2319+317  & 1 & 10  & 17 &0.89&  7.57& $ 181.8$ &
 157.4$\pm$6.3 & 24.4$\pm$6.4\tablenotemark{c} & 171$\pm$16 & 11.9$\pm$1.1 &  \n &2012.67 & 2006.63\\ 
  & 2 & 10  & 89 &0.39&  3.35& $ 152.5$ &
 164$\pm$13 & 11$\pm$13 & 53$\pm$17 & 3.7$\pm$1.2 &  \n &2000.02 & 2005.41\\ 
2320$-$035  & 1 & 5  & 47 &4.29&  36.52& $ 333.1$ &
 277$\pm$44 & 57$\pm$44 & 82$\pm$84 & 5.5$\pm$5.6 &  \n &1983.47 & 1596.98\\ 
  & 2 & 11  & 77 &2.90&  24.69& $ 336.4$ &
 333.9$\pm$1.9 & 2.5$\pm$2.0 & 456$\pm$22 & 30.5$\pm$1.5 &  2003.75$\pm$0.27 &2004.08 & 2003.38\\ 
  & 5 & 6  & 75 &1.54&  13.07& $ 337.4$ &
 354$\pm$13 & 16$\pm$13 & 129$\pm$32 & 8.6$\pm$2.1 &  \n &1969.40 & 2000.86\\ 
2325+093  & 1 & 6  & 13 &2.68&  22.82& $ 246.6$ &
 190$\pm$53 & 56$\pm$53 & 38$\pm$21 & 3.0$\pm$1.6 &  \n &1649.18 & 1982.53\\ 
  & 3 & 6  & 127 &0.31&  2.63& $ 278.1$ &
 269.3$\pm$3.0 & 8.8$\pm$3.1 & 65.9$\pm$6.8 & 5.21$\pm$0.54 &  \n &2006.06 & 2066.55\\ 
2331+073  & 1 & 5  & 34 &1.17&  6.27& $ 226.4$ &
 224.4$\pm$5.9 & 2.0$\pm$6.1 & 183$\pm$19 & 4.48$\pm$0.47 &  1998.15$\pm$0.49 &1998.08 & 1998.53\\ 
  & 2 & 14  & 75 &1.26&  6.76& $ 225.8$ &
 218.1$\pm$3.1 & 7.7$\pm$3.5 & 176$\pm$11 & 4.31$\pm$0.27 &  2001.11$\pm$0.42 &2000.38 & 2002.37\\ 
  & 3 & 5  & 439 &0.46&  2.46& $ 240.4$ &
 224.3$\pm$7.8 & 16.1$\pm$9.2 & 219$\pm$30 & 5.35$\pm$0.74 &  \n &2004.11 & 2005.28\\ 
  & 4 & 7  & 131 &0.90&  4.84& $ 243.0$ &
 232.5$\pm$4.3 & 10.4$\pm$4.8 & 323$\pm$22 & 7.90$\pm$0.53 &  \n &2008.65 & 2009.70\\ 
2342$-$161  & 1 & 11  & 10 &1.98&  13.43& $ 311.8$ &
 295$\pm$11 & 16$\pm$11 & 266$\pm$44 & 9.5$\pm$1.6 &  \n &2005.19 & 1999.75\\ 
  & 2 & 11  & 13 &1.05&  7.13& $ 319.7$ &
 342$\pm$12 & 23$\pm$12 & 120$\pm$21 & 4.30$\pm$0.76 &  \n &1992.73 & 2004.33\\ 
  & 3\tablenotemark{a} & 12  & 54 &0.36&  2.44& $ 331.5$ &
 316$\pm$18 & 16$\pm$18 & 85$\pm$27 & 3.05$\pm$0.96 &  \n &2008.58 & 2006.32\\ 
2344+514  & 1 & 9  & 4 &2.90&  2.48& $ 142.4$ &
 110$\pm$47 & 33$\pm$47 & 19$\pm$12 & 0.055$\pm$0.036 &  \n &1908.94 & 1650.00\\ 
  & 2 & 15  & 6 &1.51&  1.29& $ 139.3$ &
 202$\pm$22 & 63$\pm$22 & 11.0$\pm$5.6 & 0.032$\pm$0.016 &  \n &2243.34 & 1894.33\\ 
  & 3 & 15  & 8 &0.59&  0.51& $ 136.8$ &
 250$\pm$26 & 113$\pm$26 & 10.0$\pm$4.5 & 0.029$\pm$0.013 &  \n &2050.38 & 1882.07\\ 
2345$-$167  & 1 & 6  & 79 &3.67&  24.03& $ 118.8$ &
 134.2$\pm$7.8 & 15.4$\pm$7.8 & 185$\pm$26 & 6.24$\pm$0.87 &  \n &1978.81 & 1989.35\\ 
  & 3 & 10  & 205 &1.68&  10.99& $ 123.3$ &
 122.8$\pm$3.5 & 0.5$\pm$3.8 & 341$\pm$23 & 11.46$\pm$0.76 &  2001.57$\pm$0.35 &2001.60 & 2001.50\\ 
  & 4\tablenotemark{a} & 19  & 187 &1.56&  10.22& $ 121.0$ &
 123.5$\pm$2.4 & 2.5$\pm$2.6 & 238$\pm$12 & 8.02$\pm$0.41 &  \n &2002.64 & 2003.27\\ 
  & 5 & 7  & 559 &0.56&  3.67& $ 131.4$ &
 132.9$\pm$3.4 & 1.5$\pm$3.8 & 310$\pm$18 & 10.44$\pm$0.60 &  2006.275$\pm$0.091 &2006.26 & 2006.35\\ 
  & 7 & 8  & 36 &3.17&  20.72& $ 124.1$ &
 178.6$\pm$9.0 & 54.5$\pm$9.0\tablenotemark{c} & 199$\pm$37 & 6.7$\pm$1.3 &  \n &1465.01 & 2003.34\\ 
  & 11 & 9  & 65 &1.17&  7.68& $ 125.3$ &
 111.2$\pm$2.8 & 14.1$\pm$3.0\tablenotemark{c} & 302$\pm$25 & 10.17$\pm$0.84 &  \n &2008.21 & 2005.42\\ 
  & 12\tablenotemark{a} & 13  & 379 &0.58&  3.81& $ 127.7$ &
 128.7$\pm$5.4 & 1.0$\pm$5.6 & 159$\pm$17 & 5.35$\pm$0.57 &  \n &2007.52 & 2007.65\\ 
  & 14 & 7  & 642 &0.40&  2.61& $ 114.5$ &
 118.2$\pm$4.0 & 3.7$\pm$4.4 & 262$\pm$21 & 8.82$\pm$0.71 &  2011.16$\pm$0.13 &2011.07 & 2011.30\\ 
2351+456  & 1 & 17  & 110 &9.12&  77.39& $ 280.9$ &
 299.4$\pm$3.6 & 18.4$\pm$3.6\tablenotemark{c} & 266$\pm$17 & 22.0$\pm$1.4 &  \n &1969.77 & 1995.14\\ 
  & 2 & 17  & 23 &3.82&  32.38& $ 285.0$ &
 159$\pm$34 & 126$\pm$34 & 19.4$\pm$7.8\tablenotemark{e} & 1.61$\pm$0.65 &  \n &2537.89 & 2062.68\\ 
  & 4 & 14  & 147 &1.08&  9.15& $ 292.5$ &
 287.7$\pm$3.6 & 4.8$\pm$4.0 & 185$\pm$13 & 15.3$\pm$1.0 &  2001.67$\pm$0.43 &2001.79 & 2000.10\\ 
  & 5 & 13  & 288 &0.81&  6.89& $ 268.6$ &
 287.9$\pm$3.3 & 19.3$\pm$3.6\tablenotemark{c} & 133.8$\pm$7.5 & 11.05$\pm$0.62 &  \n &2001.98 & 2008.83\\ 
  & 6 & 9  & 198 &0.91&  7.70& $ 265.2$ &
 270.9$\pm$2.7 & 5.7$\pm$2.9 & 234$\pm$11 & 19.32$\pm$0.91 &  2007.04$\pm$0.20 &2007.04 & 2031.35\\ 
  & 7 & 6  & 120 &0.81&  6.90& $ 267.7$ &
 279.9$\pm$6.5 & 12.1$\pm$7.0 & 304$\pm$21 & 25.1$\pm$1.7 &  \n &2009.15 & 2012.49\\ 
2356+196  & 1 & 10  & 21 &15.94&  130.13& $ 189.0$ &
 183$\pm$32 & 6$\pm$32 & 14.5$\pm$3.0 & 0.80$\pm$0.17 &  \n &$-$1352.60 & 923.11\\ 
  & 2 & 10  & 19 &14.23&  116.18& $ 182.7$ &
 198$\pm$24 & 15$\pm$24 & 14$\pm$12 & 0.78$\pm$0.65 &  \n &1847.94 & 949.86\\ 
  & 3 & 11  & 24 &1.77&  14.42& $ 207.2$ &
 189$\pm$10 & 18$\pm$10 & 19$\pm$12 & 1.03$\pm$0.65 &  \n &1743.03 & 1922.36\\ 
  & 4 & 11  & 38 &1.32&  10.79& $ 217.4$ &
 0.3$\pm$8.6 & 142.9$\pm$8.6 & 20$\pm$11 & 1.09$\pm$0.58 &  \n &8811.17 & 2060.73\\ 
  & 5\tablenotemark{a} & 10  & 24 &0.67&  5.50& $ 237.0$ &
 1$\pm$24 & 124$\pm$24 & 14.1$\pm$9.5 & 0.77$\pm$0.52 &  \n &3740.06 & 2033.21\\ 
  & 6 & 10  & 229 &0.30&  2.48& $ 243.9$ &
 256.0$\pm$8.4 & 12.1$\pm$8.7 & 28.6$\pm$5.0 & 1.57$\pm$0.27 &  \n &1997.29 & 1987.79\\ 
\enddata 

\tablenotetext{a}{Feature has significant accelerated motion (see Table 5 for acceleration fit parameters).}
\tablenotetext{b}{Feature has significant inward motion.}
\tablenotetext{c}{Feature has significant non-radial motion.}
\tablenotetext{d}{Fit parameters for this source are from \cite{MOJAVE_X}.}
\tablenotetext{e}{Feature has slow pattern speed.}
\tablenotetext{\phn}{A question mark indicates a feature whose motion is not consistent with outward, radial motion but for which the possibility of inward motion and its degree of non-radialness are uncertain.}


\tablecomments{Columns are as follows: (1) B1950 name, (2) feature number, (3) number of fitted epochs, (4) mean flux density at 15 GHz in mJy,  (5) mean distance from core feature in mas, (6) mean projected distance from core feature in pc, (7) mean position angle with respect to the core feature in degrees, (8) position angle of velocity vector in degrees, (9) offset between mean position angle and velocity vector position angle in degrees,  (10) angular proper motion in microarcseconds per year, (11) fitted speed in units of the speed of light, (12) estimated epoch of origin, (13) fitted epoch of origin in right ascension direction, (14) fitted epoch of origin in declination direction.}

\end{deluxetable} 
\end{document} 


==> anc/table5.tex <==
\documentclass[12pt,preprint]{aastex} 
\newcommand{\n}{\nodata} 
\begin{document} 
\pagestyle{empty} 
\begin{deluxetable}{lrrrrrrrrrr} 
\tablecolumns{11} 
\rotate 
\tabletypesize{\scriptsize} 
\tablewidth{0pt}  
\tablecaption{\label{acceltable}Acceleration Fit Properties of Jet Features}  
\tablehead{\colhead{} & \colhead {}& \colhead{$\phi$} &    \colhead{$ |\langle\vartheta\rangle - \phi|$}& 
\colhead{$\mu$} & \colhead{$\beta_{app}$} & \colhead{$ \dot{\mu}_{\perp} $}  & \colhead{$ \dot{\mu}_{\parallel} $} && & \\  
\colhead{Source} & \colhead {I.D.} & \colhead{(deg)} & \colhead{(deg)} &   
\colhead{($\mu$as y$^{-1})$}& \colhead{(c)} &\colhead{($\mu$as y$^{-2})$}&\colhead{($\mu$as y$^{-2})$}&\colhead{$ t_\mathrm{mid}$}  & \colhead{$t_\alpha$}& \colhead{$t_\delta$}   \\  
\colhead{(1)} & \colhead{(2)} & \colhead{(3)} & \colhead{(4)} &  
\colhead{(5)} & \colhead{(6)} & \colhead{(7)}  & \colhead{(8)} & \colhead{(9)}  & \colhead{(10)}& \colhead{(11)}  } 
\startdata 
0003+380  & 6  & $ 333 \pm 40 $ & $ 142 \pm 40 $& $ 13.4 \pm 8.5 $ & 0.20$\pm$0.12 &  $ -4 \pm 11$ $(\pm 8.3)$ & $ 9.0 \pm 9.2$ $(\pm 7.6)$  & 2009.90 & 2071.12 & 2024.51\\ 
0003$-$066  & 4\tablenotemark{a}  & $ 270.0 \pm 4.1 $ & $ 15.6 \pm 4.1\tablenotemark{b} $& $ 50.4 \pm 5.3 $ & 1.08$\pm$0.11 &  $ 8.5 \pm 2.5$ $(\pm 1.6)$ & $ -27.4 \pm 2.4$ $(\pm 2.3)$  & 2004.83 & 1874.35 & 503767\\ 
  & 6\tablenotemark{a}  & $ 211.3 \pm 8.8 $ & $ 78.9 \pm 8.9\tablenotemark{b} $& $ 54 \pm 11 $ & 1.16$\pm$0.24 &  $ 54 \pm 13$ $(\pm 11)$ & $ -37 \pm 17$ $(\pm 15)$  & 2003.78 & 1971.75 & 2009.60\\ 
  & 8\tablenotemark{a}  & $ 290.7 \pm 1.6 $ & $ 3.5 \pm 1.7 $& $ 330.4 \pm 9.8 $ & 7.08$\pm$0.21 &  $ -19 \pm 12$ $(\pm 12)$ & $ -64 \pm 12$ $(\pm 12)$  & 2009.93 & 2002.02 & 2000.32\\ 
  & 9  & $ 295.2 \pm 4.1 $ & $ 7.5 \pm 4.2 $& $ 278 \pm 20 $ & 5.96$\pm$0.42 &  $ 9 \pm 36$ $(\pm 36)$ & $ -99 \pm 35$ $(\pm 35)$  & 2009.24 & 2002.22 & 2004.34\\ 
0010+405  & 1  & $ 340.7 \pm 4.3 $ & $ 11.9 \pm 4.3 $& $ 432 \pm 42 $ & 6.99$\pm$0.68 &  $ 11 \pm 54$ $(\pm 53)$ & $ -43 \pm 69$ $(\pm 69)$  & 2008.52 & 1978.76 & 1991.39\\ 
  & 2  & $ 359 \pm 237 $ & $ 31 \pm 237 $& $ 3 \pm 17 $ & 0.04$\pm$0.28 &  $ 2 \pm 16$ $(\pm 16)$ & $ -3 \pm 26$ $(\pm 26)$  & 2008.87 & $-$37937 & 1427.76\\ 
  & 3  & $ 138 \pm 94 $ & $ 170 \pm 94 $& $ 2.6 \pm 4.6 $ & 0.043$\pm$0.074 &  $ -4.3 \pm 9.6$ $(\pm 6.6)$ & $ 5.4 \pm 9.8$ $(\pm 7.0)$  & 2008.87 & 2290.10 & 2404.54\\ 
  & 4  & $ 114 \pm 190 $ & $ 146 \pm 190 $& $ 1.4 \pm 3.5 $ & 0.023$\pm$0.057 &  $ -2.1 \pm 8.8$ $(\pm 7.2)$ & $ -4.7 \pm 7.5$ $(\pm 5.4)$  & 2008.87 & 2195.70 & 2676.67\\ 
0016+731  & 1\tablenotemark{a}  & $ 163.2 \pm 2.2 $ & $ 22.8 \pm 2.4\tablenotemark{b} $& $ 106.2 \pm 4.4 $ & 8.23$\pm$0.34 &  $ 10.2 \pm 1.8$ $(\pm 1.8)$ & $ 8.8 \pm 2.0$ $(\pm 1.9)$  & 2002.70 & 1975.08 & 1994.50\\ 
0055+300  & 4  & $ 312 \pm 12 $ & $ 2 \pm 12 $& $ 53 \pm 11 $ & 0.058$\pm$0.012 &  $ 4.1 \pm 5.8$ $(\pm 5.5)$ & $ 8.6 \pm 5.8$ $(\pm 5.7)$  & 2004.10 & 1878.17 & 1890.41\\ 
  & 6\tablenotemark{a}  & $ 301.5 \pm 4.1 $ & $ 8.4 \pm 4.1 $& $ 36.8 \pm 2.7 $ & 0.0406$\pm$0.0030 &  $ 3.1 \pm 1.5$ $(\pm 1.4)$ & $ 7.9 \pm 1.4$ $(\pm 1.4)$  & 2004.10 & 1891.53 & 1853.34\\ 
  & 10  & $ 320.9 \pm 6.0 $ & $ 12.6 \pm 6.0 $& $ 41.4 \pm 4.1 $ & 0.0457$\pm$0.0045 &  $ -0.5 \pm 2.1$ $(\pm 2.1)$ & $ -2.2 \pm 2.0$ $(\pm 2.0)$  & 2004.10 & 1926.19 & 1952.88\\ 
  & 12  & $ 93 \pm 27 $ & $ 144 \pm 27 $& $ 4.3 \pm 1.8 $ & 0.0048$\pm$0.0020 &  $ 2.4 \pm 1.5$ $(\pm 0.96)$ & $ 2.2 \pm 1.5$ $(\pm 0.88)$  & 2004.10 & 2317.67 & 7206.59\\ 
  & 13  & $ 90 \pm 114 $ & $ 141 \pm 114 $& $ 1.1 \pm 2.6 $ & 0.0012$\pm$0.0029 &  $ 2.2 \pm 2.5$ $(\pm 1.1)$ & $ 0.5 \pm 2.6$ $(\pm 1.2)$  & 2004.10 & 2812.13 & 813315\\ 
  & 14  & $ 90 \pm 32 $ & $ 141 \pm 32 $& $ 2.9 \pm 1.2 $ & 0.0033$\pm$0.0013 &  $ 1.8 \pm 1.2$ $(\pm 0.80)$ & $ 1.2 \pm 1.2$ $(\pm 0.58)$  & 2004.10 & 2200.09 & 399094\\ 
  & 15  & $ 270 \pm 148 $ & $ 41 \pm 148 $& $ 0.5 \pm 1.1 $ & 0.0006$\pm$0.0013 &  $ -0.58 \pm 0.85$ $(\pm 0.62)$ & $ 0.08 \pm 0.80$ $(\pm 0.54)$  & 2004.10 & 1468.99 & 417225\\ 
0059+581  & 2\tablenotemark{a}  & $ 256.0 \pm 2.6 $ & $ 11.8 \pm 2.6\tablenotemark{b} $& $ 140.7 \pm 9.1 $ & 5.20$\pm$0.34 &  $ 1.2 \pm 3.2$ $(\pm 3.1)$ & $ -20.8 \pm 4.4$ $(\pm 4.4)$  & 2006.97 & 1995.32 & 1983.88\\ 
  & 3\tablenotemark{a}  & $ 245.1 \pm 3.2 $ & $ 9.8 \pm 3.4 $& $ 185 \pm 13 $ & 6.83$\pm$0.48 &  $ -16 \pm 13$ $(\pm 12)$ & $ -83 \pm 15$ $(\pm 15)$  & 2007.12 & 2002.05 & 2000.10\\ 
  & 4  & $ 234.4 \pm 4.1 $ & $ 31.8 \pm 4.3\tablenotemark{b} $& $ 154 \pm 11 $ & 5.69$\pm$0.42 &  $ 12 \pm 14$ $(\pm 14)$ & $ -2 \pm 14$ $(\pm 14)$  & 2006.91 & 2005.12 & 2000.09\\ 
  & 5\tablenotemark{a}  & $ 239.1 \pm 2.8 $ & $ 40.4 \pm 3.0\tablenotemark{b} $& $ 233.2 \pm 8.6 $ & 8.62$\pm$0.32 &  $ 61 \pm 19$ $(\pm 19)$ & $ 101 \pm 15$ $(\pm 14)$  & 2008.77 & 2008.44 & 2004.31\\ 
0106+013  & 1\tablenotemark{a}  & $ 223.8 \pm 5.7 $ & $ 12.2 \pm 5.8 $& $ 139 \pm 14 $ & 11.9$\pm$1.2 &  $ 10 \pm 12$ $(\pm 9.7)$ & $ -61.6 \pm 10.0$ $(\pm 9.9)$  & 2008.11 & 1977.95 & 1986.89\\ 
  & 3\tablenotemark{a}  & $ 250.4 \pm 1.9 $ & $ 10.2 \pm 2.2\tablenotemark{b} $& $ 189.8 \pm 8.2 $ & 16.17$\pm$0.70 &  $ 4.1 \pm 4.6$ $(\pm 4.5)$ & $ -24.7 \pm 5.8$ $(\pm 5.8)$  & 2008.11 & 2001.16 & 1996.90\\ 
0109+224  & 2  & $ 180 \pm 110 $ & $ 95 \pm 110 $& $ 6.5 \pm 5.3 $ & \n &  $ -5.4 \pm 9.0$ $(\pm 5.6)$ & $ -4.6 \pm 7.5$ $(\pm 2.4)$  & 2006.75 
& 172036 & 2031.73\\ 
  & 3  & $ 19 \pm 174 $ & $ 66 \pm 174 $& $ 4.0 \pm 6.9 $ & \n &  $ 0.7 \pm 6.6$ $(\pm 5.5)$ & $ -3.5 \pm 4.7$ $(\pm 3.1)$  & 2006.75 & 1198.21 
& 1977.16\\ 
  & 4  & $ 114 \pm 10 $ & $ 24 \pm 11 $& $ 13.7 \pm 3.6 $ & \n &  $ 1.2 \pm 1.1$ $(\pm 1.1)$ & $ -0.4 \pm 1.6$ $(\pm 1.6)$  & 2006.75 & 1978.38 
& 2008.84\\ 
0119+115  & 2  & $ 36 \pm 12 $ & $ 29 \pm 12 $& $ 47 \pm 14 $ & 1.58$\pm$0.46 &  $ -23.4 \pm 8.4$ $(\pm 8.3)$ & $ -4 \pm 12$ $(\pm 11)$  & 2007.04 & 1996.40 & 1963.75\\ 
0133+476  & 1\tablenotemark{a}  & $ 329 \pm 18 $ & $ 4 \pm 18 $& $ 14.5 \pm 4.8 $ & 0.68$\pm$0.23 &  $ -9.4 \pm 9.6$ $(\pm 3.7)$ & $ -28.4 \pm 5.6$ $(\pm 4.0)$  & 2009.00 & 1825.47 & 1785.64\\ 
  & 5\tablenotemark{a}  & $ 305.6 \pm 5.0 $ & $ 2.3 \pm 6.0 $& $ 106.4 \pm 6.9 $ & 4.97$\pm$0.32 &  $ 18.1 \pm 9.2$ $(\pm 8.5)$ & $ 38.7 \pm 6.5$ $(\pm 6.3)$  & 2004.61 & 2001.77 & 2002.53\\ 
  & 11  & $ 312.9 \pm 2.1 $ & $ 2.3 \pm 2.3 $& $ 354 \pm 12 $ & 16.53$\pm$0.57 &  $ -18 \pm 16$ $(\pm 16)$ & $ 7 \pm 15$ $(\pm 15)$  & 2011.02 & 2008.32 & 2007.96\\ 
0149+218  & 1  & $ 180.0 \pm 9.6 $ & $ 168.3 \pm 9.6 $& $ 22.5 \pm 9.3 $ & 1.44$\pm$0.60 &  $ 3.1 \pm 2.0$ $(\pm 1.8)$ & $ 4.4 \pm 4.6$ $(\pm 4.5)$  & 2003.46 & $-$227924 & 2390.93\\ 
  & 2\tablenotemark{a}  & $ 351.2 \pm 1.2 $ & $ 8.7 \pm 1.3\tablenotemark{b} $& $ 223 \pm 12 $ & 14.29$\pm$0.76 &  $ 11.7 \pm 2.4$ $(\pm 2.4)$ & $ 1.3 \pm 5.8$ $(\pm 5.8)$  & 2003.46 & 1944.52 & 1977.24\\ 
  & 4  & $ 0 \pm 2.5 $ & $ 15.5 \pm 2.6\tablenotemark{b} $& $ 119.1 \pm 7.5 $ & 7.62$\pm$0.48 &  $ 2.9 \pm 2.6$ $(\pm 2.6)$ & $ -10.4 \pm 3.7$ $(\pm 3.7)$  & 2003.80 & 1732110 & 1984.94\\ 
  & 7  & $ 11 \pm 10 $ & $ 9 \pm 10 $& $ 6.7 \pm 1.6 $ & 0.43$\pm$0.10 &  $ -1.59 \pm 0.61$ $(\pm 0.58)$ & $ 0.99 \pm 0.82$ $(\pm 0.77)$  & 2003.80 & 1981.74 & 1959.07\\ 
0153+744  & 1  & $ 314 \pm 29 $ & $ 164 \pm 29 $& $ 8.7 \pm 4.3 $ & 0.78$\pm$0.39 &  $ 1.5 \pm 1.9$ $(\pm 1.8)$ & $ 1.3 \pm 1.9$ $(\pm 1.8)$  & 2003.67 & 2906.60 & 3601.61\\ 
  & 2  & $ 17 \pm 38 $ & $ 136 \pm 38 $& $ 8.2 \pm 3.6 $ & 0.74$\pm$0.33 &  $ 0.4 \pm 2.3$ $(\pm 2.2)$ & $ -0.8 \pm 1.5$ $(\pm 1.5)$  & 2003.67 & $-$36.50 & 3151.18\\ 
  & 3  & $ 126 \pm 18 $ & $ 43 \pm 18 $& $ 39 \pm 12 $ & 3.5$\pm$1.0 &  $ -7 \pm 13$ $(\pm 13)$ & $ 1 \pm 12$ $(\pm 12)$  & 1999.41 & 1960.45 & 2005.05\\ 
  & 4  & $ 64 \pm 15 $ & $ 2 \pm 15 $& $ 19.0 \pm 7.2 $ & 1.71$\pm$0.65 &  $ 1.9 \pm 5.4$ $(\pm 5.4)$ & $ -0.9 \pm 7.5$ $(\pm 7.5)$  & 1999.41 & 1967.04 & 1969.45\\ 
0202+149\tablenotemark{d}  & 1  & $ 224 \pm 13 $ & $ 94 \pm 13\tablenotemark{b} $& $ 38.9 \pm 8.7 $ & 0.96$\pm$0.21 &  $ 0.1 \pm 7.9$ $(\pm 6.9)$ & $ 18.0 \pm 7.0$ $(\pm 6.9)$  & 2005.57 & 1877.58 & 2149.35\\ 
  & 5  & $ 303.0 \pm 4.3 $ & $ 9.2 \pm 4.7 $& $ 573 \pm 54 $ & 14.1$\pm$1.3 &  $ 21 \pm 37$ $(\pm 36)$ & $ -44 \pm 45$ $(\pm 45)$  & 2006.84 & 2000.74 & 2002.88\\ 
  & 8  & $ 307.3 \pm 3.2 $ & $ 13.4 \pm 3.6\tablenotemark{b} $& $ 351 \pm 20 $ & 8.66$\pm$0.49 &  $ -17 \pm 17$ $(\pm 17)$ & $ 44 \pm 17$ $(\pm 17)$  & 2006.71 & 2003.18 & 2000.34\\ 
0202+319\tablenotemark{d}  & 1  & $ 324.1 \pm 5.1 $ & $ 29.1 \pm 5.1\tablenotemark{b} $& $ 152 \pm 15 $ & 10.4$\pm$1.0 &  $ -0.6 \pm 6.5$ $(\pm 6.5)$ & $ 10.3 \pm 7.1$ $(\pm 7.1)$  & 2003.89 & 1994.51 & 1943.15\\ 
  & 2  & $ 0 \pm 13 $ & $ 4 \pm 13 $& $ 36 \pm 14 $ & 2.47$\pm$0.95 &  $ -2.7 \pm 4.4$ $(\pm 4.4)$ & $ -1.1 \pm 7.7$ $(\pm 7.7)$  & 2001.96 & 207391 & 1962.75\\ 
0212+735  & 1\tablenotemark{a}  & $ 93.5 \pm 1.7 $ & $ 18.6 \pm 1.9\tablenotemark{b} $& $ 72.3 \pm 1.9 $ & 6.58$\pm$0.18 &  $ -6.55 \pm 0.98$ $(\pm 0.96)$ & $ -5.78 \pm 0.88$ $(\pm 0.86)$  & 2002.77 & 1990.90 & 1909.02\\ 
0215+015  & 2\tablenotemark{a}  & $ 101.0 \pm 1.6 $ & $ 5.0 \pm 1.7 $& $ 333 \pm 15 $ & 25.3$\pm$1.2 &  $ -9.3 \pm 6.1$ $(\pm 5.9)$ & $ -50.1 \pm 9.8$ $(\pm 9.8)$  & 2006.86 & 1998.51 & 1994.08\\ 
0219+428  & 1\tablenotemark{a}  & $ 208.5 \pm 3.2 $ & $ 43.8 \pm 3.2\tablenotemark{b} $& $ 293 \pm 14 $ & \n &  $ -60 \pm 13$ $(\pm 13)$ & $ 13 \pm 12$ $(\pm 11)$  & 2009.37 & 2034.06 & 1959.55\\ 
  & 2  & $ 185.6 \pm 7.7 $ & $ 12.0 \pm 7.7 $& $ 214 \pm 50 $ & \n &  $ 23 \pm 42$ $(\pm 41)$ & $ 71 \pm 72$ $(\pm 72)$  & 2007.55 & 2055.86 & 1968.51\\ 
  & 3\tablenotemark{a}  & $ 177.8 \pm 1.2 $ & $ 4.8 \pm 1.3\tablenotemark{b} $& $ 554 \pm 38 $ & \n &  $ -44 \pm 12$ $(\pm 12)$ & $ -30 \pm 37$ $(\pm 37)$  & 2008.58 & 2024.62 & 1999.43\\ 
  & 5  & $ 179.2 \pm 3.4 $ & $ 4.2 \pm 3.4 $& $ 103 \pm 26 $ & \n &  $ -7 \pm 17$ $(\pm 15)$ & $ 115 \pm 64$ $(\pm 64)$  & 2007.85 & 2113.50 & 1986.60\\ 
  & 9  & $ 21 \pm 36 $ & $ 164 \pm 36 $& $ 10 \pm 11 $ & \n &  $ -4.8 \pm 5.6$ $(\pm 5.1)$ & $ 2.0 \pm 9.1$ $(\pm 8.6)$  & 2009.37 & 2044.47 & 2163.18\\ 
  & 11\tablenotemark{a}  & $ 347.9 \pm 5.1 $ & $ 161.0 \pm 5.1\tablenotemark{b} $& $ 29.5 \pm 9.5 $ & \n &  $ -9.9 \pm 2.7$ $(\pm 2.4)$ & $ -15.6 \pm 8.6$ $(\pm 8.5)$  & 2009.93 & 1996.52 & 2035.07\\ 
  & 12  & $ 180 \pm 17 $ & $ 2 \pm 17 $& $ 35 \pm 16 $ & \n &  $ 5 \pm 17$ $(\pm 13)$ & $ -35 \pm 20$ $(\pm 20)$  & 2011.38 & 1685.28 & 1943.61\\ 
  & 13  & $ 351.4 \pm 4.0 $ & $ 158.1 \pm 4.1\tablenotemark{b} $& $ 25.3 \pm 6.0 $ & \n &  $ -0.2 \pm 1.9$ $(\pm 1.6)$ & $ -15.3 \pm 5.4$ $(\pm 5.4)$  & 2009.93 & 1989.53 & 2020.98\\ 
0224+671  & 1  & $ 353.5 \pm 1.3 $ & $ 0.5 \pm 1.3 $& $ 259.6 \pm 8.6 $ & 8.04$\pm$0.27 &  $ 5.4 \pm 3.9$ $(\pm 3.9)$ & $ -2.6 \pm 5.6$ $(\pm 5.6)$  & 2008.23 & 1973.71 & 1971.65\\ 
  & 3  & $ 296 \pm 54 $ & $ 70 \pm 54 $& $ 20 \pm 12 $ & 0.63$\pm$0.37 &  $ -21 \pm 32$ $(\pm 26)$ & $ -7 \pm 26$ $(\pm 16)$  & 2006.85 & 2012.28 & 1902.37\\ 
  & 4\tablenotemark{a}  & $ 0 \pm 0.91 $ & $ 3.5 \pm 1.0\tablenotemark{b} $& $ 140.6 \pm 6.7 $ & 4.35$\pm$0.21 &  $ -0.6 \pm 1.5$ $(\pm 1.5)$ & $ 33.5 \pm 4.4$ $(\pm 4.4)$  & 2008.23 & $-$395940 & 2004.24\\ 
  & 5\tablenotemark{a}  & $ 347.8 \pm 1.4 $ & $ 5.2 \pm 1.4\tablenotemark{b} $& $ 373.6 \pm 6.8 $ & 11.56$\pm$0.21 &  $ 48.6 \pm 9.9$ $(\pm 9.8)$ & $ -40.6 \pm 7.6$ $(\pm 7.6)$  & 2010.17 & 2002.26 & 1999.24\\ 
  & 8\tablenotemark{a}  & $ 338.6 \pm 1.9 $ & $ 24.9 \pm 2.0\tablenotemark{b} $& $ 290 \pm 11 $ & 8.98$\pm$0.33 &  $ -59 \pm 11$ $(\pm 11)$ & $ -46 \pm 12$ $(\pm 12)$  & 2010.17 & 2012.98 & 1997.78\\ 
0234+285  & 1  & $ 0 \pm 1.8 $ & $ 8.9 \pm 1.8\tablenotemark{b} $& $ 346 \pm 14 $ & 20.79$\pm$0.84 &  $ 15.3 \pm 5.6$ $(\pm 5.6)$ & $ -14.8 \pm 7.2$ $(\pm 7.1)$  & 2005.51 & $-$169257 & 1980.70\\ 
  & 3  & $ 0 \pm 1.3 $ & $ 13.0 \pm 1.3\tablenotemark{b} $& $ 194.9 \pm 7.2 $ & 11.71$\pm$0.43 &  $ -5.6 \pm 2.4$ $(\pm 2.4)$ & $ -3.9 \pm 3.9$ $(\pm 3.9)$  & 2001.66 & $-$639185 & 1980.55\\ 
  & 6  & $ 342.7 \pm 2.1 $ & $ 5.3 \pm 2.3 $& $ 170.4 \pm 6.4 $ & 10.24$\pm$0.38 &  $ -8.7 \pm 5.1$ $(\pm 5.1)$ & $ -6.1 \pm 5.2$ $(\pm 5.2)$  & 2007.45 & 1999.67 & 2001.17\\ 
  & 8  & $ 349.4 \pm 1.9 $ & $ 0.3 \pm 2.0 $& $ 159 \pm 13 $ & 9.53$\pm$0.76 &  $ -1.0 \pm 6.3$ $(\pm 6.3)$ & $ -10 \pm 15$ $(\pm 15)$  & 2008.61 & 2002.39 & 2002.48\\ 
0238$-$084\tablenotemark{d}  & 1  & $ 74.7 \pm 3.1 $ & $ 10.4 \pm 3.1\tablenotemark{b} $& $ 490 \pm 32 $ & 0.1512$\pm$0.0098 &  $ 11 \pm 34$ $(\pm 34)$ & $ -30 \pm 41$ $(\pm 41)$  & 1998.97 & 1972.73 & 1952.29\\ 
  & 3  & $ 63.5 \pm 1.1 $ & $ 0.1 \pm 1.1 $& $ 830 \pm 20 $ & 0.2559$\pm$0.0062 &  $ -2.6 \pm 7.8$ $(\pm 7.8)$ & $ -26 \pm 10$ $(\pm 10)$  & 2002.75 & 1987.45 & 1987.62\\ 
  & 7\tablenotemark{a}  & $ 68.14 \pm 0.80 $ & $ 1.12 \pm 0.88 $& $ 1199 \pm 21 $ & 0.3697$\pm$0.0065 &  $ -93 \pm 22$ $(\pm 22)$ & $ 7 \pm 28$ $(\pm 28)$  & 1998.92 & 1993.97 & 1994.28\\ 
  & 8\tablenotemark{a}  & $ 70.8 \pm 1.3 $ & $ 2.6 \pm 1.4 $& $ 1097 \pm 16 $ & 0.3382$\pm$0.0048 &  $ -69 \pm 30$ $(\pm 30)$ & $ 82 \pm 19$ $(\pm 19)$  & 1998.97 & 1994.58 & 1994.39\\ 
  & 9\tablenotemark{a}  & $ 69.20 \pm 0.49 $ & $ 0.91 \pm 0.55 $& $ 981 \pm 14 $ & 0.3024$\pm$0.0043 &  $ -37.4 \pm 4.9$ $(\pm 4.9)$ & $ -23.3 \pm 8.2$ $(\pm 8.2)$  & 2001.69 & 1994.56 & 1994.97\\ 
  & 10\tablenotemark{a}  & $ 68.32 \pm 0.99 $ & $ 2.1 \pm 1.1 $& $ 972 \pm 21 $ & 0.2997$\pm$0.0065 &  $ 6 \pm 24$ $(\pm 24)$ & $ 194 \pm 30$ $(\pm 30)$  & 1999.37 & 1996.48 & 1996.03\\ 
  & 11  & $ 64.2 \pm 4.0 $ & $ 1.0 \pm 4.0 $& $ 464 \pm 45 $ & 0.143$\pm$0.014 &  $ 9 \pm 60$ $(\pm 60)$ & $ 31 \pm 85$ $(\pm 85)$  & 2000.55 & 1996.27 & 1996.44\\ 
  & 12\tablenotemark{a}  & $ 71.35 \pm 0.97 $ & $ 4.6 \pm 1.2\tablenotemark{b} $& $ 881 \pm 27 $ & 0.2718$\pm$0.0082 &  $ 26 \pm 14$ $(\pm 14)$ & $ 126 \pm 25$ $(\pm 25)$  & 2004.09 & 1999.92 & 1998.54\\ 
  & 15\tablenotemark{a}  & $ 69.10 \pm 0.52 $ & $ 4.69 \pm 0.64\tablenotemark{b} $& $ 661 \pm 10 $ & 0.2038$\pm$0.0031 &  $ -7.0 \pm 8.9$ $(\pm 8.8)$ & $ 126 \pm 15$ $(\pm 15)$  & 2004.44 & 2001.28 & 2000.45\\ 
  & 16  & $ 71.03 \pm 0.83 $ & $ 3.96 \pm 0.87\tablenotemark{b} $& $ 1230 \pm 37 $ & 0.379$\pm$0.011 &  $ -34 \pm 31$ $(\pm 31)$ & $ 140 \pm 65$ $(\pm 65)$  & 2008.88 & 2004.59 & 2003.72\\ 
  & 18\tablenotemark{a}  & $ 68.5 \pm 2.0 $ & $ 4.0 \pm 2.1 $& $ 769 \pm 18 $ & 0.2372$\pm$0.0056 &  $ -159 \pm 39$ $(\pm 39)$ & $ 175 \pm 27$ $(\pm 27)$  & 2008.58 & 2004.73 & 2004.42\\ 
  & 19  & $ 67.0 \pm 1.3 $ & $ 3.0 \pm 1.3 $& $ 455 \pm 10 $ & 0.1404$\pm$0.0032 &  $ -13 \pm 15$ $(\pm 15)$ & $ -22 \pm 15$ $(\pm 15)$  & 2008.58 & 2003.86 & 2003.25\\ 
  & 20  & $ 67.81 \pm 0.92 $ & $ 6.36 \pm 0.98\tablenotemark{b} $& $ 458.6 \pm 6.4 $ & 0.1414$\pm$0.0020 &  $ -7 \pm 13$ $(\pm 13)$ & $ -9 \pm 11$ $(\pm 11)$  & 2008.95 & 2005.43 & 2004.36\\ 
  & 22  & $ 56.7 \pm 2.1 $ & $ 7.1 \pm 2.3\tablenotemark{b} $& $ 572 \pm 21 $ & 0.1765$\pm$0.0065 &  $ 147 \pm 63$ $(\pm 63)$ & $ -81 \pm 63$ $(\pm 62)$  & 2009.76 & 2007.39 & 2007.75\\ 
  & 31\tablenotemark{a}  & $ 251.2 \pm 1.4 $ & $ 4.0 \pm 1.4 $& $ 815 \pm 14 $ & 0.2514$\pm$0.0042 &  $ 54 \pm 10$ $(\pm 10)$ & $ 15.2 \pm 7.1$ $(\pm 7.0)$  & 2003.02 & 1984.85 & 1978.31\\ 
  & 34\tablenotemark{a}  & $ 242.3 \pm 1.1 $ & $ 6.3 \pm 1.2\tablenotemark{b} $& $ 1088 \pm 16 $ & 0.3354$\pm$0.0050 &  $ -67 \pm 21$ $(\pm 21)$ & $ 83 \pm 17$ $(\pm 17)$  & 1999.61 & 1994.51 & 1996.30\\ 
  & 35  & $ 244.1 \pm 1.4 $ & $ 4.1 \pm 1.6 $& $ 770 \pm 24 $ & 0.2374$\pm$0.0073 &  $ -14 \pm 11$ $(\pm 11)$ & $ -16 \pm 13$ $(\pm 13)$  & 2003.42 & 1993.90 & 1995.97\\ 
  & 40  & $ 243.4 \pm 1.5 $ & $ 8.4 \pm 1.7\tablenotemark{b} $& $ 807 \pm 31 $ & 0.2487$\pm$0.0096 &  $ -54 \pm 31$ $(\pm 31)$ & $ -35 \pm 45$ $(\pm 45)$  & 2002.63 & 1999.34 & 2000.47\\ 
  & 43\tablenotemark{a}  & $ 246.0 \pm 2.1 $ & $ 0.5 \pm 2.2 $& $ 510 \pm 33 $ & 0.157$\pm$0.010 &  $ -30 \pm 19$ $(\pm 19)$ & $ -102 \pm 33$ $(\pm 33)$  & 2007.06 & 2000.69 & 2001.14\\ 
  & 47  & $ 235.1 \pm 3.5 $ & $ 15.3 \pm 3.8\tablenotemark{b} $& $ 534 \pm 33 $ & 0.165$\pm$0.010 &  $ 110 \pm 88$ $(\pm 88)$ & $ 64 \pm 87$ $(\pm 87)$  & 2008.59 & 2006.15 & 2007.20\\ 
  & 48\tablenotemark{a}  & $ 241.9 \pm 2.5 $ & $ 5.8 \pm 2.7 $& $ 661 \pm 25 $ & 0.2039$\pm$0.0076 &  $ 100 \pm 80$ $(\pm 78)$ & $ 315 \pm 68$ $(\pm 68)$  & 2009.65 & 2007.63 & 2007.97\\ 
0241+622  & 2\tablenotemark{a}  & $ 117.8 \pm 2.1 $ & $ 2.2 \pm 2.3 $& $ 513 \pm 15 $ & 1.526$\pm$0.044 &  $ 12 \pm 20$ $(\pm 20)$ & $ 97 \pm 15$ $(\pm 15)$  & 2009.39 & 2004.02 & 2003.66\\ 
  & 4  & $ 123.1 \pm 1.4 $ & $ 7.5 \pm 1.6\tablenotemark{b} $& $ 231.9 \pm 6.6 $ & 0.690$\pm$0.020 &  $ 12.9 \pm 6.9$ $(\pm 6.9)$ & $ 6.1 \pm 7.7$ $(\pm 7.7)$  & 2010.00 & 2005.84 & 2007.06\\ 
0300+470\tablenotemark{d}  & 1\tablenotemark{a}  & $ 130.4 \pm 1.6 $ & $ 11.6 \pm 1.7\tablenotemark{b} $& $ 464 \pm 12 $ & \n &  $ 9 \pm 15$ $(\pm 14)$ & $ 90 \pm 14$ $(\pm 14)$  & 2007.41 & 2003.13 & 2001.24\\ 
  & 2  & $ 315 \pm 16 $ & $ 167 \pm 16 $& $ 54 \pm 15 $ & \n &  $ -4 \pm 16$ $(\pm 16)$ & $ 7 \pm 16$ $(\pm 16)$  & 2005.77 & 2016.99 & 2023.21\\ 
  & 3\tablenotemark{a}  & $ 118.8 \pm 7.4 $ & $ 14.0 \pm 7.6 $& $ 19.8 \pm 2.5 $ & \n &  $ -6.3 \pm 2.5$ $(\pm 2.2)$ & $ 8.3 \pm 2.3$ $(\pm 2.2)$  & 2006.80 & 1998.86 & 1990.75\\ 
0305+039\tablenotemark{d}  & 3  & $ 55 \pm 34 $ & $ 3 \pm 34 $& $ 66 \pm 40 $ & 0.128$\pm$0.078 &  $ 51 \pm 90$ $(\pm 77)$ & $ -72 \pm 88$ $(\pm 79)$  & 2007.57 & 1944.61 & 1936.30\\ 
  & 4  & $ 320 \pm 112 $ & $ 95 \pm 112 $& $ 11 \pm 21 $ & 0.021$\pm$0.041 &  $ 4 \pm 54$ $(\pm 41)$ & $ -36 \pm 55$ $(\pm 42)$  & 2007.57 & 2383.93 & 1785.53\\ 
  & 5  & $ 51 \pm 48 $ & $ 5 \pm 48 $& $ 43 \pm 33 $ & 0.083$\pm$0.064 &  $ -13 \pm 93$ $(\pm 70)$ & $ 71 \pm 83$ $(\pm 65)$  & 2007.57 & 1958.87 & 1967.40\\ 
  & 6  & $ 79.2 \pm 7.9 $ & $ 22.7 \pm 7.9 $& $ 52 \pm 14 $ & 0.101$\pm$0.026 &  $ 2 \pm 14$ $(\pm 14)$ & $ 23 \pm 27$ $(\pm 27)$  & 2007.57 & 1986.53 & 1932.92\\ 
  & 7  & $ 65.9 \pm 9.9 $ & $ 10.0 \pm 10.0 $& $ 58.6 \pm 7.6 $ & 0.113$\pm$0.015 &  $ -6 \pm 20$ $(\pm 20)$ & $ -22 \pm 15$ $(\pm 15)$  & 2007.57 & 1995.70 & 1989.86\\ 
  & 8  & $ 57 \pm 11 $ & $ 2 \pm 11 $& $ 55 \pm 13 $ & 0.106$\pm$0.024 &  $ -15 \pm 21$ $(\pm 21)$ & $ -7 \pm 25$ $(\pm 25)$  & 2007.57 & 2001.10 & 2001.03\\ 
0309+411  & 1  & $ 312.3 \pm 7.6 $ & $ 7.3 \pm 7.7 $& $ 10.3 \pm 1.4 $ & 0.091$\pm$0.013 &  $ -0.56 \pm 0.56$ $(\pm 0.56)$ & $ -0.15 \pm 0.59$ $(\pm 0.59)$  & 2004.33 & 1971.88 & 1978.16\\ 
  & 2  & $ 322.1 \pm 4.7 $ & $ 18.6 \pm 4.8\tablenotemark{b} $& $ 33.8 \pm 2.7 $ & 0.299$\pm$0.023 &  $ -0.6 \pm 1.2$ $(\pm 1.1)$ & $ 1.7 \pm 1.1$ $(\pm 1.1)$  & 2004.33 & 1952.98 & 1979.07\\ 
  & 3  & $ 315.4 \pm 6.6 $ & $ 12.9 \pm 6.7 $& $ 32.1 \pm 3.7 $ & 0.283$\pm$0.033 &  $ 1.8 \pm 1.6$ $(\pm 1.5)$ & $ 4.4 \pm 1.5$ $(\pm 1.5)$  & 2004.33 & 1917.75 & 1953.46\\ 
0316+413\tablenotemark{d}  & 1  & $ 180.0 \pm 1.6 $ & $ 1.6 \pm 1.6 $& $ 251 \pm 21 $ & 0.296$\pm$0.025 &  $ 7.7 \pm 4.9$ $(\pm 4.9)$ & $ 7 \pm 14$ $(\pm 14)$  & 2005.57 & $-$334249 & 1948.50\\ 
  & 3  & $ 10.7 \pm 3.6 $ & $ 18.0 \pm 3.6\tablenotemark{b} $& $ 116 \pm 12 $ & 0.136$\pm$0.015 &  $ -6.7 \pm 5.1$ $(\pm 4.9)$ & $ 21.3 \pm 8.4$ $(\pm 8.4)$  & 2005.57 & 2052.67 & 1934.61\\ 
0333+321\tablenotemark{d}  & 6  & $ 124.98 \pm 0.72 $ & $ 1.13 \pm 0.75 $& $ 211.0 \pm 2.5 $ & 13.07$\pm$0.16 &  $ 0.8 \pm 1.3$ $(\pm 1.3)$ & $ 1.9 \pm 1.2$ $(\pm 1.2)$  & 2002.85 & 1984.39 & 1985.28\\ 
  & 7\tablenotemark{a}  & $ 136.5 \pm 2.3 $ & $ 8.2 \pm 2.3\tablenotemark{b} $& $ 187.1 \pm 7.3 $ & 11.59$\pm$0.45 &  $ 3.3 \pm 3.7$ $(\pm 3.7)$ & $ -19.2 \pm 3.6$ $(\pm 3.6)$  & 2002.85 & 1966.28 & 1975.51\\ 
  & 10\tablenotemark{a}  & $ 134.0 \pm 1.8 $ & $ 6.5 \pm 1.8\tablenotemark{b} $& $ 125.0 \pm 4.0 $ & 7.74$\pm$0.25 &  $ 2.8 \pm 6.5$ $(\pm 6.4)$ & $ 21.1 \pm 6.6$ $(\pm 6.6)$  & 2007.72 & 1995.26 & 1997.98\\ 
  & 11  & $ 130.6 \pm 1.8 $ & $ 5.7 \pm 1.9\tablenotemark{b} $& $ 170.0 \pm 5.6 $ & 10.53$\pm$0.35 &  $ -6.5 \pm 3.3$ $(\pm 3.3)$ & $ -2.1 \pm 3.5$ $(\pm 3.5)$  & 2005.25 & 1992.60 & 1994.63\\ 
0336$-$019  & 1\tablenotemark{a}  & $ 39.4 \pm 6.0 $ & $ 19.1 \pm 6.1\tablenotemark{b} $& $ 154 \pm 17 $ & 7.16$\pm$0.78 &  $ -11 \pm 12$ $(\pm 12)$ & $ -40 \pm 12$ $(\pm 12)$  & 1999.87 & 1973.15 & 1986.00\\ 
  & 2\tablenotemark{a}  & $ 71.0 \pm 5.2 $ & $ 1.2 \pm 5.3 $& $ 99.5 \pm 7.3 $ & 4.62$\pm$0.34 &  $ -10.2 \pm 6.7$ $(\pm 6.6)$ & $ -17.6 \pm 5.4$ $(\pm 5.3)$  & 1999.87 & 1983.65 & 1984.24\\ 
  & 3  & $ 147 \pm 10 $ & $ 73 \pm 11\tablenotemark{b} $& $ 20.7 \pm 3.3 $ & 0.96$\pm$0.15 &  $ 0.6 \pm 1.8$ $(\pm 1.7)$ & $ 1.9 \pm 1.6$ $(\pm 1.6)$  & 2004.76 & 1986.33 & 2011.33\\ 
  & 5  & $ 74.1 \pm 3.8 $ & $ 1.6 \pm 4.0 $& $ 520 \pm 35 $ & 24.1$\pm$1.6 &  $ -3 \pm 47$ $(\pm 47)$ & $ 49 \pm 48$ $(\pm 48)$  & 2006.89 & 2003.10 & 2002.67\\ 
  & 14\tablenotemark{a}  & $ 58.4 \pm 2.0 $ & $ 6.3 \pm 2.0\tablenotemark{b} $& $ 364.9 \pm 9.4 $ & 16.93$\pm$0.44 &  $ 44 \pm 12$ $(\pm 12)$ & $ -59.1 \pm 8.9$ $(\pm 8.8)$  & 2008.38 & 2001.02 & 1998.34\\ 
0355+508  & 1  & $ 85 \pm 65 $ & $ 53 \pm 65 $& $ 23 \pm 16 $ & 1.6$\pm$1.2 &  $ -10 \pm 16$ $(\pm 11)$ & $ 5 \pm 13$ $(\pm 6.9)$  & 2003.54 & 1448.01 & $-$7911.34\\ 
  & 2  & $ 196 \pm 30 $ & $ 149 \pm 30 $& $ 15 \pm 14 $ & 1.02$\pm$0.99 &  $ 6.6 \pm 7.0$ $(\pm 3.0)$ & $ 11.6 \pm 7.2$ $(\pm 5.5)$  & 2003.54 & 2620.03 & 2168.29\\ 
0403$-$132  & 1  & $ 165.1 \pm 1.6 $ & $ 4.9 \pm 1.6\tablenotemark{b} $& $ 611 \pm 14 $ & 20.39$\pm$0.46 &  $ -5.5 \pm 7.3$ $(\pm 7.3)$ & $ 3.9 \pm 6.0$ $(\pm 6.0)$  & 2005.33 & 1979.49 & 1986.40\\ 
  & 3\tablenotemark{a}  & $ 184.2 \pm 1.0 $ & $ 6.8 \pm 1.1\tablenotemark{b} $& $ 623 \pm 19 $ & 20.79$\pm$0.62 &  $ 80 \pm 17$ $(\pm 17)$ & $ 96 \pm 28$ $(\pm 28)$  & 2006.86 & 2012.80 & 2001.69\\ 
  & 5  & $ 86 \pm 73 $ & $ 98 \pm 73 $& $ 4.6 \pm 2.0 $ & 0.153$\pm$0.067 &  $ -5.5 \pm 7.5$ $(\pm 5.1)$ & $ 0.1 \pm 5.8$ $(\pm 1.8)$  & 2008.26 & 2011.65 & 2914.92\\ 
0415+379\tablenotemark{d}  & 7  & $ 64.0 \pm 1.5 $ & $ 0.4 \pm 1.6 $& $ 1713 \pm 54 $ & 5.56$\pm$0.18 &  $ 6 \pm 53$ $(\pm 53)$ & $ 185 \pm 62$ $(\pm 62)$  & 2002.55 & 1997.23 & 1997.32\\ 
  & 14  & $ 61.41 \pm 0.78 $ & $ 0.63 \pm 0.86 $& $ 1810 \pm 29 $ & 5.874$\pm$0.094 &  $ -27 \pm 43$ $(\pm 43)$ & $ 7 \pm 51$ $(\pm 51)$  & 2003.45 & 2000.48 & 2000.43\\ 
  & 26\tablenotemark{a}  & $ 60.26 \pm 0.67 $ & $ 3.71 \pm 0.75\tablenotemark{b} $& $ 1473 \pm 19 $ & 4.780$\pm$0.060 &  $ -123 \pm 27$ $(\pm 27)$ & $ -65 \pm 29$ $(\pm 29)$  & 2007.12 & 2004.20 & 2004.89\\ 
  & 32\tablenotemark{a}  & $ 64.61 \pm 0.38 $ & $ 1.00 \pm 0.40 $& $ 1703 \pm 18 $ & 5.526$\pm$0.059 &  $ -69 \pm 25$ $(\pm 25)$ & $ -218 \pm 40$ $(\pm 40)$  & 2008.67 & 2005.92 & 2006.09\\ 
  & 33\tablenotemark{a}  & $ 60.83 \pm 0.56 $ & $ 3.57 \pm 0.60\tablenotemark{b} $& $ 1464 \pm 17 $ & 4.752$\pm$0.057 &  $ -98 \pm 24$ $(\pm 24)$ & $ -41 \pm 30$ $(\pm 30)$  & 2009.09 & 2005.91 & 2006.55\\ 
  & 37\tablenotemark{a}  & $ 57.57 \pm 0.98 $ & $ 7.0 \pm 1.0\tablenotemark{b} $& $ 1346 \pm 32 $ & 4.37$\pm$0.10 &  $ -98 \pm 64$ $(\pm 64)$ & $ -300 \pm 88$ $(\pm 88)$  & 2009.75 & 2006.07 & 2007.09\\ 
  & 39\tablenotemark{a}  & $ 65.3 \pm 1.0 $ & $ 0.6 \pm 1.1 $& $ 1329 \pm 16 $ & 4.314$\pm$0.053 &  $ -71 \pm 66$ $(\pm 65)$ & $ 348 \pm 45$ $(\pm 45)$  & 2009.75 & 2007.59 & 2007.72\\ 
  & 40\tablenotemark{a}  & $ 69.0 \pm 1.3 $ & $ 2.4 \pm 1.4 $& $ 1275 \pm 17 $ & 4.136$\pm$0.055 &  $ -199 \pm 90$ $(\pm 90)$ & $ 185 \pm 54$ $(\pm 54)$  & 2009.62 & 2007.68 & 2008.10\\ 
  & 41  & $ 67.57 \pm 0.97 $ & $ 2.4 \pm 1.1 $& $ 854 \pm 23 $ & 2.772$\pm$0.073 &  $ 86 \pm 45$ $(\pm 45)$ & $ 25 \pm 71$ $(\pm 71)$  & 2009.54 & 2007.72 & 2007.42\\ 
0420$-$014  & 1\tablenotemark{a}  & $ 182.6 \pm 5.1 $ & $ 9.1 \pm 5.1 $& $ 107.9 \pm 9.7 $ & 5.30$\pm$0.47 &  $ 7.9 \pm 5.1$ $(\pm 4.7)$ & $ -21.6 \pm 4.9$ $(\pm 4.8)$  & 2005.14 & 2106.54 & 1966.50\\ 
  & 2  & $ 129.9 \pm 8.2 $ & $ 66.2 \pm 8.2\tablenotemark{b} $& $ 80 \pm 11 $ & 3.93$\pm$0.55 &  $ -11 \pm 14$ $(\pm 14)$ & $ -29 \pm 13$ $(\pm 13)$  & 1998.78 & 2005.50 & 1971.81\\ 
  & 3  & $ 188.8 \pm 3.4 $ & $ 15.1 \pm 3.7\tablenotemark{b} $& $ 93.0 \pm 5.8 $ & 4.56$\pm$0.28 &  $ 12.7 \pm 4.3$ $(\pm 4.2)$ & $ -13.1 \pm 4.5$ $(\pm 4.4)$  & 2007.38 & 1992.19 & 1999.44\\ 
  & 4  & $ 316 \pm 11 $ & $ 28 \pm 11 $& $ 46.3 \pm 8.6 $ & 2.27$\pm$0.42 &  $ 26 \pm 13$ $(\pm 12)$ & $ 24 \pm 13$ $(\pm 12)$  & 2009.79 & 2003.58 & 2009.05\\ 
0422+004  & 2  & $ 24.9 \pm 9.3 $ & $ 15.2 \pm 9.4 $& $ 39 \pm 10 $ & 0.65$\pm$0.18 &  $ 3.2 \pm 4.9$ $(\pm 4.7)$ & $ 6.7 \pm 8.0$ $(\pm 8.0)$  & 2007.28 & 2002.19 & 1988.08\\ 
0430+052\tablenotemark{d}  & 1\tablenotemark{a}  & $ 258.2 \pm 1.4 $ & $ 6.2 \pm 1.4\tablenotemark{b} $& $ 2187 \pm 93 $ & 4.80$\pm$0.20 &  $ 11 \pm 325$ $(\pm 323)$ & $ 1705 \pm 547$ $(\pm 547)$  & 2001.59 & 1997.23 & 1994.83\\ 
  & 2\tablenotemark{a}  & $ 258.35 \pm 0.75 $ & $ 5.41 \pm 0.82\tablenotemark{b} $& $ 1724 \pm 20 $ & 3.783$\pm$0.043 &  $ 147 \pm 38$ $(\pm 38)$ & $ -46 \pm 33$ $(\pm 33)$  & 1999.56 & 1996.80 & 1994.36\\ 
  & 3  & $ 246.78 \pm 0.94 $ & $ 2.86 \pm 0.95\tablenotemark{b} $& $ 2299 \pm 24 $ & 5.047$\pm$0.053 &  $ 27 \pm 133$ $(\pm 133)$ & $ 202 \pm 86$ $(\pm 86)$  & 2001.34 & 1998.38 & 1997.95\\ 
  & 4  & $ 251.3 \pm 1.0 $ & $ 7.8 \pm 1.0\tablenotemark{b} $& $ 1981 \pm 73 $ & 4.35$\pm$0.16 &  $ 267 \pm 222$ $(\pm 221)$ & $ 1309 \pm 458$ $(\pm 458)$  & 2001.63 & 1999.18 & 1998.03\\ 
  & 5\tablenotemark{a}  & $ 244.4 \pm 1.4 $ & $ 8.2 \pm 1.4\tablenotemark{b} $& $ 1772 \pm 45 $ & 3.889$\pm$0.099 &  $ 50 \pm 153$ $(\pm 153)$ & $ 601 \pm 159$ $(\pm 159)$  & 2001.34 & 1999.42 & 1998.60\\ 
  & 6  & $ 240.0 \pm 2.2 $ & $ 2.8 \pm 2.3 $& $ 1946 \pm 73 $ & 4.27$\pm$0.16 &  $ 168 \pm 268$ $(\pm 267)$ & $ -187 \pm 257$ $(\pm 257)$  & 2001.34 & 1999.86 & 1999.67\\ 
  & 7  & $ 238.2 \pm 1.0 $ & $ 1.8 \pm 1.1 $& $ 2096 \pm 38 $ & 4.602$\pm$0.083 &  $ 247 \pm 218$ $(\pm 218)$ & $ 202 \pm 222$ $(\pm 222)$  & 2001.59 & 2000.49 & 2000.54\\ 
  & 8  & $ 245.4 \pm 1.2 $ & $ 5.2 \pm 1.3\tablenotemark{b} $& $ 1499 \pm 48 $ & 3.29$\pm$0.11 &  $ 145 \pm 191$ $(\pm 191)$ & $ -234 \pm 302$ $(\pm 302)$  & 2001.63 & 2000.92 & 2000.75\\ 
  & 11\tablenotemark{a}  & $ 248.53 \pm 0.70 $ & $ 3.14 \pm 0.74\tablenotemark{b} $& $ 2295 \pm 25 $ & 5.038$\pm$0.055 &  $ 85 \pm 30$ $(\pm 30)$ & $ 199 \pm 27$ $(\pm 27)$  & 2007.09 & 2002.57 & 2001.43\\ 
  & 12  & $ 244.1 \pm 1.5 $ & $ 0.7 \pm 1.6 $& $ 2185 \pm 63 $ & 4.80$\pm$0.14 &  $ -2 \pm 96$ $(\pm 95)$ & $ 257 \pm 106$ $(\pm 106)$  & 2005.36 & 2002.72 & 2002.61\\ 
  & 13\tablenotemark{a}  & $ 245.79 \pm 0.40 $ & $ 0.56 \pm 0.42 $& $ 2649 \pm 21 $ & 5.814$\pm$0.047 &  $ 116 \pm 19$ $(\pm 19)$ & $ -4 \pm 22$ $(\pm 22)$  & 2007.98 & 2004.17 & 2003.79\\ 
  & 14\tablenotemark{a}  & $ 244.9 \pm 1.7 $ & $ 0.8 \pm 1.9 $& $ 2941 \pm 109 $ & 6.46$\pm$0.24 &  $ -9 \pm 121$ $(\pm 120)$ & $ 528 \pm 150$ $(\pm 150)$  & 2008.23 & 2005.80 & 2005.91\\ 
  & 24  & $ 254.36 \pm 0.69 $ & $ 5.53 \pm 0.72\tablenotemark{b} $& $ 1906 \pm 37 $ & 4.184$\pm$0.082 &  $ -14 \pm 88$ $(\pm 88)$ & $ -202 \pm 145$ $(\pm 145)$  & 1996.38 & 1994.97 & 1994.41\\ 
  & 31\tablenotemark{a}  & $ 238.08 \pm 0.47 $ & $ 5.64 \pm 0.50\tablenotemark{b} $& $ 2870 \pm 20 $ & 6.299$\pm$0.044 &  $ -287 \pm 66$ $(\pm 66)$ & $ 761 \pm 57$ $(\pm 57)$  & 2009.75 & 2007.27 & 2007.93\\ 
  & 32\tablenotemark{a}  & $ 245.14 \pm 0.47 $ & $ 2.19 \pm 0.52\tablenotemark{b} $& $ 2736 \pm 28 $ & 6.006$\pm$0.061 &  $ -238 \pm 63$ $(\pm 63)$ & $ 481 \pm 78$ $(\pm 78)$  & 2009.75 & 2008.00 & 2008.30\\ 
  & 35  & $ 247.3 \pm 1.8 $ & $ 0.7 \pm 2.1 $& $ 2113 \pm 94 $ & 4.64$\pm$0.21 &  $ -757 \pm 442$ $(\pm 442)$ & $ -698 \pm 640$ $(\pm 640)$  & 2009.06 & 2008.36 & 2008.46\\ 
  & 36\tablenotemark{a}  & $ 245.93 \pm 0.71 $ & $ 1.02 \pm 0.80 $& $ 2170 \pm 22 $ & 4.762$\pm$0.048 &  $ -98 \pm 86$ $(\pm 86)$ & $ 269 \pm 70$ $(\pm 70)$  & 2009.96 & 2008.72 & 2008.69\\ 
  & 38\tablenotemark{a}  & $ 252.85 \pm 0.43 $ & $ 2.21 \pm 0.49\tablenotemark{b} $& $ 2457 \pm 46 $ & 5.39$\pm$0.10 &  $ 116 \pm 79$ $(\pm 79)$ & $ 786 \pm 196$ $(\pm 196)$  & 2010.29 & 2009.39 & 2009.20\\ 
  & 41\tablenotemark{a}  & $ 253.64 \pm 0.90 $ & $ 4.73 \pm 0.98\tablenotemark{b} $& $ 2209 \pm 74 $ & 4.85$\pm$0.16 &  $ 800 \pm 203$ $(\pm 203)$ & $ 931 \pm 428$ $(\pm 428)$  & 2010.56 & 2009.76 & 2009.33\\ 
0430+289\tablenotemark{d}  & 1  & $ 55.8 \pm 8.9 $ & $ 0.9 \pm 9.5 $& $ 120 \pm 17 $ & \n &  $ 22 \pm 18$ $(\pm 17)$ & $ -38 \pm 15$ $(\pm 15)$  & 2007.22 & 2000.61 & 1999.96\\ 
0440$-$003  & 1  & $ 180 \pm 11 $ & $ 54 \pm 11\tablenotemark{b} $& $ 13.1 \pm 2.8 $ & 0.60$\pm$0.13 &  $ -3.7 \pm 1.4$ $(\pm 1.4)$ & $ -0.3 \pm 1.7$ $(\pm 1.6)$  & 2003.90 & $-$310303 & 1949.54\\ 
0446+112\tablenotemark{d}  & 2\tablenotemark{a}  & $ 88.6 \pm 2.2 $ & $ 14.7 \pm 2.4\tablenotemark{b} $& $ 77.7 \pm 5.4 $ & 6.72$\pm$0.46 &  $ -1.1 \pm 1.6$ $(\pm 1.5)$ & $ 10.8 \pm 2.7$ $(\pm 2.7)$  & 2004.72 & 1996.72 & 2094.35\\ 
0454+844  & 2  & $ 194.2 \pm 6.8 $ & $ 27.3 \pm 6.8\tablenotemark{b} $& $ 46 \pm 10 $ & \n &  $ 0.1 \pm 2.6$ $(\pm 2.6)$ & $ -4.5 \pm 4.9$ $(\pm 4.9)$  & 2002.31 & 2036.71 & 1961.14\\ 
  & 5  & $ 227.9 \pm 9.5 $ & $ 52.4 \pm 9.7\tablenotemark{b} $& $ 12.6 \pm 2.1 $ & \n &  $ 1.5 \pm 1.0$ $(\pm 0.96)$ & $ 1.75 \pm 0.98$ $(\pm 0.95)$  & 2002.31 & 2006.66 & 1971.37\\ 
0454$-$234  & 2\tablenotemark{a}  & $ 174.0 \pm 4.0 $ & $ 41.6 \pm 4.7\tablenotemark{b} $& $ 282 \pm 34 $ & 14.8$\pm$1.8 &  $ 14 \pm 39$ $(\pm 36)$ & $ 221 \pm 61$ $(\pm 61)$  & 2011.06 & 1991.30 & 2009.68\\ 
0458$-$020  & 2  & $ 313 \pm 15 $ & $ 8 \pm 15 $& $ 28.0 \pm 7.4 $ & 2.50$\pm$0.66 &  $ -3.0 \pm 2.8$ $(\pm 2.8)$ & $ -0.6 \pm 3.0$ $(\pm 2.9)$  & 2004.23 & 1800.62 & 1850.94\\ 
0528+134\tablenotemark{d}  & 1\tablenotemark{a}  & $ 36.4 \pm 9.9 $ & $ 10.2 \pm 9.9 $& $ 68 \pm 12 $ & 5.7$\pm$1.1 &  $ 4.0 \pm 6.6$ $(\pm 5.6)$ & $ 20.1 \pm 6.0$ $(\pm 6.0)$  & 2003.15 & 1960.86 & 1936.50\\ 
  & 2  & $ 19.9 \pm 1.2 $ & $ 12.8 \pm 1.4\tablenotemark{b} $& $ 203.6 \pm 6.7 $ & 17.22$\pm$0.56 &  $ -3.5 \pm 2.5$ $(\pm 2.5)$ & $ -3.8 \pm 3.8$ $(\pm 3.8)$  & 2003.15 & 1984.53 & 1992.81\\ 
  & 3\tablenotemark{a}  & $ 33.6 \pm 2.7 $ & $ 8.2 \pm 2.9 $& $ 111.7 \pm 6.3 $ & 9.45$\pm$0.53 &  $ 6.3 \pm 2.7$ $(\pm 2.5)$ & $ -17.8 \pm 3.0$ $(\pm 3.0)$  & 2003.39 & 1988.57 & 1990.95\\ 
  & 7  & $ 66.4 \pm 7.0 $ & $ 0.7 \pm 7.6 $& $ 110.0 \pm 9.3 $ & 9.30$\pm$0.79 &  $ -19 \pm 14$ $(\pm 14)$ & $ 20 \pm 10$ $(\pm 9.8)$  & 2007.35 & 2002.88 & 2003.69\\ 
0529+483  & 4\tablenotemark{a}  & $ 29.0 \pm 1.9 $ & $ 3.2 \pm 2.2 $& $ 211.8 \pm 7.1 $ & 12.38$\pm$0.41 &  $ -21.4 \pm 6.6$ $(\pm 6.5)$ & $ -27.6 \pm 6.6$ $(\pm 6.5)$  & 2008.45 & 1999.36 & 2001.53\\ 
0552+398  & 1\tablenotemark{a}  & $ 357 \pm 11 $ & $ 67 \pm 11\tablenotemark{b} $& $ 3.90 \pm 0.41 $ & 0.355$\pm$0.037 &  $ 1.48 \pm 0.35$ $(\pm 0.32)$ & $ 0.69 \pm 0.33$ $(\pm 0.17)$  & 2002.96 & $-$598.09 & 1954.73\\ 
  & 2\tablenotemark{a}  & $ 318.0 \pm 3.6 $ & $ 96.0 \pm 3.8\tablenotemark{b} $& $ 17.5 \pm 1.1 $ & 1.592$\pm$0.096 &  $ 1.70 \pm 0.50$ $(\pm 0.47)$ & $ -2.59 \pm 0.47$ $(\pm 0.45)$  & 2002.96 & 2013.31 & 1995.04\\ 
0605$-$085  & 2  & $ 118.3 \pm 1.8 $ & $ 4.5 \pm 1.8 $& $ 233 \pm 11 $ & 10.99$\pm$0.53 &  $ -2.0 \pm 3.2$ $(\pm 3.2)$ & $ -3.6 \pm 5.0$ $(\pm 5.0)$  & 2004.53 & 1981.83 & 1985.80\\ 
  & 3  & $ 125.1 \pm 1.4 $ & $ 1.4 \pm 1.6 $& $ 409 \pm 13 $ & 19.30$\pm$0.60 &  $ 7.8 \pm 4.5$ $(\pm 4.5)$ & $ 4.8 \pm 5.8$ $(\pm 5.8)$  & 2002.84 & 1995.59 & 1996.34\\ 
  & 4  & $ 124.4 \pm 1.2 $ & $ 0.4 \pm 1.4 $& $ 327.6 \pm 9.6 $ & 15.45$\pm$0.45 &  $ 0 \pm 4.5$ $(\pm 4.5)$ & $ -5.4 \pm 6.1$ $(\pm 6.1)$  & 2006.44 & 1999.41 & 1999.51\\ 
  & 5  & $ 110 \pm 21 $ & $ 16 \pm 21 $& $ 25 \pm 11 $ & 1.19$\pm$0.53 &  $ 6 \pm 12$ $(\pm 11)$ & $ 13 \pm 14$ $(\pm 14)$  & 2007.65 & 1984.98 & 1962.69\\ 
  & 6  & $ 16 \pm 15 $ & $ 112 \pm 15 $& $ 11.3 \pm 4.2 $ & 0.53$\pm$0.20 &  $ -5.3 \pm 3.4$ $(\pm 2.7)$ & $ 7.7 \pm 4.1$ $(\pm 3.9)$  & 2006.47 & 1935.00 & 2024.38\\ 
0607$-$157  & 1  & $ 334 \pm 24 $ & $ 78 \pm 24 $& $ 39 \pm 17 $ & 0.78$\pm$0.35 &  $ 4.8 \pm 8.0$ $(\pm 6.9)$ & $ -9.3 \pm 7.9$ $(\pm 7.4)$  & 2005.05 & 2870.80 & 1665.77\\ 
  & 2  & $ 55 \pm 46 $ & $ 23 \pm 46 $& $ 51 \pm 43 $ & 1.02$\pm$0.85 &  $ 30 \pm 51$ $(\pm 34)$ & $ -41 \pm 50$ $(\pm 35)$  & 2001.71 & 1939.28 & 1978.12\\ 
  & 3  & $ 185 \pm 18 $ & $ 123 \pm 19 $& $ 27.6 \pm 9.4 $ & 0.55$\pm$0.19 &  $ 0.1 \pm 5.2$ $(\pm 5.1)$ & $ 2.6 \pm 5.5$ $(\pm 5.5)$  & 2001.12 & 2213.47 & 2011.12\\ 
0642+449  & 1  & $ 63.4 \pm 5.5 $ & $ 25.3 \pm 5.5\tablenotemark{b} $& $ 12.6 \pm 1.1 $ & 1.36$\pm$0.12 &  $ 1.50 \pm 0.54$ $(\pm 0.53)$ & $ 0.72 \pm 0.49$ $(\pm 0.47)$  & 2003.22 & 1965.56 & 2000.29\\ 
0707+476  & 3  & $ 257 \pm 11 $ & $ 107 \pm 11\tablenotemark{b} $& $ 35.8 \pm 9.9 $ & 2.26$\pm$0.63 &  $ 5.5 \pm 3.9$ $(\pm 3.6)$ & $ -8.6 \pm 5.4$ $(\pm 5.2)$  & 2002.08 & 2006.48 & 2441.70\\ 
0716+714  & 2\tablenotemark{a}  & $ 11.6 \pm 2.0 $ & $ 10.1 \pm 2.2\tablenotemark{b} $& $ 638 \pm 44 $ & 5.27$\pm$0.36 &  $ -194 \pm 49$ $(\pm 49)$ & $ -163 \pm 97$ $(\pm 97)$  & 2005.02 & 2001.25 & 2003.24\\ 
  & 3  & $ 16.4 \pm 2.6 $ & $ 5.0 \pm 2.9 $& $ 452 \pm 56 $ & 3.73$\pm$0.46 &  $ 147 \pm 61$ $(\pm 61)$ & $ 72 \pm 168$ $(\pm 168)$  & 2005.31 & 2003.31 & 2003.56\\ 
  & 5\tablenotemark{a}  & $ 16.1 \pm 1.1 $ & $ 1.4 \pm 1.4 $& $ 594 \pm 19 $ & 4.91$\pm$0.16 &  $ -23 \pm 20$ $(\pm 20)$ & $ 176 \pm 34$ $(\pm 34)$  & 2006.55 & 2004.59 & 2004.96\\ 
  & 14  & $ 15.6 \pm 1.5 $ & $ 2.9 \pm 1.6 $& $ 1405 \pm 100 $ & 11.60$\pm$0.82 &  $ 467 \pm 267$ $(\pm 266)$ & $ 829 \pm 737$ $(\pm 737)$  & 2009.05 & 2008.51 & 2008.29\\ 
  & 16  & $ 14.66 \pm 0.84 $ & $ 1.10 \pm 0.95 $& $ 2249 \pm 61 $ & 18.57$\pm$0.50 &  $ -14 \pm 206$ $(\pm 206)$ & $ 629 \pm 378$ $(\pm 378)$  & 2008.94 & 2008.27 & 2008.21\\ 
  & 18\tablenotemark{a}  & $ 16.05 \pm 0.70 $ & $ 2.89 \pm 0.81\tablenotemark{b} $& $ 1539 \pm 31 $ & 12.71$\pm$0.25 &  $ 182 \pm 67$ $(\pm 67)$ & $ 756 \pm 109$ $(\pm 109)$  & 2010.24 & 2009.57 & 2009.22\\ 
  & 19  & $ 10.6 \pm 1.3 $ & $ 0.3 \pm 1.4 $& $ 743 \pm 39 $ & 6.13$\pm$0.32 &  $ 96 \pm 51$ $(\pm 51)$ & $ -337 \pm 115$ $(\pm 115)$  & 2010.60 & 2009.26 & 2009.05\\ 
  & 21  & $ 20.1 \pm 4.4 $ & $ 7.6 \pm 5.0 $& $ 743 \pm 92 $ & 6.14$\pm$0.76 &  $ 151 \pm 443$ $(\pm 440)$ & $ 647 \pm 710$ $(\pm 710)$  & 2010.95 & 2010.29 & 2010.48\\ 
0730+504  & 2  & $ 209.6 \pm 1.9 $ & $ 2.9 \pm 1.9 $& $ 373 \pm 15 $ & 15.13$\pm$0.60 &  $ 3.3 \pm 7.9$ $(\pm 7.8)$ & $ 22.6 \pm 9.5$ $(\pm 9.5)$  & 2007.85 & 1993.20 & 1994.75\\ 
0735+178  & 1\tablenotemark{a}  & $ 65.8 \pm 4.1 $ & $ 3.6 \pm 4.5 $& $ 54.8 \pm 4.4 $ & 1.49$\pm$0.12 &  $ 2.5 \pm 2.1$ $(\pm 2.1)$ & $ 7.1 \pm 2.3$ $(\pm 2.3)$  & 2006.04 & 1996.64 & 1997.01\\ 
  & 2\tablenotemark{a}  & $ 117.7 \pm 2.9 $ & $ 49.1 \pm 3.0\tablenotemark{b} $& $ 95.7 \pm 5.4 $ & 2.60$\pm$0.15 &  $ -0.2 \pm 3.8$ $(\pm 3.7)$ & $ 17.9 \pm 4.0$ $(\pm 4.0)$  & 2008.07 & 1996.73 & 2017.86\\ 
  & 5\tablenotemark{a}  & $ 60.9 \pm 4.6 $ & $ 3.3 \pm 4.7 $& $ 144 \pm 10 $ & 3.90$\pm$0.28 &  $ -6 \pm 10$ $(\pm 9.9)$ & $ 35.0 \pm 8.7$ $(\pm 8.6)$  & 2008.92 & 1982.55 & 1986.55\\ 
  & 6\tablenotemark{a}  & $ 45.0 \pm 5.3 $ & $ 9.0 \pm 5.3 $& $ 180 \pm 17 $ & 4.88$\pm$0.45 &  $ 87 \pm 28$ $(\pm 27)$ & $ 65 \pm 28$ $(\pm 27)$  & 1997.82 & 1991.45 & 1987.47\\ 
  & 8  & $ 67.6 \pm 4.4 $ & $ 11.1 \pm 4.5 $& $ 167 \pm 19 $ & 4.54$\pm$0.51 &  $ -43 \pm 39$ $(\pm 38)$ & $ 80 \pm 56$ $(\pm 56)$  & 1996.26 & 1991.39 & 1994.18\\ 
0736+017  & 1\tablenotemark{a}  & $ 311.7 \pm 2.0 $ & $ 32.2 \pm 2.0\tablenotemark{b} $& $ 304 \pm 11 $ & 3.70$\pm$0.14 &  $ 14.9 \pm 4.7$ $(\pm 4.7)$ & $ -9.1 \pm 5.0$ $(\pm 5.0)$  & 2005.20 & 1952.43 & 1996.79\\ 
  & 5  & $ 285.0 \pm 1.6 $ & $ 2.2 \pm 1.8 $& $ 928 \pm 52 $ & 11.28$\pm$0.63 &  $ -16 \pm 16$ $(\pm 16)$ & $ 5 \pm 33$ $(\pm 33)$  & 2003.44 & 1998.84 & 1997.64\\ 
  & 7\tablenotemark{a}  & $ 284.87 \pm 0.52 $ & $ 0.35 \pm 0.56 $& $ 950 \pm 10 $ & 11.54$\pm$0.13 &  $ 3.6 \pm 8.6$ $(\pm 8.5)$ & $ -158 \pm 10$ $(\pm 10)$  & 2010.01 & 2004.30 & 2004.20\\ 
  & 8  & $ 283.7 \pm 1.6 $ & $ 3.7 \pm 1.8 $& $ 741 \pm 17 $ & 9.00$\pm$0.21 &  $ -41 \pm 35$ $(\pm 35)$ & $ 25 \pm 28$ $(\pm 28)$  & 2009.28 & 2006.86 & 2005.86\\ 
  & 11  & $ 285.8 \pm 1.0 $ & $ 2.6 \pm 1.2 $& $ 980 \pm 19 $ & 11.90$\pm$0.23 &  $ 26 \pm 28$ $(\pm 28)$ & $ 73 \pm 30$ $(\pm 30)$  & 2011.36 & 2009.23 & 2008.96\\ 
0738+313\tablenotemark{d}  & 2  & $ 127.0 \pm 2.4 $ & $ 28.8 \pm 2.4\tablenotemark{b} $& $ 249 \pm 10 $ & 9.04$\pm$0.38 &  $ 5.2 \pm 5.4$ $(\pm 5.4)$ & $ -15.9 \pm 5.5$ $(\pm 5.5)$  & 2001.33 & 1990.36 & 1971.65\\ 
  & 3  & $ 118.1 \pm 1.0 $ & $ 42.4 \pm 1.1\tablenotemark{b} $& $ 163.9 \pm 3.7 $ & 5.96$\pm$0.14 &  $ -1.3 \pm 1.3$ $(\pm 1.3)$ & $ -2.0 \pm 1.7$ $(\pm 1.7)$  & 2002.76 & 1992.96 & 1953.48\\ 
  & 4\tablenotemark{a}  & $ 132.9 \pm 2.1 $ & $ 40.5 \pm 2.2\tablenotemark{b} $& $ 112.2 \pm 4.3 $ & 4.08$\pm$0.16 &  $ -7.2 \pm 2.1$ $(\pm 2.1)$ & $ -3.6 \pm 2.1$ $(\pm 2.1)$  & 2002.14 & 1996.90 & 1952.86\\ 
  & 6\tablenotemark{a}  & $ 155.9 \pm 1.3 $ & $ 21.8 \pm 1.3\tablenotemark{b} $& $ 88.8 \pm 3.1 $ & 3.23$\pm$0.11 &  $ -4.89 \pm 0.94$ $(\pm 0.92)$ & $ -7.9 \pm 1.4$ $(\pm 1.4)$  & 2002.76 & 1998.84 & 1959.32\\ 
  & 8\tablenotemark{a}  & $ 182.78 \pm 0.61 $ & $ 1.26 \pm 0.66 $& $ 160.8 \pm 4.3 $ & 5.84$\pm$0.16 &  $ -3.65 \pm 0.96$ $(\pm 0.96)$ & $ 3.6 \pm 2.4$ $(\pm 2.4)$  & 2004.06 & 1986.94 & 1994.57\\ 
0745+241  & 9  & $ 292 \pm 14 $ & $ 7 \pm 14 $& $ 16.4 \pm 4.6 $ & 0.41$\pm$0.12 &  $ -1.4 \pm 3.6$ $(\pm 2.8)$ & $ -9.9 \pm 3.4$ $(\pm 3.3)$  & 2007.13 & 1763.93 & 1670.61\\ 
  & 11  & $ 94 \pm 18 $ & $ 154 \pm 18 $& $ 14.4 \pm 4.8 $ & 0.36$\pm$0.12 &  $ -2.1 \pm 3.3$ $(\pm 3.3)$ & $ -2.1 \pm 3.6$ $(\pm 3.5)$  & 2007.13 & 2205.28 & 3578.88\\ 
  & 12  & $ 270 \pm 17 $ & $ 26 \pm 17 $& $ 5.6 \pm 2.1 $ & 0.138$\pm$0.051 &  $ -3.7 \pm 1.5$ $(\pm 1.3)$ & $ 1.7 \pm 2.0$ $(\pm 1.6)$  & 2000.14 & 1866.74 & 724559\\ 
  & 13  & $ 228 \pm 14 $ & $ 63 \pm 14\tablenotemark{b} $& $ 3.97 \pm 0.99 $ & 0.099$\pm$0.025 &  $ -0.51 \pm 0.40$ $(\pm 0.38)$ & $ 0.46 \pm 0.40$ $(\pm 0.38)$  & 2004.34 & 1925.19 & 2039.60\\ 
0748+126  & 2\tablenotemark{a}  & $ 120.5 \pm 1.9 $ & $ 2.9 \pm 1.9 $& $ 304 \pm 12 $ & 14.57$\pm$0.56 &  $ -3.3 \pm 6.0$ $(\pm 5.8)$ & $ -44.6 \pm 6.7$ $(\pm 6.7)$  & 2005.50 & 1991.21 & 1992.73\\ 
  & 3\tablenotemark{a}  & $ 110.7 \pm 1.4 $ & $ 2.5 \pm 1.5 $& $ 208.7 \pm 6.7 $ & 10.01$\pm$0.32 &  $ 9.4 \pm 3.0$ $(\pm 3.0)$ & $ -7.9 \pm 3.9$ $(\pm 3.9)$  & 2005.50 & 1993.54 & 1992.50\\ 
  & 6  & $ 82.3 \pm 4.1 $ & $ 0.9 \pm 4.5 $& $ 88.8 \pm 6.6 $ & 4.26$\pm$0.32 &  $ 3.1 \pm 7.4$ $(\pm 7.3)$ & $ 15.1 \pm 7.6$ $(\pm 7.6)$  & 2008.50 & 2003.76 & 2003.74\\ 
0754+100  & 1  & $ 0 \pm 6.0 $ & $ 10.6 \pm 6.0 $& $ 63 \pm 16 $ & 1.06$\pm$0.27 &  $ 8.5 \pm 4.4$ $(\pm 4.4)$ & $ 5 \pm 11$ $(\pm 11)$  & 2005.99 & $-$166657 & 1931.09\\ 
  & 12  & $ 261 \pm 82 $ & $ 118 \pm 82 $& $ 16 \pm 13 $ & 0.26$\pm$0.21 &  $ -48 \pm 88$ $(\pm 49)$ & $ 55 \pm 78$ $(\pm 28)$  & 2010.38 & 2019.01 & 2153.83\\ 
  & 13\tablenotemark{a}  & $ 15.3 \pm 5.1 $ & $ 7.0 \pm 5.2 $& $ 298 \pm 24 $ & 4.99$\pm$0.40 &  $ -10 \pm 50$ $(\pm 34)$ & $ -411 \pm 31$ $(\pm 31)$  & 2009.55 & 1993.87 & 1998.72\\ 
0804+499  & 1  & $ 141 \pm 12 $ & $ 6 \pm 12 $& $ 17.1 \pm 3.8 $ & 1.16$\pm$0.25 &  $ -2.0 \pm 1.9$ $(\pm 1.7)$ & $ 3.8 \pm 1.8$ $(\pm 1.8)$  & 2002.93 & 1914.95 & 1929.56\\ 
0805$-$077  & 1  & $ 278 \pm 15 $ & $ 52 \pm 15 $& $ 98 \pm 39 $ & 7.8$\pm$3.1 &  $ 38 \pm 25$ $(\pm 21)$ & $ -49 \pm 33$ $(\pm 32)$  & 2009.36 & 1890.18 & 597.82\\ 
  & 3\tablenotemark{a}  & $ 329.4 \pm 2.3 $ & $ 1.6 \pm 2.5 $& $ 441 \pm 23 $ & 34.8$\pm$1.8 &  $ -27 \pm 14$ $(\pm 14)$ & $ -71 \pm 18$ $(\pm 18)$  & 2008.85 & 2001.83 & 2000.88\\ 
0808+019  & 2  & $ 195.4 \pm 5.0 $ & $ 9.6 \pm 5.6 $& $ 199 \pm 20 $ & 11.6$\pm$1.1 &  $ 19 \pm 13$ $(\pm 13)$ & $ 1 \pm 15$ $(\pm 15)$  & 2006.98 & 2006.88 & 2001.87\\ 
0814+425  & 2\tablenotemark{a}  & $ 131.1 \pm 3.6 $ & $ 35.6 \pm 3.7\tablenotemark{b} $& $ 64.9 \pm 4.1 $ & \n &  $ 9.3 \pm 1.8$ $(\pm 1.7)$ & $ 9.3 \pm 1.8$ $(\pm 1.7)$  & 2004.34 & 1974.07 & 2006.42\\ 
  & 5\tablenotemark{a}  & $ 267.5 \pm 1.5 $ & $ 170.4 \pm 1.6\tablenotemark{b} $& $ 32.0 \pm 3.6 $ & \n &  $ 4.67 \pm 0.69$ $(\pm 0.67)$ & $ 5.2 \pm 2.9$ $(\pm 2.9)$  & 2000.45 & 2012.10 & 1946.54\\ 
  & 6  & $ 86.9 \pm 3.4 $ & $ 5.8 \pm 4.0 $& $ 297 \pm 23 $ & \n &  $ 6 \pm 17$ $(\pm 17)$ & $ 31 \pm 23$ $(\pm 23)$  & 2010.24 & 2007.36 & 2000.83\\ 
0823+033  & 6  & $ 4.3 \pm 5.2 $ & $ 15.5 \pm 5.3 $& $ 312 \pm 24 $ & 9.38$\pm$0.73 &  $ -11 \pm 23$ $(\pm 23)$ & $ -41 \pm 19$ $(\pm 19)$  & 2007.75 & 1947.49 & 1994.58\\ 
  & 7\tablenotemark{a}  & $ 24.5 \pm 1.4 $ & $ 2.9 \pm 1.5 $& $ 403 \pm 15 $ & 12.11$\pm$0.46 &  $ -24.9 \pm 8.2$ $(\pm 8.0)$ & $ -78 \pm 13$ $(\pm 13)$  & 2007.37 & 2000.15 & 2001.36\\ 
  & 9\tablenotemark{a}  & $ 32.7 \pm 1.7 $ & $ 0.1 \pm 2.1 $& $ 414 \pm 19 $ & 12.41$\pm$0.58 &  $ -12 \pm 13$ $(\pm 13)$ & $ 60 \pm 19$ $(\pm 19)$  & 2008.89 & 2005.51 & 2005.65\\ 
0827+243  & 1  & $ 154.4 \pm 7.0 $ & $ 17.1 \pm 7.0 $& $ 231 \pm 32 $ & 11.6$\pm$1.6 &  $ 24 \pm 35$ $(\pm 34)$ & $ 68 \pm 40$ $(\pm 40)$  & 2004.87 & 1966.12 & 1985.00\\ 
  & 2  & $ 138.1 \pm 1.2 $ & $ 13.0 \pm 1.4\tablenotemark{b} $& $ 359.3 \pm 7.9 $ & 18.02$\pm$0.40 &  $ 0 \pm 5.2$ $(\pm 5.2)$ & $ -3.7 \pm 5.3$ $(\pm 5.3)$  & 2007.63 & 1997.27 & 2000.51\\ 
  & 3  & $ 116.7 \pm 4.0 $ & $ 3.8 \pm 4.5 $& $ 407 \pm 27 $ & 20.4$\pm$1.3 &  $ 37 \pm 38$ $(\pm 38)$ & $ 51 \pm 36$ $(\pm 36)$  & 2005.38 & 2002.94 & 2003.46\\ 
  & 4\tablenotemark{a}  & $ 125.1 \pm 1.6 $ & $ 9.9 \pm 1.9\tablenotemark{b} $& $ 367 \pm 10 $ & 18.39$\pm$0.51 &  $ 48 \pm 11$ $(\pm 11)$ & $ -10 \pm 11$ $(\pm 11)$  & 2008.98 & 2003.22 & 2005.95\\ 
0829+046  & 2  & $ 57.3 \pm 3.0 $ & $ 7.6 \pm 3.0 $& $ 317 \pm 16 $ & 3.55$\pm$0.18 &  $ -7 \pm 12$ $(\pm 12)$ & $ -30 \pm 12$ $(\pm 12)$  & 1999.65 & 1988.85 & 1992.06\\ 
  & 3  & $ 73.2 \pm 2.1 $ & $ 4.5 \pm 2.1 $& $ 331 \pm 27 $ & 3.71$\pm$0.30 &  $ -14 \pm 19$ $(\pm 19)$ & $ -30 \pm 42$ $(\pm 42)$  & 2002.77 & 1995.80 & 1994.05\\ 
  & 4  & $ 37 \pm 22 $ & $ 25 \pm 22 $& $ 5.6 \pm 2.2 $ & 0.063$\pm$0.025 &  $ -1.80 \pm 0.91$ $(\pm 0.85)$ & $ 0.4 \pm 1.1$ $(\pm 0.86)$  & 2003.83 & 1854.69 & 1949.74\\ 
  & 5  & $ 66.8 \pm 2.1 $ & $ 2.6 \pm 2.4 $& $ 915 \pm 31 $ & 10.24$\pm$0.35 &  $ -35 \pm 38$ $(\pm 38)$ & $ 58 \pm 36$ $(\pm 36)$  & 2006.40 & 2002.97 & 2003.45\\ 
  & 6\tablenotemark{a}  & $ 65.57 \pm 0.85 $ & $ 1.37 \pm 0.97 $& $ 778 \pm 20 $ & 8.71$\pm$0.23 &  $ -48 \pm 12$ $(\pm 12)$ & $ 20 \pm 21$ $(\pm 21)$  & 2008.64 & 2003.79 & 2004.54\\ 
0834$-$201\tablenotemark{d}  & 1  & $ 352 \pm 21 $ & $ 107 \pm 21 $& $ 22 \pm 12 $ & 2.2$\pm$1.2 &  $ 5.0 \pm 5.3$ $(\pm 5.0)$ & $ 4.3 \pm 7.4$ $(\pm 7.1)$  & 2004.38 & 1067.82 & 2070.76\\ 
0836+710\tablenotemark{d}  & 1\tablenotemark{a}  & $ 200.6 \pm 1.1 $ & $ 9.9 \pm 1.1\tablenotemark{b} $& $ 221.9 \pm 8.5 $ & 19.49$\pm$0.75 &  $ 2.5 \pm 1.9$ $(\pm 1.9)$ & $ -11.6 \pm 3.8$ $(\pm 3.8)$  & 2002.93 & 1918.98 & 1949.03\\ 
  & 2  & $ 212.1 \pm 4.5 $ & $ 5.2 \pm 4.5 $& $ 193 \pm 20 $ & 17.0$\pm$1.7 &  $ 3.9 \pm 8.7$ $(\pm 8.7)$ & $ -1 \pm 11$ $(\pm 11)$  & 2004.98 & 1953.78 & 1962.51\\ 
  & 3  & $ 207.8 \pm 2.5 $ & $ 6.4 \pm 2.6 $& $ 145.0 \pm 9.0 $ & 12.74$\pm$0.79 &  $ 1.2 \pm 4.0$ $(\pm 4.0)$ & $ -10.7 \pm 5.6$ $(\pm 5.6)$  & 2003.37 & 1974.32 & 1980.59\\ 
  & 4\tablenotemark{a}  & $ 210.4 \pm 1.1 $ & $ 6.6 \pm 1.2\tablenotemark{b} $& $ 191.3 \pm 4.7 $ & 16.80$\pm$0.41 &  $ -1.5 \pm 1.7$ $(\pm 1.7)$ & $ -7.5 \pm 2.1$ $(\pm 2.1)$  & 2002.93 & 1988.52 & 1991.83\\ 
  & 5  & $ 215.6 \pm 1.7 $ & $ 4.9 \pm 1.9 $& $ 213.7 \pm 6.7 $ & 18.77$\pm$0.59 &  $ -2.4 \pm 3.7$ $(\pm 3.7)$ & $ -9.3 \pm 4.0$ $(\pm 4.0)$  & 2004.98 & 1995.77 & 1997.25\\ 
  & 6  & $ 220.5 \pm 1.8 $ & $ 0.3 \pm 2.1 $& $ 203.1 \pm 6.6 $ & 17.84$\pm$0.58 &  $ -3.1 \pm 3.9$ $(\pm 3.9)$ & $ 7.4 \pm 4.0$ $(\pm 4.0)$  & 2005.24 & 1999.88 & 1999.99\\ 
0838+133  & 1\tablenotemark{a}  & $ 81.6 \pm 2.5 $ & $ 2.0 \pm 2.6 $& $ 264.3 \pm 6.4 $ & 10.22$\pm$0.25 &  $ -4.0 \pm 5.6$ $(\pm 5.6)$ & $ 10.3 \pm 3.1$ $(\pm 3.1)$  & 2005.61 & 1989.30 & 1986.32\\ 
  & 2  & $ 94.5 \pm 2.3 $ & $ 14.8 \pm 2.3\tablenotemark{b} $& $ 248.2 \pm 3.8 $ & 9.60$\pm$0.15 &  $ 5.7 \pm 5.8$ $(\pm 5.8)$ & $ 3.7 \pm 2.2$ $(\pm 2.2)$  & 2003.58 & 1990.96 & 2032.89\\ 
  & 3\tablenotemark{a}  & $ 92.2 \pm 1.8 $ & $ 13.9 \pm 1.9\tablenotemark{b} $& $ 251.0 \pm 6.5 $ & 9.71$\pm$0.25 &  $ 22.4 \pm 6.6$ $(\pm 6.6)$ & $ -10.5 \pm 5.3$ $(\pm 5.3)$  & 2007.72 & 1995.91 & 2073.89\\ 
  & 5  & $ 81.2 \pm 2.1 $ & $ 2.0 \pm 2.3 $& $ 292.4 \pm 8.7 $ & 11.31$\pm$0.34 &  $ 5.6 \pm 8.7$ $(\pm 8.7)$ & $ 10.1 \pm 7.2$ $(\pm 7.2)$  & 2007.72 & 2001.26 & 2002.07\\ 
0847$-$120  & 1  & $ 348.7 \pm 7.3 $ & $ 24.1 \pm 7.3\tablenotemark{b} $& $ 198 \pm 45 $ & 6.6$\pm$1.5 &  $ 4 \pm 34$ $(\pm 32)$ & $ -82 \pm 58$ $(\pm 58)$  & 2008.80 & 2029.81 & 1989.55\\ 
  & 3  & $ 27.7 \pm 7.9 $ & $ 40.5 \pm 8.2\tablenotemark{b} $& $ 91 \pm 11 $ & 3.02$\pm$0.38 &  $ -6 \pm 18$ $(\pm 17)$ & $ 40 \pm 16$ $(\pm 16)$  & 2008.80 & 1999.10 & 2007.41\\ 
0851+202\tablenotemark{d}  & 1\tablenotemark{a}  & $ 261.3 \pm 1.5 $ & $ 4.2 \pm 1.6 $& $ 580 \pm 23 $ & 11.08$\pm$0.44 &  $ -172 \pm 35$ $(\pm 34)$ & $ -106 \pm 53$ $(\pm 52)$  & 1997.53 & 1995.19 & 1997.12\\ 
  & 5\tablenotemark{a}  & $ 257.03 \pm 0.42 $ & $ 13.30 \pm 0.44\tablenotemark{b} $& $ 538.4 \pm 7.0 $ & 10.28$\pm$0.13 &  $ 117 \pm 13$ $(\pm 13)$ & $ -136 \pm 24$ $(\pm 24)$  & 2002.66 & 2000.59 & 1998.17\\ 
  & 9\tablenotemark{a}  & $ 236.7 \pm 7.4 $ & $ 0.7 \pm 7.4 $& $ 198 \pm 35 $ & 3.78$\pm$0.66 &  $ -206 \pm 122$ $(\pm 75)$ & $ -744 \pm 105$ $(\pm 101)$  & 2005.29 & 1999.17 & 1999.60\\ 
  & 10\tablenotemark{a}  & $ 195.8 \pm 3.9 $ & $ 38.7 \pm 4.0\tablenotemark{b} $& $ 22.9 \pm 2.0 $ & 0.438$\pm$0.038 &  $ -3.63 \pm 0.81$ $(\pm 0.81)$ & $ -1.4 \pm 1.1$ $(\pm 1.0)$  & 2002.24 & 1951.82 & 1993.55\\ 
  & 11  & $ 237.5 \pm 5.1 $ & $ 1.4 \pm 5.2 $& $ 354 \pm 29 $ & 6.77$\pm$0.56 &  $ 99 \pm 111$ $(\pm 110)$ & $ -200 \pm 102$ $(\pm 102)$  & 2007.91 & 2003.66 & 2003.70\\ 
  & 15  & $ 250.4 \pm 4.7 $ & $ 0.3 \pm 4.7 $& $ 268 \pm 21 $ & 5.12$\pm$0.41 &  $ 33 \pm 31$ $(\pm 31)$ & $ -7 \pm 30$ $(\pm 30)$  & 2001.90 & 1989.10 & 1989.00\\ 
0859$-$140  & 2  & $ 162.0 \pm 4.2 $ & $ 4.0 \pm 4.2 $& $ 76 \pm 12 $ & 4.94$\pm$0.77 &  $ -3.7 \pm 2.7$ $(\pm 2.7)$ & $ 4.8 \pm 5.7$ $(\pm 5.7)$  & 2004.56 & 1885.16 & 1905.77\\ 
  & 3  & $ 162.4 \pm 2.1 $ & $ 6.2 \pm 2.1 $& $ 75.2 \pm 3.2 $ & 4.86$\pm$0.21 &  $ -1.9 \pm 1.3$ $(\pm 1.3)$ & $ 3.6 \pm 1.5$ $(\pm 1.5)$  & 2004.56 & 1936.81 & 1955.18\\ 
0906+015  & 5  & $ 41.92 \pm 0.87 $ & $ 0.45 \pm 0.93 $& $ 369.9 \pm 6.0 $ & 19.78$\pm$0.32 &  $ 0.4 \pm 4.6$ $(\pm 4.6)$ & $ -8.2 \pm 4.9$ $(\pm 4.9)$  & 2007.32 & 2002.34 & 2002.42\\ 
  & 7  & $ 46.98 \pm 0.77 $ & $ 1.19 \pm 0.86 $& $ 401.5 \pm 5.4 $ & 21.47$\pm$0.29 &  $ 13.3 \pm 4.9$ $(\pm 4.9)$ & $ -8.1 \pm 4.9$ $(\pm 4.9)$  & 2009.73 & 2005.54 & 2005.15\\ 
0917+449  & 3\tablenotemark{a}  & $ 227 \pm 24 $ & $ 49 \pm 24 $& $ 7.3 \pm 2.9 $ & 0.64$\pm$0.25 &  $ 0.3 \pm 7.2$ $(\pm 3.9)$ & $ -14.5 \pm 4.4$ $(\pm 3.6)$  & 1998.14 & 2000.95 & 1697.07\\ 
0917+624  & 1  & $ 341.2 \pm 3.9 $ & $ 0.2 \pm 3.9 $& $ 199 \pm 26 $ & 13.6$\pm$1.7 &  $ 5.4 \pm 7.4$ $(\pm 7.2)$ & $ 25 \pm 14$ $(\pm 14)$  & 2007.11 & 1962.42 & 1963.68\\ 
  & 2  & $ 203 \pm 20\tablenotemark{c?} $ & $ 135 \pm 20\tablenotemark{b?} $& $ 10.8 \pm 3.6 $ & 0.73$\pm$0.24 &  $ -0.3 \pm 1.8$ $(\pm 1.4)$ & $ -3.3 \pm 1.4$ $(\pm 1.3)$  & 2004.23 & 1483.84 & 2563.29\\ 
  & 3  & $ 344.6 \pm 2.0 $ & $ 1.5 \pm 2.1 $& $ 138 \pm 10 $ & 9.39$\pm$0.68 &  $ -0.8 \pm 1.9$ $(\pm 1.8)$ & $ -6.0 \pm 3.8$ $(\pm 3.8)$  & 2004.23 & 1986.73 & 1984.31\\ 
  & 5\tablenotemark{a}  & $ 344.7 \pm 2.8 $ & $ 16.4 \pm 2.9\tablenotemark{b} $& $ 134.6 \pm 8.2 $ & 9.18$\pm$0.56 &  $ -36.3 \pm 8.0$ $(\pm 8.0)$ & $ -5 \pm 10$ $(\pm 10)$  & 2003.69 & 1992.07 & 1997.32\\ 
  & 6\tablenotemark{a}  & $ 324.2 \pm 8.2 $ & $ 18.8 \pm 8.3 $& $ 60.6 \pm 8.7 $ & 4.13$\pm$0.59 &  $ 10 \pm 12$ $(\pm 11)$ & $ -36 \pm 11$ $(\pm 11)$  & 2003.69 & 1989.25 & 1996.05\\ 
  & 11  & $ 317.1 \pm 5.9 $ & $ 4.3 \pm 6.1 $& $ 143 \pm 15 $ & 9.8$\pm$1.0 &  $ -4 \pm 23$ $(\pm 23)$ & $ -1 \pm 23$ $(\pm 23)$  & 2010.87 & 2003.83 & 2004.70\\ 
0923+392  & 2  & $ 87.8 \pm 2.1 $ & $ 12.9 \pm 2.1\tablenotemark{b} $& $ 39.8 \pm 1.2 $ & 1.566$\pm$0.047 &  $ -0.86 \pm 0.72$ $(\pm 0.72)$ & $ 0.50 \pm 0.59$ $(\pm 0.59)$  & 2005.24 & 1930.62 & 2378.74\\ 
  & 7  & $ 92.7 \pm 9.9 $ & $ 14.2 \pm 9.9 $& $ 75 \pm 13 $ & 2.96$\pm$0.50 &  $ -38 \pm 20$ $(\pm 19)$ & $ 38 \pm 20$ $(\pm 19)$  & 2000.28 & 1975.51 & 1826.97\\ 
  & 8  & $ 84.6 \pm 4.9 $ & $ 13.1 \pm 5.0 $& $ 33.5 \pm 6.3 $ & 1.32$\pm$0.25 &  $ 4.0 \pm 1.4$ $(\pm 1.4)$ & $ 0 \pm 3.2$ $(\pm 3.1)$  & 2005.24 & 1957.26 & 2057.55\\ 
  & 9  & $ 180 \pm 48 $ & $ 85 \pm 48 $& $ 2.8 \pm 1.6 $ & 0.111$\pm$0.063 &  $ 2.2 \pm 2.0$ $(\pm 1.2)$ & $ -0.6 \pm 2.1$ $(\pm 0.80)$  & 2005.24 & 1123196 & 1979.60\\ 
  & 19\tablenotemark{a}  & $ 105.2 \pm 3.1 $ & $ 0.9 \pm 3.1 $& $ 56.8 \pm 3.0 $ & 2.24$\pm$0.12 &  $ -4.7 \pm 3.1$ $(\pm 3.0)$ & $ -17.5 \pm 2.8$ $(\pm 2.8)$  & 2008.79 & 1958.31 & 1960.45\\ 
0945+408\tablenotemark{d}  & 1\tablenotemark{a}  & $ 109.2 \pm 3.7 $ & $ 4.2 \pm 3.7 $& $ 174 \pm 12 $ & 10.74$\pm$0.71 &  $ -0.2 \pm 4.9$ $(\pm 4.7)$ & $ -21.8 \pm 4.9$ $(\pm 4.9)$  & 2002.93 & 1936.40 & 1920.81\\ 
  & 2  & $ 90.0 \pm 4.9 $ & $ 28.2 \pm 5.0\tablenotemark{b} $& $ 137 \pm 20 $ & 8.5$\pm$1.2 &  $ 4.1 \pm 5.3$ $(\pm 5.0)$ & $ -20.0 \pm 8.4$ $(\pm 8.3)$  & 2002.93 & 1946.08 & $-$379852\\ 
  & 4\tablenotemark{a}  & $ 118.7 \pm 1.5 $ & $ 3.4 \pm 1.7 $& $ 230.5 \pm 6.6 $ & 14.20$\pm$0.40 &  $ 5.9 \pm 3.3$ $(\pm 3.3)$ & $ 12.2 \pm 3.6$ $(\pm 3.6)$  & 2004.51 & 1997.75 & 1999.10\\ 
  & 5  & $ 131.8 \pm 1.5 $ & $ 0.6 \pm 1.7 $& $ 289.7 \pm 7.9 $ & 17.84$\pm$0.49 &  $ 2.7 \pm 5.2$ $(\pm 5.2)$ & $ -3.2 \pm 5.6$ $(\pm 5.6)$  & 2005.90 & 2000.10 & 2000.29\\ 
0946+006  & 2\tablenotemark{a}  & $ 11.9 \pm 4.5 $ & $ 10.7 \pm 4.8 $& $ 338 \pm 44 $ & 11.5$\pm$1.5 &  $ -143 \pm 47$ $(\pm 46)$ & $ -111 \pm 77$ $(\pm 76)$  & 2011.49 & 2002.65 & 2007.90\\ 
  & 3  & $ 19 \pm 10 $ & $ 7 \pm 11 $& $ 160 \pm 59 $ & 5.5$\pm$2.0 &  $ 64 \pm 117$ $(\pm 114)$ & $ -131 \pm 236$ $(\pm 236)$  & 2012.24 & 2010.56 & 2009.14\\ 
0953+254  & 1  & $ 266.5 \pm 2.3 $ & $ 7.8 \pm 2.4\tablenotemark{b} $& $ 158 \pm 15 $ & 6.33$\pm$0.59 &  $ -6.9 \pm 3.2$ $(\pm 3.1)$ & $ 13.2 \pm 7.3$ $(\pm 7.3)$  & 2003.06 & 1990.04 & 1963.85\\ 
  & 5\tablenotemark{a}  & $ 249.08 \pm 0.80 $ & $ 3.37 \pm 0.88\tablenotemark{b} $& $ 163.9 \pm 3.9 $ & 6.56$\pm$0.16 &  $ 4.1 \pm 1.3$ $(\pm 1.3)$ & $ 13.5 \pm 2.2$ $(\pm 2.2)$  & 2004.54 & 1998.22 & 1995.59\\ 
  & 6\tablenotemark{a}  & $ 246.1 \pm 1.3 $ & $ 6.1 \pm 1.3\tablenotemark{b} $& $ 251.3 \pm 3.8 $ & 10.05$\pm$0.15 &  $ 5.1 \pm 6.5$ $(\pm 6.5)$ & $ -24.0 \pm 4.4$ $(\pm 4.4)$  & 2008.31 & 2002.81 & 2000.85\\ 
  & 8  & $ 231.5 \pm 3.0 $ & $ 0.3 \pm 3.2 $& $ 179.0 \pm 9.9 $ & 7.16$\pm$0.39 &  $ -16 \pm 12$ $(\pm 12)$ & $ -4 \pm 13$ $(\pm 13)$  & 2008.81 & 2005.09 & 2005.32\\ 
0954+658  & 2  & $ 285 \pm 108 $ & $ 31 \pm 108 $& $ 7 \pm 20 $ & \n &  $ -2.7 \pm 9.9$ $(\pm 9.0)$ & $ -3 \pm 14$ $(\pm 14)$  & 2002.97 & 1811.26 & 1257.24\\ 
  & 9\tablenotemark{a}  & $ 302.2 \pm 2.4 $ & $ 5.9 \pm 2.6 $& $ 499 \pm 23 $ & \n &  $ -6 \pm 23$ $(\pm 22)$ & $ -102 \pm 24$ $(\pm 24)$  & 2009.42 & 2004.40 & 2003.21\\ 
  & 11  & $ 319.9 \pm 3.4 $ & $ 6.4 \pm 3.8 $& $ 347 \pm 21 $ & \n &  $ -37 \pm 44$ $(\pm 43)$ & $ 37 \pm 44$ $(\pm 44)$  & 2008.16 & 2006.69 & 2006.13\\ 
  & 14  & $ 309.7 \pm 3.3 $ & $ 5.9 \pm 3.8 $& $ 656 \pm 43 $ & \n &  $ -118 \pm 75$ $(\pm 74)$ & $ 219 \pm 84$ $(\pm 83)$  & 2011.67 & 2010.39 & 2009.67\\ 
  & 18  & $ 315.4 \pm 2.6 $ & $ 13.6 \pm 2.7\tablenotemark{b} $& $ 270 \pm 12 $ & \n &  $ 9 \pm 30$ $(\pm 30)$ & $ -3 \pm 30$ $(\pm 30)$  & 2012.02 & 2009.92 & 2008.50\\ 
0955+476  & 1  & $ 344 \pm 58 $ & $ 138 \pm 58 $& $ 5.1 \pm 5.2 $ & 0.41$\pm$0.42 &  $ 8 \pm 14$ $(\pm 4.0)$ & $ -11 \pm 14$ $(\pm 4.0)$  & 2007.42 & 2414.95 & 2079.31\\ 
  & 2  & $ 87.1 \pm 8.3 $ & $ 6.2 \pm 8.5 $& $ 23.0 \pm 3.9 $ & 1.84$\pm$0.31 &  $ 0.8 \pm 2.6$ $(\pm 2.5)$ & $ -2.4 \pm 3.0$ $(\pm 3.0)$  & 2007.42 & 1993.55 & 2020.37\\ 
1015+359  & 1  & $ 170.9 \pm 1.1 $ & $ 8.7 \pm 1.1\tablenotemark{b} $& $ 137.6 \pm 8.0 $ & 8.37$\pm$0.49 &  $ -4.3 \pm 1.6$ $(\pm 1.6)$ & $ -11.4 \pm 4.8$ $(\pm 4.8)$  & 2003.32 & 2004.18 & 1962.18\\ 
1030+611  & 3  & $ 188.0 \pm 4.5 $ & $ 22.4 \pm 4.5\tablenotemark{b} $& $ 199 \pm 37 $ & 13.3$\pm$2.5 &  $ -68 \pm 29$ $(\pm 25)$ & $ 177 \pm 60$ $(\pm 60)$  & 2011.50 & 2037.84 & 1996.68\\ 
  & 4\tablenotemark{a}  & $ 162.3 \pm 2.7 $ & $ 8.6 \pm 2.7\tablenotemark{b} $& $ 97.4 \pm 5.6 $ & 6.49$\pm$0.37 &  $ 23.4 \pm 7.3$ $(\pm 7.3)$ & $ 3.9 \pm 9.0$ $(\pm 9.0)$  & 2011.50 & 2005.03 & 1999.83\\ 
1036+054  & 2\tablenotemark{a}  & $ 355.39 \pm 0.70 $ & $ 0.16 \pm 0.79 $& $ 196 \pm 12 $ & 5.57$\pm$0.34 &  $ 5.9 \pm 1.6$ $(\pm 1.6)$ & $ 6.1 \pm 7.7$ $(\pm 7.7)$  & 2007.45 & 2000.54 & 2002.20\\ 
1044+719  & 2\tablenotemark{a}  & $ 99.5 \pm 8.6 $ & $ 63.0 \pm 8.7\tablenotemark{b} $& $ 64 \pm 17 $ & 3.71$\pm$0.98 &  $ -61 \pm 17$ $(\pm 16)$ & $ 27 \pm 30$ $(\pm 29)$  & 2010.72 & 2006.19 & 1885.68\\ 
1045$-$188  & 1  & $ 357 \pm 32 $ & $ 149 \pm 32 $& $ 15 \pm 16 $ & 0.52$\pm$0.57 &  $ 15 \pm 17$ $(\pm 5.9)$ & $ -26 \pm 17$ $(\pm 11)$  & 2007.75 & 6892.10 & 2380.62\\ 
  & 3  & $ 151.1 \pm 1.2 $ & $ 0.7 \pm 1.3 $& $ 297.3 \pm 9.4 $ & 10.28$\pm$0.33 &  $ -3.6 \pm 4.3$ $(\pm 4.3)$ & $ 8.0 \pm 6.6$ $(\pm 6.6)$  & 2007.75 & 2001.06 & 2000.65\\ 
1055+018  & 2  & $ 345 \pm 18 $ & $ 37 \pm 18 $& $ 81 \pm 30 $ & 3.9$\pm$1.4 &  $ -55 \pm 30$ $(\pm 23)$ & $ -59 \pm 33$ $(\pm 28)$  & 1998.70 & 1775.85 & 1949.73\\ 
  & 3  & $ 280.7 \pm 3.7 $ & $ 29.2 \pm 3.8\tablenotemark{b} $& $ 151 \pm 14 $ & 7.23$\pm$0.68 &  $ 9.9 \pm 3.7$ $(\pm 3.7)$ & $ -8.2 \pm 5.3$ $(\pm 5.3)$  & 2004.17 & 1982.35 & 1913.96\\ 
  & 4  & $ 69 \pm 360 $ & $ 123 \pm 360 $& $ 0 \pm 5.1 $ & 0$\pm$0.24 &  $ 2.1 \pm 6.6$ $(\pm 2.6)$ & $ -5.6 \pm 6.3$ $(\pm 1.9)$  & 2004.17 & 1120878 & $-$2218020\\ 
  & 5  & $ 146 \pm 18 $ & $ 151 \pm 18 $& $ 4.8 \pm 2.0 $ & 0.232$\pm$0.094 &  $ 0.52 \pm 0.71$ $(\pm 0.57)$ & $ -1.34 \pm 0.77$ $(\pm 0.74)$  & 2004.17 & 2055.49 & 2021.31\\ 
1101+384  & 6  & $ 232.7 \pm 7.7 $ & $ 96.4 \pm 7.7\tablenotemark{b} $& $ 99 \pm 13 $ & 0.203$\pm$0.026 &  $ -26 \pm 14$ $(\pm 13)$ & $ -32 \pm 13$ $(\pm 12)$  & 2009.92 & 1982.94 & 2066.51\\ 
  & 8  & $ 107 \pm 13 $ & $ 135 \pm 13\tablenotemark{b} $& $ 18.2 \pm 4.7 $ & 0.0373$\pm$0.0097 &  $ -11.6 \pm 5.0$ $(\pm 4.0)$ & $ 12.9 \pm 5.4$ $(\pm 4.6)$  & 2009.94 & 2022.77 & 2067.68\\ 
  & 9  & $ 167 \pm 38 $ & $ 163 \pm 38 $& $ 23 \pm 20 $ & 0.046$\pm$0.042 &  $ -39 \pm 25$ $(\pm 15)$ & $ 15 \pm 34$ $(\pm 21)$  & 2009.94 & 2201.63 & 2079.26\\ 
  & 11\tablenotemark{a}  & $ 126 \pm 32 $ & $ 157 \pm 32 $& $ 16.6 \pm 9.0 $ & 0.034$\pm$0.019 &  $ -29 \pm 21$ $(\pm 9.2)$ & $ 29 \pm 21$ $(\pm 8.8)$  & 2009.94 & 2057.16 & 2096.54\\ 
1127$-$145  & 2\tablenotemark{a}  & $ 64.2 \pm 2.2 $ & $ 12.9 \pm 2.2\tablenotemark{b} $& $ 195.3 \pm 5.3 $ & 11.59$\pm$0.31 &  $ 7.5 \pm 4.8$ $(\pm 4.7)$ & $ -20.6 \pm 3.3$ $(\pm 3.3)$  & 2006.63 & 1970.92 & 1988.07\\ 
  & 3\tablenotemark{a}  & $ 66.4 \pm 3.7 $ & $ 16.7 \pm 3.7\tablenotemark{b} $& $ 31.2 \pm 2.4 $ & 1.85$\pm$0.14 &  $ -3.16 \pm 0.95$ $(\pm 0.93)$ & $ -3.3 \pm 1.1$ $(\pm 1.1)$  & 2004.49 & 1849.32 & 1963.97\\ 
  & 4\tablenotemark{a}  & $ 74.6 \pm 1.8 $ & $ 5.0 \pm 1.9 $& $ 218.4 \pm 9.5 $ & 12.96$\pm$0.56 &  $ -10.4 \pm 3.3$ $(\pm 3.3)$ & $ -8.5 \pm 4.6$ $(\pm 4.6)$  & 2005.31 & 1982.25 & 1992.37\\ 
  & 5\tablenotemark{a}  & $ 76.9 \pm 4.2 $ & $ 11.4 \pm 4.4 $& $ 54.7 \pm 8.1 $ & 3.25$\pm$0.48 &  $ -1.9 \pm 2.9$ $(\pm 2.6)$ & $ 16.9 \pm 5.2$ $(\pm 5.2)$  & 2001.09 & 1990.43 & 2001.71\\ 
  & 8  & $ 89.2 \pm 1.1 $ & $ 2.3 \pm 1.2 $& $ 265.3 \pm 7.6 $ & 15.74$\pm$0.45 &  $ -2.4 \pm 3.2$ $(\pm 3.2)$ & $ 5.3 \pm 4.7$ $(\pm 4.7)$  & 2007.31 & 1997.98 & 1973.93\\ 
1128$-$047  & 1  & $ 163 \pm 22 $ & $ 8 \pm 22 $& $ 286 \pm 196 $ & 4.8$\pm$3.3 &  $ 160 \pm 251$ $(\pm 211)$ & $ -344 \pm 381$ $(\pm 372)$  & 2007.87 & 1970.01 & 1983.38\\ 
  & 2  & $ 146 \pm 25 $ & $ 16 \pm 25 $& $ 199 \pm 93 $ & 3.3$\pm$1.6 &  $ -98 \pm 189$ $(\pm 167)$ & $ -195 \pm 185$ $(\pm 175)$  & 2007.87 & 1995.01 & 1981.26\\ 
  & 3  & $ 163 \pm 13 $ & $ 3 \pm 13 $& $ 134 \pm 50 $ & 2.25$\pm$0.84 &  $ 12 \pm 64$ $(\pm 56)$ & $ -141 \pm 95$ $(\pm 95)$  & 2007.87 & 1987.38 & 1982.40\\ 
  & 4  & $ 157.2 \pm 8.6 $ & $ 15.3 \pm 8.6 $& $ 68 \pm 15 $ & 1.14$\pm$0.25 &  $ -9 \pm 19$ $(\pm 19)$ & $ 7 \pm 28$ $(\pm 28)$  & 2007.87 & 1998.65 & 1977.31\\ 
  & 5  & $ 151 \pm 26 $ & $ 62 \pm 26 $& $ 15.7 \pm 8.6 $ & 0.26$\pm$0.14 &  $ 17 \pm 14$ $(\pm 13)$ & $ -5 \pm 18$ $(\pm 16)$  & 2007.87 & 2070.42 & 1956.70\\ 
1148$-$001  & 3\tablenotemark{a}  & $ 241.3 \pm 3.3 $ & $ 1.5 \pm 3.4 $& $ 92.0 \pm 5.4 $ & 7.58$\pm$0.45 &  $ 1.2 \pm 3.2$ $(\pm 3.1)$ & $ -13.8 \pm 3.2$ $(\pm 3.2)$  & 2004.82 & 1945.81 & 1949.25\\ 
1150+497  & 2  & $ 195.1 \pm 1.2 $ & $ 5.8 \pm 1.2\tablenotemark{b} $& $ 478 \pm 20 $ & 9.89$\pm$0.42 &  $ -24 \pm 14$ $(\pm 14)$ & $ 16 \pm 29$ $(\pm 29)$  & 2010.98 & 2000.58 & 2003.77\\ 
  & 5  & $ 200.0 \pm 1.5 $ & $ 8.1 \pm 1.6\tablenotemark{b} $& $ 390 \pm 18 $ & 8.06$\pm$0.37 &  $ -10 \pm 18$ $(\pm 18)$ & $ -67 \pm 32$ $(\pm 32)$  & 2010.50 & 2005.41 & 2006.99\\ 
  & 8  & $ 207.2 \pm 3.0 $ & $ 2.8 \pm 3.0 $& $ 290 \pm 22 $ & 6.00$\pm$0.45 &  $ -30 \pm 29$ $(\pm 29)$ & $ 14 \pm 41$ $(\pm 41)$  & 2011.69 & 2004.31 & 2003.51\\ 
1150+812\tablenotemark{d}  & 2  & $ 155.5 \pm 2.7 $ & $ 13.8 \pm 2.7\tablenotemark{b} $& $ 118.7 \pm 5.2 $ & 7.31$\pm$0.32 &  $ -5.4 \pm 2.5$ $(\pm 2.5)$ & $ 6.3 \pm 2.3$ $(\pm 2.3)$  & 2004.06 & 1994.51 & 1977.01\\ 
  & 3\tablenotemark{a}  & $ 161.7 \pm 1.9 $ & $ 16.9 \pm 2.0\tablenotemark{b} $& $ 109.5 \pm 3.7 $ & 6.75$\pm$0.23 &  $ -7.4 \pm 1.7$ $(\pm 1.7)$ & $ 5.4 \pm 1.7$ $(\pm 1.7)$  & 2004.06 & 2005.05 & 1979.38\\ 
  & 4\tablenotemark{a}  & $ 172.4 \pm 2.3 $ & $ 21.7 \pm 2.5\tablenotemark{b} $& $ 164.4 \pm 8.6 $ & 10.13$\pm$0.53 &  $ -14.2 \pm 3.1$ $(\pm 3.0)$ & $ 22.5 \pm 3.9$ $(\pm 3.9)$  & 2004.06 & 2028.29 & 1996.72\\ 
  & 5  & $ 198.2 \pm 3.3 $ & $ 16.9 \pm 3.6\tablenotemark{b} $& $ 100.2 \pm 9.3 $ & 6.18$\pm$0.57 &  $ -7.9 \pm 2.9$ $(\pm 2.8)$ & $ 3.8 \pm 4.6$ $(\pm 4.5)$  & 2003.69 & 1987.14 & 1997.47\\ 
  & 6\tablenotemark{a}  & $ 206.2 \pm 1.4 $ & $ 7.9 \pm 1.7\tablenotemark{b} $& $ 109.0 \pm 3.7 $ & 6.72$\pm$0.23 &  $ 2.7 \pm 2.2$ $(\pm 2.1)$ & $ 26.0 \pm 2.9$ $(\pm 2.9)$  & 2006.58 & 2002.23 & 2003.38\\ 
1156+295  & 2  & $ 42.1 \pm 8.6 $ & $ 42.0 \pm 8.6\tablenotemark{b} $& $ 42.5 \pm 6.7 $ & 1.73$\pm$0.27 &  $ -2.7 \pm 3.0$ $(\pm 2.9)$ & $ -2.9 \pm 3.1$ $(\pm 3.1)$  & 2004.05 & 2001.57 & 1877.36\\ 
  & 4  & $ 2.3 \pm 3.2 $ & $ 4.8 \pm 3.5 $& $ 307 \pm 32 $ & 12.5$\pm$1.3 &  $ -78 \pm 38$ $(\pm 37)$ & $ 144 \pm 69$ $(\pm 69)$  & 1997.48 & 1997.07 & 1995.47\\ 
1213$-$172  & 1  & $ 71 \pm 12 $ & $ 44 \pm 12\tablenotemark{b} $& $ 81 \pm 16 $ & \n &  $ 5 \pm 14$ $(\pm 14)$ & $ -6 \pm 13$ $(\pm 13)$  & 2007.07 & 1884.71 & 2169.43\\ 
  & 4\tablenotemark{a}  & $ 115.0 \pm 2.3 $ & $ 7.2 \pm 2.5 $& $ 146.6 \pm 4.6 $ & \n &  $ 12.5 \pm 4.7$ $(\pm 4.6)$ & $ 18.9 \pm 3.6$ $(\pm 3.6)$  & 2007.07 & 2000.23 & 2003.56\\ 
1219+044  & 4\tablenotemark{a}  & $ 203 \pm 13 $ & $ 29 \pm 13 $& $ 18.5 \pm 5.3 $ & 0.94$\pm$0.27 &  $ 18.9 \pm 4.1$ $(\pm 3.6)$ & $ 7.8 \pm 6.3$ $(\pm 4.4)$  & 2006.63 & 2040.87 & 1917.52\\ 
  & 5  & $ 353 \pm 10 $ & $ 165 \pm 10 $& $ 16 \pm 17 $ & 0.83$\pm$0.85 &  $ -5.3 \pm 2.9$ $(\pm 2.3)$ & $ -10 \pm 14$ $(\pm 14)$  & 2006.63 & 1988.88 & 2027.81\\ 
1219+285  & 4  & $ 139.7 \pm 4.5 $ & $ 23.6 \pm 4.6\tablenotemark{b} $& $ 1353 \pm 119 $ & 9.10$\pm$0.80 &  $ 152 \pm 333$ $(\pm 331)$ & $ 440 \pm 365$ $(\pm 365)$  & 2004.13 & 1993.11 & 1999.75\\ 
  & 7  & $ 105.8 \pm 2.4 $ & $ 8.8 \pm 2.4\tablenotemark{b} $& $ 1057 \pm 86 $ & 7.11$\pm$0.58 &  $ -286 \pm 137$ $(\pm 134)$ & $ 629 \pm 266$ $(\pm 265)$  & 2004.13 & 2000.04 & 1996.81\\ 
  & 8  & $ 124.3 \pm 2.0 $ & $ 11.7 \pm 2.0\tablenotemark{b} $& $ 885 \pm 35 $ & 5.96$\pm$0.23 &  $ 48 \pm 26$ $(\pm 26)$ & $ 6 \pm 29$ $(\pm 29)$  & 2009.85 & 1998.02 & 2002.72\\ 
  & 9\tablenotemark{a}  & $ 107.5 \pm 3.4 $ & $ 0.8 \pm 3.5 $& $ 766 \pm 58 $ & 5.16$\pm$0.39 &  $ -178 \pm 58$ $(\pm 58)$ & $ 44 \pm 74$ $(\pm 73)$  & 2002.03 & 1996.47 & 1994.96\\ 
  & 12  & $ 122.2 \pm 4.3 $ & $ 13.0 \pm 4.3\tablenotemark{b} $& $ 84.0 \pm 7.6 $ & 0.565$\pm$0.051 &  $ 7.4 \pm 3.1$ $(\pm 3.0)$ & $ 8.6 \pm 3.7$ $(\pm 3.7)$  & 2003.27 & 1964.74 & 1985.55\\ 
  & 15\tablenotemark{a}  & $ 114.4 \pm 1.4 $ & $ 5.9 \pm 1.4\tablenotemark{b} $& $ 514 \pm 15 $ & 3.460$\pm$0.099 &  $ 0 \pm 14$ $(\pm 14)$ & $ -150 \pm 16$ $(\pm 16)$  & 2006.38 & 1995.83 & 1998.33\\ 
  & 17  & $ 270.0 \pm 9.2 $ & $ 161.6 \pm 9.2 $& $ 18.6 \pm 3.8 $ & 0.125$\pm$0.025 &  $ 2.0 \pm 1.1$ $(\pm 1.1)$ & $ -0.1 \pm 1.5$ $(\pm 1.5)$  & 2004.42 & 2051.62 & 485219\\ 
  & 18\tablenotemark{a}  & $ 270 \pm 22 $ & $ 168 \pm 22 $& $ 3.2 \pm 2.0 $ & 0.022$\pm$0.014 &  $ 1.0 \pm 1.0$ $(\pm 0.47)$ & $ -2.40 \pm 0.93$ $(\pm 0.78)$  & 2004.42 & 2094.58 & 1007890\\ 
1222+216\tablenotemark{d}  & 1  & $ 11.4 \pm 1.2 $ & $ 17.3 \pm 1.2\tablenotemark{b} $& $ 320.8 \pm 8.5 $ & 8.42$\pm$0.22 &  $ 11.0 \pm 3.8$ $(\pm 3.8)$ & $ -8.6 \pm 4.6$ $(\pm 4.6)$  & 2003.84 & 2028.70 & 1961.43\\ 
  & 2\tablenotemark{a}  & $ 15.7 \pm 1.2 $ & $ 8.2 \pm 1.2\tablenotemark{b} $& $ 581 \pm 17 $ & 15.26$\pm$0.44 &  $ 37.3 \pm 7.5$ $(\pm 7.5)$ & $ -3 \pm 11$ $(\pm 11)$  & 2002.49 & 1997.42 & 1988.29\\ 
  & 3\tablenotemark{a}  & $ 10.19 \pm 0.27 $ & $ 7.48 \pm 0.30\tablenotemark{b} $& $ 640.6 \pm 8.4 $ & 16.82$\pm$0.22 &  $ 32.6 \pm 2.4$ $(\pm 2.4)$ & $ 2.1 \pm 6.7$ $(\pm 6.7)$  & 2000.88 & 1999.85 & 1994.08\\ 
  & 4\tablenotemark{a}  & $ 9.71 \pm 0.39 $ & $ 5.41 \pm 0.46\tablenotemark{b} $& $ 638.9 \pm 5.1 $ & 16.77$\pm$0.13 &  $ 25.7 \pm 2.4$ $(\pm 2.4)$ & $ 4.2 \pm 2.8$ $(\pm 2.8)$  & 2003.84 & 2004.17 & 1995.97\\ 
  & 5\tablenotemark{a}  & $ 5.73 \pm 0.21 $ & $ 6.22 \pm 0.23\tablenotemark{b} $& $ 631.2 \pm 5.8 $ & 16.57$\pm$0.15 &  $ 32.7 \pm 1.5$ $(\pm 1.5)$ & $ -9.9 \pm 3.6$ $(\pm 3.6)$  & 2005.26 & 2011.71 & 1997.75\\ 
  & 6  & $ 353.82 \pm 0.94 $ & $ 2.0 \pm 1.0 $& $ 777 \pm 16 $ & 20.39$\pm$0.43 &  $ -22 \pm 11$ $(\pm 11)$ & $ 7 \pm 14$ $(\pm 14)$  & 2006.84 & 2004.80 & 2001.44\\ 
  & 7\tablenotemark{a}  & $ 2.96 \pm 0.94 $ & $ 1.5 \pm 1.1 $& $ 1013 \pm 39 $ & 26.6$\pm$1.0 &  $ -74 \pm 23$ $(\pm 23)$ & $ 221 \pm 55$ $(\pm 55)$  & 2008.10 & 1999.42 & 2005.28\\ 
  & 9  & $ 0.12 \pm 0.93 $ & $ 0.75 \pm 0.98 $& $ 625 \pm 41 $ & 16.4$\pm$1.1 &  $ 5 \pm 17$ $(\pm 17)$ & $ 103 \pm 68$ $(\pm 68)$  & 2009.26 & 1989.58 & 2006.66\\ 
1226+023\tablenotemark{d}  & 1  & $ 216.3 \pm 2.6 $ & $ 19.8 \pm 2.6\tablenotemark{b} $& $ 839 \pm 42 $ & 8.58$\pm$0.43 &  $ 77 \pm 74$ $(\pm 74)$ & $ 199 \pm 81$ $(\pm 81)$  & 1998.09 & 1966.99 & 1982.51\\ 
  & 2\tablenotemark{a}  & $ 228.56 \pm 0.40 $ & $ 8.39 \pm 0.41\tablenotemark{b} $& $ 784.1 \pm 5.5 $ & 8.017$\pm$0.056 &  $ -32.3 \pm 2.9$ $(\pm 2.8)$ & $ 48.2 \pm 2.8$ $(\pm 2.8)$  & 2002.56 & 1982.31 & 1988.54\\ 
  & 3\tablenotemark{a}  & $ 240.82 \pm 0.61 $ & $ 5.54 \pm 0.63\tablenotemark{b} $& $ 1026 \pm 15 $ & 10.49$\pm$0.15 &  $ -34 \pm 19$ $(\pm 19)$ & $ -103 \pm 27$ $(\pm 27)$  & 1998.09 & 1991.24 & 1992.76\\ 
  & 4  & $ 245.8 \pm 2.3 $ & $ 0.4 \pm 2.4 $& $ 1250 \pm 49 $ & 12.78$\pm$0.51 &  $ -297 \pm 244$ $(\pm 243)$ & $ 532 \pm 237$ $(\pm 237)$  & 1996.25 & 1994.31 & 1994.32\\ 
  & 5  & $ 245.24 \pm 0.61 $ & $ 2.52 \pm 0.71\tablenotemark{b} $& $ 1456 \pm 16 $ & 14.88$\pm$0.16 &  $ 44 \pm 28$ $(\pm 28)$ & $ 25 \pm 29$ $(\pm 29)$  & 1998.09 & 1995.28 & 1994.84\\ 
  & 9\tablenotemark{a}  & $ 239.89 \pm 0.39 $ & $ 5.36 \pm 0.44\tablenotemark{b} $& $ 1013.3 \pm 6.8 $ & 10.360$\pm$0.070 &  $ 69.7 \pm 4.4$ $(\pm 4.4)$ & $ 37.0 \pm 4.4$ $(\pm 4.4)$  & 2004.83 & 1999.31 & 1996.83\\ 
  & 12\tablenotemark{a}  & $ 232.39 \pm 0.54 $ & $ 4.61 \pm 0.62\tablenotemark{b} $& $ 887.1 \pm 8.1 $ & 9.070$\pm$0.082 &  $ 78.6 \pm 8.3$ $(\pm 8.3)$ & $ 3.0 \pm 8.0$ $(\pm 8.0)$  & 2006.40 & 2002.37 & 2000.93\\ 
  & 13  & $ 242.2 \pm 3.5 $ & $ 6.9 \pm 3.7 $& $ 601 \pm 29 $ & 6.14$\pm$0.30 &  $ -126 \pm 109$ $(\pm 109)$ & $ 28 \pm 85$ $(\pm 85)$  & 2003.83 & 2001.13 & 2001.93\\ 
  & 15  & $ 219.9 \pm 1.5 $ & $ 1.3 \pm 1.7 $& $ 846 \pm 23 $ & 8.65$\pm$0.23 &  $ -52 \pm 62$ $(\pm 62)$ & $ 148 \pm 62$ $(\pm 62)$  & 2005.80 & 2004.05 & 2004.01\\ 
  & 16\tablenotemark{a}  & $ 219.8 \pm 3.0 $ & $ 2.4 \pm 3.1 $& $ 611 \pm 33 $ & 6.24$\pm$0.34 &  $ 219 \pm 131$ $(\pm 126)$ & $ -650 \pm 129$ $(\pm 128)$  & 2006.27 & 2004.10 & 2003.79\\ 
  & 19\tablenotemark{a}  & $ 237.1 \pm 1.9 $ & $ 16.0 \pm 1.9\tablenotemark{b} $& $ 713 \pm 33 $ & 7.29$\pm$0.34 &  $ 258 \pm 62$ $(\pm 61)$ & $ -186 \pm 86$ $(\pm 86)$  & 2009.58 & 2004.33 & 2000.23\\ 
  & 21  & $ 257.8 \pm 2.3 $ & $ 21.5 \pm 2.4\tablenotemark{b} $& $ 535 \pm 15 $ & 5.47$\pm$0.15 &  $ 45 \pm 35$ $(\pm 35)$ & $ 25 \pm 23$ $(\pm 23)$  & 2004.46 & 1997.58 & 1982.88\\ 
  & 24  & $ 223.3 \pm 1.7 $ & $ 3.2 \pm 1.8 $& $ 714 \pm 22 $ & 7.30$\pm$0.22 &  $ 78 \pm 99$ $(\pm 98)$ & $ 289 \pm 99$ $(\pm 99)$  & 2009.13 & 2007.56 & 2007.33\\ 
  & 25\tablenotemark{a}  & $ 219.4 \pm 2.7 $ & $ 7.2 \pm 2.8 $& $ 513 \pm 26 $ & 5.24$\pm$0.26 &  $ -44 \pm 116$ $(\pm 110)$ & $ 762 \pm 118$ $(\pm 118)$  & 2009.13 & 2008.06 & 2007.69\\ 
  & 26\tablenotemark{a}  & $ 231.43 \pm 0.36 $ & $ 9.41 \pm 0.37\tablenotemark{b} $& $ 878.3 \pm 5.0 $ & 8.980$\pm$0.051 &  $ -24.9 \pm 4.9$ $(\pm 4.9)$ & $ 8.4 \pm 4.4$ $(\pm 4.4)$  & 2006.01 & 1989.85 & 1995.02\\ 
  & 27\tablenotemark{a}  & $ 235.2 \pm 2.1 $ & $ 4.2 \pm 2.2 $& $ 1206 \pm 49 $ & 12.33$\pm$0.51 &  $ -250 \pm 111$ $(\pm 109)$ & $ -502 \pm 120$ $(\pm 119)$  & 1999.13 & 1995.75 & 1996.43\\ 
  & 29\tablenotemark{a}  & $ 212.7 \pm 1.7 $ & $ 4.1 \pm 1.8 $& $ 928 \pm 33 $ & 9.49$\pm$0.33 &  $ 403 \pm 73$ $(\pm 73)$ & $ -303 \pm 86$ $(\pm 85)$  & 2009.58 & 2006.23 & 2006.46\\ 
1228+126  & 1  & $ 324 \pm 360 $ & $ 34 \pm 360 $& $ 3 \pm 38 $ & 0.0007$\pm$0.0099 &  $ -4 \pm 26$ $(\pm 21)$ & $ -15 \pm 24$ $(\pm 19)$  & 2003.48 & $-$11237 & $-$1501.66\\ 
  & 2  & $ 241 \pm 53 $ & $ 45 \pm 53 $& $ 39 \pm 52 $ & 0.010$\pm$0.014 &  $ -17 \pm 24$ $(\pm 18)$ & $ 3 \pm 31$ $(\pm 26)$  & 2003.48 & 1645.74 & 2197.26\\ 
  & 3\tablenotemark{a}  & $ 263 \pm 18 $ & $ 20 \pm 18 $& $ 27 \pm 15 $ & 0.0072$\pm$0.0040 &  $ 1.6 \pm 9.9$ $(\pm 4.3)$ & $ -28.8 \pm 8.2$ $(\pm 7.7)$  & 2003.48 & 1761.38 & 2384.67\\ 
  & 4\tablenotemark{a}  & $ 310.6 \pm 4.4 $ & $ 24.6 \pm 4.5\tablenotemark{b} $& $ 99.7 \pm 8.3 $ & 0.0262$\pm$0.0022 &  $ 14.9 \pm 3.9$ $(\pm 3.9)$ & $ -0.3 \pm 4.4$ $(\pm 4.2)$  & 2003.48 & 1964.12 & 1992.97\\ 
  & 5  & $ 290.3 \pm 4.7 $ & $ 6.0 \pm 4.8 $& $ 67.6 \pm 8.9 $ & 0.0178$\pm$0.0023 &  $ 1.8 \pm 2.8$ $(\pm 2.8)$ & $ 3.4 \pm 4.6$ $(\pm 4.6)$  & 2003.48 & 1980.72 & 1988.95\\ 
  & 6  & $ 354 \pm 82 $ & $ 72 \pm 82 $& $ 2.2 \pm 3.0 $ & 0.00058$\pm$0.00080 &  $ 4.3 \pm 4.8$ $(\pm 1.6)$ & $ 1.2 \pm 4.7$ $(\pm 1.5)$  & 2003.48 & $-$174.33 & 1971.78\\ 
  & 7\tablenotemark{a}  & $ 127 \pm 14 $ & $ 12 \pm 14 $& $ 15.2 \pm 4.2 $ & 0.0040$\pm$0.0011 &  $ 2.6 \pm 2.6$ $(\pm 1.9)$ & $ -7.4 \pm 2.3$ $(\pm 2.1)$  & 2003.48 & 1964.39 & 1980.54\\ 
1236+049  & 1  & $ 48 \pm 24 $ & $ 100 \pm 24 $& $ 23.1 \pm 9.5 $ & 1.78$\pm$0.73 &  $ 29 \pm 16$ $(\pm 15)$ & $ 0 \pm 19$ $(\pm 15)$  & 2011.07 & 2097.97 & 1938.57\\ 
  & 2  & $ 258.5 \pm 6.2 $ & $ 21.3 \pm 6.3\tablenotemark{b} $& $ 31.7 \pm 5.9 $ & 2.44$\pm$0.45 &  $ 0.3 \pm 5.6$ $(\pm 5.6)$ & $ 5.0 \pm 9.5$ $(\pm 9.5)$  & 2011.07 & 2001.76 & 2019.47\\ 
1244$-$255  & 1\tablenotemark{a}  & $ 145 \pm 25 $ & $ 7 \pm 25 $& $ 115 \pm 56 $ & 4.2$\pm$2.0 &  $ 16 \pm 249$ $(\pm 125)$ & $ 501 \pm 168$ $(\pm 141)$  & 2010.66 & 1978.67 & 1986.14\\ 
  & 2  & $ 323 \pm 88 $ & $ 179 \pm 88 $& $ 16 \pm 29 $ & 0.6$\pm$1.1 &  $ 132 \pm 148$ $(\pm 63)$ & $ 23 \pm 152$ $(\pm 73)$  & 2010.66 & 2078.53 & 2085.73\\ 
1253$-$055\tablenotemark{d}  & 1  & $ 221.93 \pm 0.34 $ & $ 15.85 \pm 0.36\tablenotemark{b} $& $ 348.7 \pm 2.2 $ & 11.026$\pm$0.070 &  $ 0.88 \pm 0.92$ $(\pm 0.92)$ & $ 0.88 \pm 0.98$ $(\pm 0.98)$  & 2003.19 & 1984.85 & 1992.26\\ 
  & 2  & $ 245.3 \pm 1.9 $ & $ 3.8 \pm 1.9 $& $ 257 \pm 12 $ & 8.14$\pm$0.38 &  $ 31 \pm 15$ $(\pm 15)$ & $ -38 \pm 22$ $(\pm 22)$  & 1998.15 & 1986.09 & 1983.44\\ 
  & 3  & $ 230.0 \pm 6.1 $ & $ 3.8 \pm 6.2 $& $ 216 \pm 24 $ & 6.82$\pm$0.77 &  $ -15 \pm 57$ $(\pm 56)$ & $ 116 \pm 59$ $(\pm 59)$  & 1997.03 & 1992.17 & 1992.83\\ 
  & 4\tablenotemark{a}  & $ 216 \pm 15 $ & $ 10 \pm 15 $& $ 5.7 \pm 1.5 $ & 0.181$\pm$0.047 &  $ 1.58 \pm 0.98$ $(\pm 0.67)$ & $ -2.68 \pm 0.80$ $(\pm 0.65)$  & 2003.19 & 1926.72 & 1943.76\\ 
  & 6\tablenotemark{a}  & $ 232.5 \pm 1.1 $ & $ 0.3 \pm 1.1 $& $ 492.6 \pm 9.3 $ & 15.58$\pm$0.30 &  $ 34 \pm 19$ $(\pm 18)$ & $ 353 \pm 19$ $(\pm 19)$  & 2001.96 & 1999.76 & 1999.68\\ 
  & 7  & $ 239.7 \pm 2.0 $ & $ 5.2 \pm 2.1 $& $ 654 \pm 26 $ & 20.67$\pm$0.83 &  $ 48 \pm 56$ $(\pm 56)$ & $ 27 \pm 64$ $(\pm 64)$  & 2003.86 & 2001.44 & 2000.94\\ 
  & 8\tablenotemark{a}  & $ 246.6 \pm 3.3 $ & $ 21.3 \pm 3.4\tablenotemark{b} $& $ 304 \pm 17 $ & 9.60$\pm$0.54 &  $ 204 \pm 75$ $(\pm 72)$ & $ 363 \pm 71$ $(\pm 70)$  & 2004.45 & 2002.19 & 1998.59\\ 
  & 10  & $ 232.9 \pm 1.2 $ & $ 6.8 \pm 1.4\tablenotemark{b} $& $ 521 \pm 11 $ & 16.46$\pm$0.36 &  $ 42 \pm 18$ $(\pm 18)$ & $ 45 \pm 19$ $(\pm 19)$  & 2007.82 & 2005.40 & 2004.46\\ 
  & 11  & $ 236.4 \pm 5.2 $ & $ 0.1 \pm 5.3 $& $ 462 \pm 52 $ & 14.6$\pm$1.6 &  $ 47 \pm 112$ $(\pm 108)$ & $ 350 \pm 135$ $(\pm 135)$  & 2009.65 & 2007.30 & 2007.27\\ 
1302$-$102  & 4\tablenotemark{a}  & $ 30.9 \pm 1.6 $ & $ 1.1 \pm 1.6 $& $ 487 \pm 16 $ & 8.50$\pm$0.28 &  $ -13 \pm 13$ $(\pm 13)$ & $ -49 \pm 16$ $(\pm 16)$  & 2009.39 & 2002.27 & 2002.69\\ 
1308+326\tablenotemark{d}  & 1  & $ 271.4 \pm 2.5 $ & $ 9.1 \pm 2.6\tablenotemark{b} $& $ 440 \pm 17 $ & 23.01$\pm$0.90 &  $ 24 \pm 16$ $(\pm 16)$ & $ -24 \pm 14$ $(\pm 14)$  & 2005.47 & 1980.87 & 1838.68\\ 
  & 2  & $ 286.81 \pm 0.75 $ & $ 0.09 \pm 0.82 $& $ 407.4 \pm 8.4 $ & 21.32$\pm$0.44 &  $ -1.2 \pm 2.5$ $(\pm 2.5)$ & $ -1.0 \pm 4.0$ $(\pm 4.0)$  & 2003.50 & 1995.44 & 1995.41\\ 
  & 3  & $ 284.7 \pm 3.2 $ & $ 11.7 \pm 3.4\tablenotemark{b} $& $ 436 \pm 41 $ & 22.8$\pm$2.1 &  $ -85 \pm 42$ $(\pm 42)$ & $ 132 \pm 69$ $(\pm 69)$  & 2000.82 & 1997.49 & 1993.94\\ 
  & 4  & $ 295.4 \pm 1.4 $ & $ 13.3 \pm 1.6\tablenotemark{b} $& $ 524 \pm 22 $ & 27.4$\pm$1.2 &  $ 17 \pm 24$ $(\pm 24)$ & $ -34 \pm 40$ $(\pm 40)$  & 2002.23 & 1999.17 & 1997.21\\ 
  & 5  & $ 310.04 \pm 0.88 $ & $ 8.01 \pm 0.89\tablenotemark{b} $& $ 401.1 \pm 5.8 $ & 20.99$\pm$0.30 &  $ -23 \pm 17$ $(\pm 17)$ & $ 7 \pm 16$ $(\pm 16)$  & 2004.05 & 1998.89 & 1997.10\\ 
  & 7  & $ 297.6 \pm 4.6 $ & $ 0.4 \pm 4.7 $& $ 315 \pm 29 $ & 16.5$\pm$1.5 &  $ 34 \pm 40$ $(\pm 39)$ & $ -105 \pm 44$ $(\pm 44)$  & 2007.18 & 2000.27 & 2000.46\\ 
  & 8\tablenotemark{a}  & $ 286.0 \pm 3.3 $ & $ 16.5 \pm 3.4\tablenotemark{b} $& $ 202 \pm 20 $ & 10.6$\pm$1.0 &  $ 72 \pm 20$ $(\pm 19)$ & $ -85 \pm 33$ $(\pm 32)$  & 2008.60 & 2002.29 & 1996.76\\ 
  & 9\tablenotemark{a}  & $ 325.8 \pm 1.8 $ & $ 5.3 \pm 1.9 $& $ 159.6 \pm 4.9 $ & 8.35$\pm$0.26 &  $ -22 \pm 19$ $(\pm 18)$ & $ 117 \pm 18$ $(\pm 18)$  & 2004.41 & 2003.18 & 2002.70\\ 
  & 11\tablenotemark{a}  & $ 276.5 \pm 1.1 $ & $ 35.2 \pm 1.1\tablenotemark{b} $& $ 350.4 \pm 9.2 $ & 18.34$\pm$0.48 &  $ -79 \pm 11$ $(\pm 11)$ & $ -5 \pm 15$ $(\pm 15)$  & 2008.60 & 2000.52 & 1943.23\\ 
  & 12  & $ 262 \pm 14 $ & $ 41 \pm 14 $& $ 56 \pm 21 $ & 2.9$\pm$1.1 &  $ -29 \pm 60$ $(\pm 51)$ & $ -132 \pm 78$ $(\pm 77)$  & 2002.69 & 1995.90 & 2033.72\\ 
1334$-$127  & 5  & $ 153.9 \pm 2.1 $ & $ 7.8 \pm 2.3\tablenotemark{b} $& $ 467 \pm 22 $ & 14.83$\pm$0.71 &  $ 18 \pm 20$ $(\pm 20)$ & $ -11 \pm 26$ $(\pm 26)$  & 2004.15 & 1997.66 & 1999.53\\ 
  & 9  & $ 158.1 \pm 2.0 $ & $ 13.9 \pm 2.3\tablenotemark{b} $& $ 343 \pm 14 $ & 10.89$\pm$0.43 &  $ 33 \pm 25$ $(\pm 25)$ & $ 20 \pm 29$ $(\pm 29)$  & 2008.81 & 2004.35 & 2006.60\\ 
  & 11\tablenotemark{a}  & $ 147.5 \pm 3.2 $ & $ 0.9 \pm 3.6 $& $ 503 \pm 31 $ & 15.98$\pm$0.98 &  $ 83 \pm 56$ $(\pm 55)$ & $ 244 \pm 61$ $(\pm 61)$  & 2011.21 & 2009.61 & 2009.77\\ 
1343+451  & 2  & $ 133 \pm 13 $ & $ 41 \pm 13\tablenotemark{b} $& $ 117 \pm 26 $ & 11.0$\pm$2.4 &  $ -92 \pm 58$ $(\pm 58)$ & $ 8 \pm 59$ $(\pm 55)$  & 2011.46 & 2011.15 & 1998.39\\ 
1345+125  & 1  & $ 213 \pm 17 $ & $ 35 \pm 17 $& $ 58 \pm 23 $ & 0.46$\pm$0.18 &  $ 6.8 \pm 9.4$ $(\pm 8.9)$ & $ -10 \pm 12$ $(\pm 12)$  & 2003.93 & 2095.61 & 642.82\\ 
  & 2  & $ 186.5 \pm 9.1 $ & $ 25.5 \pm 9.1 $& $ 48 \pm 17 $ & 0.38$\pm$0.14 &  $ -4.6 \pm 4.3$ $(\pm 3.9)$ & $ -12.2 \pm 8.8$ $(\pm 8.8)$  & 2003.93 & 5078.76 & 967.44\\ 
  & 5  & $ 90 \pm 14 $ & $ 71 \pm 14\tablenotemark{b} $& $ 19.9 \pm 3.7 $ & 0.157$\pm$0.029 &  $ -5.9 \pm 2.6$ $(\pm 2.5)$ & $ 0 \pm 2.4$ $(\pm 1.9)$  & 2003.93 & 1844.00 & $-$160558\\ 
1406$-$076  & 2  & $ 247.3 \pm 2.6 $ & $ 6.1 \pm 2.7 $& $ 248.6 \pm 9.5 $ & 17.27$\pm$0.66 &  $ -3.1 \pm 7.3$ $(\pm 7.3)$ & $ 1.8 \pm 6.0$ $(\pm 6.0)$  & 2007.86 & 1975.84 & 1985.28\\ 
  & 3  & $ 231.9 \pm 6.2 $ & $ 32.9 \pm 6.2\tablenotemark{b} $& $ 168 \pm 18 $ & 11.7$\pm$1.2 &  $ -5 \pm 18$ $(\pm 18)$ & $ 15 \pm 17$ $(\pm 17)$  & 2009.75 & 1959.66 & 2004.34\\ 
  & 8  & $ 249.3 \pm 1.7 $ & $ 7.8 \pm 1.8\tablenotemark{b} $& $ 291 \pm 17 $ & 20.2$\pm$1.2 &  $ 26 \pm 17$ $(\pm 17)$ & $ -72 \pm 34$ $(\pm 34)$  & 2010.83 & 2004.48 & 2006.28\\ 
  & 11\tablenotemark{a}  & $ 253.2 \pm 1.6 $ & $ 2.6 \pm 1.6 $& $ 326 \pm 11 $ & 22.64$\pm$0.77 &  $ 8.3 \pm 7.7$ $(\pm 7.6)$ & $ 40.6 \pm 9.4$ $(\pm 9.4)$  & 2009.42 & 2002.67 & 2001.51\\ 
1413+135  & 1  & $ 1 \pm 69 $ & $ 58 \pm 69 $& $ 23 \pm 22 $ & 0.36$\pm$0.34 &  $ 3 \pm 28$ $(\pm 16)$ & $ -22 \pm 26$ $(\pm 12)$  & 2005.21 & $-$57362 & 1573.54\\ 
  & 2  & $ 70 \pm 34 $ & $ 11 \pm 34 $& $ 20 \pm 12 $ & 0.31$\pm$0.19 &  $ -17 \pm 14$ $(\pm 7.0)$ & $ 19 \pm 14$ $(\pm 7.2)$  & 2005.21 & 1643.92 & 1428.56\\ 
  & 3\tablenotemark{a}  & $ 250.3 \pm 3.9 $ & $ 1.4 \pm 3.9 $& $ 94.7 \pm 5.8 $ & 1.481$\pm$0.090 &  $ -6.0 \pm 2.8$ $(\pm 2.7)$ & $ -14.0 \pm 2.4$ $(\pm 2.4)$  & 2003.47 & 1925.81 & 1921.73\\ 
  & 4  & $ 247.6 \pm 5.8 $ & $ 2.2 \pm 5.8 $& $ 77.0 \pm 9.7 $ & 1.20$\pm$0.15 &  $ 1.4 \pm 3.9$ $(\pm 3.9)$ & $ 0.3 \pm 4.8$ $(\pm 4.8)$  & 2004.11 & 1946.40 & 1952.14\\ 
  & 6  & $ 180 \pm 78 $ & $ 66 \pm 78 $& $ 7.2 \pm 3.6 $ & 0.113$\pm$0.057 &  $ 1.7 \pm 4.6$ $(\pm 4.1)$ & $ 1.2 \pm 2.6$ $(\pm 1.5)$  & 2003.47 & $-$163258 & 1870.71\\ 
  & 7\tablenotemark{a}  & $ 28 \pm 360 $ & $ 143 \pm 360 $& $ 0 \pm 4.3 $ & 0$\pm$0.067 &  $ 4.6 \pm 9.5$ $(\pm 3.1)$ & $ 7.7 \pm 9.3$ $(\pm 2.4)$  & 2005.11 & 2100011 & 525469\\ 
  & 8  & $ 226 \pm 14 $ & $ 21 \pm 14 $& $ 8.7 \pm 2.2 $ & 0.136$\pm$0.034 &  $ -1.03 \pm 0.97$ $(\pm 0.88)$ & $ -1.61 \pm 0.95$ $(\pm 0.91)$  & 2003.47 & 1952.26 & 1980.43\\ 
1418+546  & 7  & $ 107 \pm 46 $ & $ 22 \pm 46 $& $ 33 \pm 25 $ & 0.32$\pm$0.24 &  $ -1 \pm 24$ $(\pm 21)$ & $ 13 \pm 22$ $(\pm 20)$  & 2009.65 & 1876.78 & 1660.68\\ 
  & 12\tablenotemark{a}  & $ 82 \pm 10 $ & $ 47 \pm 10\tablenotemark{b} $& $ 8.1 \pm 1.7 $ & 0.080$\pm$0.017 &  $ 3.55 \pm 0.89$ $(\pm 0.87)$ & $ -0.8 \pm 1.2$ $(\pm 1.0)$  & 2007.38 & 1981.98 & 2136.81\\ 
1458+718  & 1  & $ 167 \pm 23 $ & $ 2 \pm 23 $& $ 65 \pm 29 $ & 3.2$\pm$1.4 &  $ 30 \pm 12$ $(\pm 11)$ & $ 0 \pm 17$ $(\pm 12)$  & 2006.28 & 1244.96 & 1381.25\\ 
  & 2\tablenotemark{a}  & $ 353.6 \pm 3.2 $ & $ 172.8 \pm 3.2 $& $ 83 \pm 19 $ & 4.03$\pm$0.92 &  $ -6.4 \pm 2.0$ $(\pm 2.0)$ & $ 2.2 \pm 8.1$ $(\pm 8.1)$  & 2006.28 & 2699.24 & 2326.00\\ 
  & 3  & $ 0.4 \pm 5.9 $ & $ 163.6 \pm 5.9 $& $ 56 \pm 11 $ & 2.73$\pm$0.54 &  $ 5.0 \pm 2.4$ $(\pm 2.3)$ & $ 5.5 \pm 4.4$ $(\pm 4.4)$  & 2005.60 & $-$16518 & 2431.76\\ 
  & 5  & $ 321 \pm 33 $ & $ 153 \pm 33 $& $ 15.1 \pm 8.5 $ & 0.73$\pm$0.41 &  $ -6.5 \pm 5.3$ $(\pm 3.7)$ & $ 5.7 \pm 5.5$ $(\pm 3.6)$  & 2006.28 & 2512.84 & 3876.16\\ 
  & 6  & $ 167.2 \pm 1.5 $ & $ 3.7 \pm 1.6 $& $ 138.6 \pm 5.7 $ & 6.74$\pm$0.28 &  $ 4.4 \pm 1.5$ $(\pm 1.5)$ & $ 1.0 \pm 2.3$ $(\pm 2.3)$  & 2005.60 & 1989.17 & 1994.08\\ 
  & 7\tablenotemark{a}  & $ 159.4 \pm 1.5 $ & $ 0 \pm 1.6 $& $ 117.1 \pm 4.3 $ & 5.69$\pm$0.21 &  $ -1.8 \pm 1.3$ $(\pm 1.3)$ & $ -7.3 \pm 1.8$ $(\pm 1.8)$  & 2006.28 & 1994.96 & 1994.62\\ 
1502+106  & 2  & $ 115.5 \pm 2.6 $ & $ 6.6 \pm 2.7 $& $ 129.2 \pm 6.9 $ & 10.21$\pm$0.55 &  $ -2.0 \pm 2.6$ $(\pm 2.6)$ & $ 4.2 \pm 3.0$ $(\pm 3.0)$  & 2004.62 & 1988.99 & 1982.73\\ 
  & 4  & $ 102.6 \pm 2.7 $ & $ 1.6 \pm 2.9 $& $ 219 \pm 12 $ & 17.32$\pm$0.97 &  $ 18 \pm 11$ $(\pm 11)$ & $ 38 \pm 13$ $(\pm 13)$  & 2006.23 & 2002.95 & 2004.13\\ 
  & 5\tablenotemark{a}  & $ 170.8 \pm 9.6 $ & $ 69.7 \pm 9.6\tablenotemark{b} $& $ 61.2 \pm 2.8 $ & 4.84$\pm$0.22 &  $ 68 \pm 20$ $(\pm 19)$ & $ 27 \pm 13$ $(\pm 5.2)$  & 2009.62 & 1931.53 & 2007.95\\ 
1504$-$166  & 1\tablenotemark{a}  & $ 149.8 \pm 5.3 $ & $ 12.8 \pm 5.3 $& $ 75.0 \pm 7.1 $ & 3.56$\pm$0.34 &  $ 4.4 \pm 3.6$ $(\pm 3.2)$ & $ -17.0 \pm 3.3$ $(\pm 3.3)$  & 2003.56 & 1969.38 & 1945.05\\ 
  & 2  & $ 161.7 \pm 8.4 $ & $ 28.5 \pm 8.4\tablenotemark{b} $& $ 39.0 \pm 5.8 $ & 1.85$\pm$0.28 &  $ 3.4 \pm 2.7$ $(\pm 2.6)$ & $ 5.1 \pm 2.7$ $(\pm 2.7)$  & 2003.56 & 2033.45 & 1946.65\\ 
  & 3\tablenotemark{a}  & $ 175.8 \pm 1.6 $ & $ 13.5 \pm 1.7\tablenotemark{b} $& $ 83.6 \pm 1.9 $ & 3.966$\pm$0.089 &  $ -5.2 \pm 1.1$ $(\pm 1.1)$ & $ -1.21 \pm 0.87$ $(\pm 0.86)$  & 2003.57 & 2043.17 & 1990.01\\ 
1508$-$055  & 2  & $ 274 \pm 314 $ & $ 169 \pm 314 $& $ 3 \pm 17 $ & 0.17$\pm$0.98 &  $ -0.8 \pm 9.5$ $(\pm 7.7)$ & $ 6 \pm 10$ $(\pm 8.3)$  & 2003.23 & 7278.25 & $-$6495.87\\ 
  & 4  & $ 165 \pm 34 $ & $ 82 \pm 34 $& $ 19.8 \pm 6.5 $ & 1.18$\pm$0.39 &  $ 7.9 \pm 8.5$ $(\pm 5.9)$ & $ -9.2 \pm 6.6$ $(\pm 3.3)$  & 2003.23 & 1671.91 & 2007.86\\ 
1510$-$089  & 1\tablenotemark{a}  & $ 334.73 \pm 0.84 $ & $ 0.36 \pm 0.94 $& $ 722 \pm 18 $ & 16.01$\pm$0.39 &  $ 0 \pm 14$ $(\pm 14)$ & $ -102 \pm 23$ $(\pm 23)$  & 1998.79 & 1993.71 & 1993.78\\ 
  & 4  & $ 326.2 \pm 3.4 $ & $ 1.0 \pm 3.7 $& $ 904 \pm 47 $ & 20.1$\pm$1.1 &  $ -14 \pm 89$ $(\pm 88)$ & $ 121 \pm 79$ $(\pm 79)$  & 2000.01 & 1997.89 & 1997.95\\ 
  & 8\tablenotemark{a}  & $ 334.7 \pm 1.3 $ & $ 3.0 \pm 1.4 $& $ 1042 \pm 22 $ & 23.12$\pm$0.49 &  $ 29 \pm 26$ $(\pm 26)$ & $ 88 \pm 24$ $(\pm 24)$  & 2007.67 & 2004.51 & 2005.09\\ 
  & 15  & $ 329.1 \pm 1.1 $ & $ 1.1 \pm 1.3 $& $ 971 \pm 22 $ & 21.53$\pm$0.50 &  $ 33 \pm 27$ $(\pm 27)$ & $ -27 \pm 34$ $(\pm 34)$  & 2011.08 & 2008.47 & 2008.68\\ 
  & 16\tablenotemark{a}  & $ 326.9 \pm 1.3 $ & $ 3.0 \pm 1.5 $& $ 1263 \pm 27 $ & 28.00$\pm$0.60 &  $ 96 \pm 76$ $(\pm 74)$ & $ 752 \pm 73$ $(\pm 73)$  & 2009.65 & 2008.38 & 2008.59\\ 
  & 17\tablenotemark{a}  & $ 320.6 \pm 2.1 $ & $ 0.7 \pm 2.3 $& $ 1038 \pm 39 $ & 23.03$\pm$0.85 &  $ 93 \pm 84$ $(\pm 83)$ & $ 417 \pm 85$ $(\pm 85)$  & 2011.02 & 2009.75 & 2009.86\\ 
  & 19\tablenotemark{a}  & $ 323.58 \pm 0.99 $ & $ 1.4 \pm 1.2 $& $ 952 \pm 18 $ & 21.11$\pm$0.40 &  $ 46 \pm 74$ $(\pm 74)$ & $ 446 \pm 81$ $(\pm 81)$  & 2012.79 & 2012.06 & 2012.03\\ 
1514$-$241  & 8  & $ 156.5 \pm 2.1 $ & $ 7.0 \pm 2.1\tablenotemark{b} $& $ 1730 \pm 91 $ & 5.60$\pm$0.30 &  $ 37 \pm 104$ $(\pm 103)$ & $ -423 \pm 151$ $(\pm 151)$  & 2008.39 & 2005.38 & 2004.05\\ 
  & 9\tablenotemark{a}  & $ 150.3 \pm 1.2 $ & $ 12.1 \pm 1.3\tablenotemark{b} $& $ 1930 \pm 56 $ & 6.25$\pm$0.18 &  $ -407 \pm 60$ $(\pm 60)$ & $ -129 \pm 83$ $(\pm 82)$  & 2009.78 & 2007.82 & 2005.16\\ 
  & 10  & $ 158.8 \pm 1.2 $ & $ 8.3 \pm 1.2\tablenotemark{b} $& $ 1923 \pm 85 $ & 6.23$\pm$0.27 &  $ -209 \pm 80$ $(\pm 80)$ & $ 88 \pm 173$ $(\pm 173)$  & 2010.70 & 2008.54 & 2006.73\\ 
1520+319  & 2  & $ 351 \pm 27\tablenotemark{c?} $ & $ 113 \pm 27\tablenotemark{b?} $& $ 18.6 \pm 6.2 $ & 1.28$\pm$0.43 &  $ 14 \pm 20$ $(\pm 20)$ & $ 5 \pm 16$ $(\pm 14)$  & 2010.83 & 2120.39 & 2015.27\\ 
  & 3  & $ 23 \pm 36 $ & $ 36 \pm 37 $& $ 24 \pm 18 $ & 1.7$\pm$1.3 &  $ -35 \pm 39$ $(\pm 36)$ & $ 13 \pm 48$ $(\pm 43)$  & 2010.83 & 2015.25 & 2000.36\\ 
1532+016  & 1  & $ 92 \pm 19 $ & $ 50 \pm 19 $& $ 12.7 \pm 4.6 $ & 0.86$\pm$0.31 &  $ -2.8 \pm 3.0$ $(\pm 2.8)$ & $ 2.9 \pm 3.2$ $(\pm 3.0)$  & 2003.11 & 1685.71 & $-$9752.39\\ 
  & 2  & $ 154.2 \pm 4.5 $ & $ 13.4 \pm 4.7 $& $ 97.2 \pm 10.0 $ & 6.58$\pm$0.68 &  $ 4.3 \pm 4.9$ $(\pm 4.9)$ & $ -3.6 \pm 6.4$ $(\pm 6.4)$  & 2003.11 & 1970.82 & 1985.44\\ 
1538+149  & 1  & $ 283 \pm 34 $ & $ 42 \pm 34 $& $ 24 \pm 15 $ & 0.85$\pm$0.52 &  $ 3.6 \pm 9.2$ $(\pm 6.4)$ & $ -10.8 \pm 7.8$ $(\pm 6.4)$  & 2004.69 & 1922.62 & 1528.72\\ 
  & 4  & $ 330.9 \pm 5.9 $ & $ 6.3 \pm 5.9 $& $ 13.9 \pm 1.6 $ & 0.490$\pm$0.058 &  $ 0.45 \pm 0.63$ $(\pm 0.63)$ & $ 0.60 \pm 0.72$ $(\pm 0.72)$  & 2004.43 & 1960.07 & 1970.30\\ 
1546+027\tablenotemark{d}  & 3  & $ 168.2 \pm 2.6 $ & $ 3.9 \pm 2.9 $& $ 439 \pm 27 $ & 11.04$\pm$0.67 &  $ -13 \pm 19$ $(\pm 19)$ & $ 4 \pm 26$ $(\pm 26)$  & 2002.30 & 1999.00 & 1996.71\\ 
  & 4  & $ 165.4 \pm 3.6 $ & $ 7.5 \pm 3.8 $& $ 165 \pm 23 $ & 4.15$\pm$0.58 &  $ -13.4 \pm 9.9$ $(\pm 9.8)$ & $ -13 \pm 22$ $(\pm 22)$  & 2002.30 & 1999.68 & 1995.11\\ 
  & 6\tablenotemark{a}  & $ 162.78 \pm 0.95 $ & $ 4.6 \pm 1.0\tablenotemark{b} $& $ 364 \pm 11 $ & 9.16$\pm$0.27 &  $ -32.0 \pm 8.3$ $(\pm 8.1)$ & $ 83 \pm 14$ $(\pm 14)$  & 2008.29 & 2006.92 & 2005.28\\ 
  & 7\tablenotemark{a}  & $ 189.1 \pm 1.2 $ & $ 2.4 \pm 1.3 $& $ 382 \pm 11 $ & 9.60$\pm$0.28 &  $ 24 \pm 16$ $(\pm 15)$ & $ 191 \pm 21$ $(\pm 21)$  & 2009.28 & 2007.23 & 2007.62\\ 
1606+106  & 7  & $ 326.1 \pm 2.9 $ & $ 11.8 \pm 3.1\tablenotemark{b} $& $ 298 \pm 16 $ & 18.17$\pm$0.98 &  $ 3 \pm 10$ $(\pm 10.0)$ & $ -9 \pm 11$ $(\pm 11)$  & 2005.79 & 1998.04 & 2000.95\\ 
  & 8  & $ 332.1 \pm 5.3 $ & $ 27.3 \pm 5.4\tablenotemark{b} $& $ 109 \pm 10 $ & 6.65$\pm$0.61 &  $ 15 \pm 12$ $(\pm 12)$ & $ -33 \pm 12$ $(\pm 12)$  & 2007.57 & 1985.22 & 1999.30\\ 
1611+343  & 4\tablenotemark{a}  & $ 113.0 \pm 1.8 $ & $ 57.1 \pm 1.8\tablenotemark{b} $& $ 74.9 \pm 2.2 $ & 4.99$\pm$0.14 &  $ -0.5 \pm 1.1$ $(\pm 1.1)$ & $ 4.15 \pm 0.97$ $(\pm 0.97)$  & 2003.82 & 1996.23 & 1902.30\\ 
  & 13  & $ 133.4 \pm 6.4 $ & $ 21.9 \pm 6.4\tablenotemark{b} $& $ 48.4 \pm 5.6 $ & 3.22$\pm$0.38 &  $ 7.6 \pm 5.8$ $(\pm 5.7)$ & $ 5.4 \pm 6.0$ $(\pm 6.0)$  & 2009.52 & 1995.89 & 1978.08\\ 
1633+382\tablenotemark{d}  & 2\tablenotemark{a}  & $ 267.00 \pm 0.95 $ & $ 3.01 \pm 0.99\tablenotemark{b} $& $ 256 \pm 13 $ & 20.0$\pm$1.0 &  $ -15.6 \pm 3.6$ $(\pm 3.6)$ & $ -10 \pm 11$ $(\pm 11)$  & 1999.16 & 1990.34 & 2002.21\\ 
  & 3\tablenotemark{a}  & $ 294.2 \pm 4.1 $ & $ 9.0 \pm 4.4 $& $ 286 \pm 15 $ & 22.4$\pm$1.1 &  $ -36 \pm 27$ $(\pm 27)$ & $ -57 \pm 19$ $(\pm 19)$  & 1998.03 & 1992.00 & 1993.71\\ 
  & 4  & $ 269.9 \pm 1.0 $ & $ 0 \pm 1.2 $& $ 376 \pm 15 $ & 29.4$\pm$1.1 &  $ 12 \pm 11$ $(\pm 11)$ & $ -46 \pm 23$ $(\pm 23)$  & 1998.48 & 1995.28 & 1965.51\\ 
  & 5\tablenotemark{a}  & $ 276.2 \pm 1.8 $ & $ 3.9 \pm 1.9 $& $ 292 \pm 13 $ & 22.9$\pm$1.0 &  $ -3 \pm 16$ $(\pm 16)$ & $ -109 \pm 24$ $(\pm 24)$  & 1998.91 & 1995.74 & 1993.74\\ 
  & 8\tablenotemark{a}  & $ 270.8 \pm 3.0 $ & $ 12.2 \pm 3.0\tablenotemark{b} $& $ 104 \pm 13 $ & 8.1$\pm$1.0 &  $ 22.6 \pm 7.5$ $(\pm 6.9)$ & $ -53 \pm 17$ $(\pm 17)$  & 2007.99 & 1990.56 & 1776.56\\ 
  & 10  & $ 275.0 \pm 9.8 $ & $ 46 \pm 10\tablenotemark{b} $& $ 28.5 \pm 5.5 $ & 2.23$\pm$0.43 &  $ -2.9 \pm 6.9$ $(\pm 6.6)$ & $ -10.8 \pm 7.4$ $(\pm 7.4)$  & 2008.27 & 2003.55 & 1945.68\\ 
  & 16\tablenotemark{a}  & $ 259.6 \pm 6.2 $ & $ 33.5 \pm 6.3\tablenotemark{b} $& $ 172 \pm 15 $ & 13.5$\pm$1.2 &  $ 66 \pm 16$ $(\pm 16)$ & $ -28 \pm 15$ $(\pm 13)$  & 2007.19 & 1986.30 & 2050.21\\ 
  & 18  & $ 265.6 \pm 5.8 $ & $ 12.2 \pm 5.8 $& $ 125.2 \pm 6.7 $ & 9.81$\pm$0.53 &  $ 32 \pm 16$ $(\pm 16)$ & $ -17.4 \pm 9.1$ $(\pm 8.5)$  & 2007.99 & 1979.50 & 2050.62\\ 
  & 19\tablenotemark{a}  & $ 300.9 \pm 8.9 $ & $ 34.5 \pm 8.9\tablenotemark{b} $& $ 39.6 \pm 4.6 $ & 3.10$\pm$0.36 &  $ 25.9 \pm 8.2$ $(\pm 7.8)$ & $ 17.1 \pm 7.1$ $(\pm 5.8)$  & 2007.99 & 1913.97 & 2021.58\\ 
1637+574\tablenotemark{d}  & 1\tablenotemark{a}  & $ 210.7 \pm 2.6 $ & $ 10.0 \pm 2.6\tablenotemark{b} $& $ 213.0 \pm 9.7 $ & 8.94$\pm$0.40 &  $ 11.5 \pm 8.6$ $(\pm 8.5)$ & $ -28.2 \pm 8.4$ $(\pm 8.4)$  & 2003.89 & 1990.41 & 1982.01\\ 
  & 2  & $ 203.2 \pm 2.9 $ & $ 1.6 \pm 2.9 $& $ 306 \pm 17 $ & 12.83$\pm$0.69 &  $ 21 \pm 14$ $(\pm 14)$ & $ 22 \pm 16$ $(\pm 16)$  & 2007.10 & 1996.29 & 1994.93\\ 
  & 6\tablenotemark{a}  & $ 200.6 \pm 2.2 $ & $ 7.5 \pm 2.4\tablenotemark{b} $& $ 228 \pm 16 $ & 9.56$\pm$0.67 &  $ -27 \pm 13$ $(\pm 12)$ & $ 99 \pm 22$ $(\pm 22)$  & 2005.95 & 2000.85 & 2002.88\\ 
1637+826  & 2  & $ 320 \pm 19 $ & $ 21 \pm 19 $& $ 48 \pm 14 $ & 0.076$\pm$0.023 &  $ 0.4 \pm 7.7$ $(\pm 6.9)$ & $ 9.8 \pm 6.3$ $(\pm 6.2)$  & 2006.01 & 1843.00 & 1932.93\\ 
  & 3  & $ 304.5 \pm 2.4 $ & $ 7.2 \pm 2.4 $& $ 91.8 \pm 4.3 $ & 0.1470$\pm$0.0069 &  $ -2.0 \pm 3.7$ $(\pm 3.7)$ & $ -0.5 \pm 4.1$ $(\pm 4.1)$  & 2009.90 & 1968.12 & 1978.18\\ 
  & 4  & $ 303.8 \pm 5.3 $ & $ 7.0 \pm 5.3 $& $ 52.5 \pm 4.5 $ & 0.0841$\pm$0.0071 &  $ -4.4 \pm 3.7$ $(\pm 3.7)$ & $ 1.2 \pm 3.5$ $(\pm 3.4)$  & 2009.37 & 1948.16 & 1962.56\\ 
  & 5  & $ 314.4 \pm 8.6 $ & $ 15.0 \pm 8.6 $& $ 44.9 \pm 6.7 $ & 0.072$\pm$0.011 &  $ -17.1 \pm 6.4$ $(\pm 6.4)$ & $ -0.1 \pm 6.9$ $(\pm 6.4)$  & 2009.90 & 1949.56 & 1973.06\\ 
  & 6  & $ 302.1 \pm 7.1 $ & $ 3.2 \pm 7.1 $& $ 38.1 \pm 5.0 $ & 0.0610$\pm$0.0079 &  $ -8.0 \pm 3.8$ $(\pm 3.6)$ & $ -9.8 \pm 4.0$ $(\pm 3.8)$  & 2009.37 & 1965.69 & 1969.32\\ 
  & 7\tablenotemark{a}  & $ 293.4 \pm 4.7 $ & $ 7.8 \pm 4.8 $& $ 58.8 \pm 9.4 $ & 0.094$\pm$0.015 &  $ -17.7 \pm 4.6$ $(\pm 4.6)$ & $ 6.6 \pm 9.1$ $(\pm 8.9)$  & 2009.90 & 1993.54 & 1984.58\\ 
  & 8  & $ 172 \pm 15 $ & $ 131 \pm 15 $& $ 17.8 \pm 7.1 $ & 0.029$\pm$0.011 &  $ 9.4 \pm 3.7$ $(\pm 3.5)$ & $ 3.3 \pm 6.0$ $(\pm 5.5)$  & 2009.37 & 2160.32 & 2024.31\\ 
1638+398  & 1  & $ 155.2 \pm 7.2 $ & $ 32.9 \pm 8.6\tablenotemark{b} $& $ 223 \pm 23 $ & 16.6$\pm$1.7 &  $ -36 \pm 49$ $(\pm 49)$ & $ -13 \pm 40$ $(\pm 40)$  & 1997.03 & 1998.02 & 1994.59\\ 
1641+399\tablenotemark{d}  & 1  & $ 300.1 \pm 4.7 $ & $ 9.8 \pm 4.8 $& $ 260 \pm 25 $ & 8.98$\pm$0.86 &  $ -4 \pm 17$ $(\pm 17)$ & $ 12 \pm 20$ $(\pm 20)$  & 2000.03 & 1969.30 & 1980.15\\ 
  & 2\tablenotemark{a}  & $ 301.2 \pm 2.7 $ & $ 19.4 \pm 2.8\tablenotemark{b} $& $ 253 \pm 11 $ & 8.72$\pm$0.39 &  $ 10.5 \pm 8.2$ $(\pm 8.0)$ & $ -37.4 \pm 7.5$ $(\pm 7.4)$  & 2001.34 & 1976.31 & 1992.44\\ 
  & 3\tablenotemark{a}  & $ 286.0 \pm 1.1 $ & $ 17.7 \pm 1.1\tablenotemark{b} $& $ 320.3 \pm 8.0 $ & 11.05$\pm$0.28 &  $ 41.6 \pm 4.0$ $(\pm 4.0)$ & $ 2.9 \pm 5.3$ $(\pm 5.3)$  & 2001.16 & 1990.66 & 2004.71\\ 
  & 5\tablenotemark{a}  & $ 281.2 \pm 1.5 $ & $ 10.8 \pm 1.6\tablenotemark{b} $& $ 408 \pm 23 $ & 14.06$\pm$0.78 &  $ -35 \pm 26$ $(\pm 25)$ & $ 236 \pm 54$ $(\pm 54)$  & 1996.63 & 1994.26 & 1996.87\\ 
  & 6\tablenotemark{a}  & $ 275.53 \pm 0.47 $ & $ 7.38 \pm 0.55\tablenotemark{b} $& $ 338.9 \pm 4.4 $ & 11.69$\pm$0.15 &  $ 8.6 \pm 1.8$ $(\pm 1.8)$ & $ 0 \pm 2.9$ $(\pm 2.9)$  & 2001.34 & 1994.85 & 2005.41\\ 
  & 7\tablenotemark{a}  & $ 269.21 \pm 0.53 $ & $ 4.24 \pm 0.60\tablenotemark{b} $& $ 368.3 \pm 2.4 $ & 12.699$\pm$0.081 &  $ 10.2 \pm 1.9$ $(\pm 1.9)$ & $ -0.4 \pm 1.3$ $(\pm 1.3)$  & 2003.66 & 1996.85 & 1938.38\\ 
  & 8\tablenotemark{a}  & $ 270.07 \pm 0.41 $ & $ 0.20 \pm 0.45 $& $ 337.4 \pm 2.8 $ & 11.636$\pm$0.095 &  $ -9.6 \pm 1.5$ $(\pm 1.5)$ & $ 10.3 \pm 1.8$ $(\pm 1.8)$  & 2004.83 & 1998.59 & 1830.15\\ 
  & 9  & $ 261.91 \pm 0.45 $ & $ 3.33 \pm 0.49\tablenotemark{b} $& $ 347.6 \pm 4.3 $ & 11.99$\pm$0.15 &  $ 0.9 \pm 2.2$ $(\pm 2.2)$ & $ 3.1 \pm 3.4$ $(\pm 3.4)$  & 2005.64 & 1999.89 & 2002.33\\ 
  & 11  & $ 272.35 \pm 0.77 $ & $ 0.90 \pm 0.84 $& $ 555 \pm 14 $ & 19.13$\pm$0.47 &  $ -16 \pm 19$ $(\pm 19)$ & $ 73 \pm 35$ $(\pm 35)$  & 2003.91 & 2002.39 & 2001.49\\ 
  & 12\tablenotemark{a}  & $ 264.53 \pm 0.76 $ & $ 3.77 \pm 0.82\tablenotemark{b} $& $ 382 \pm 11 $ & 13.16$\pm$0.37 &  $ -36.5 \pm 6.4$ $(\pm 6.4)$ & $ -39 \pm 13$ $(\pm 13)$  & 2007.37 & 2002.16 & 2008.38\\ 
  & 13  & $ 277.9 \pm 1.7 $ & $ 6.1 \pm 1.8\tablenotemark{b} $& $ 262 \pm 11 $ & 9.04$\pm$0.39 &  $ 16 \pm 10$ $(\pm 10)$ & $ -3 \pm 15$ $(\pm 15)$  & 2007.77 & 2003.09 & 2007.86\\ 
  & 15  & $ 268.2 \pm 1.6 $ & $ 1.5 \pm 1.7 $& $ 318 \pm 20 $ & 10.98$\pm$0.68 &  $ -18 \pm 20$ $(\pm 20)$ & $ 20 \pm 43$ $(\pm 43)$  & 2008.29 & 2005.84 & 2009.80\\ 
  & 18  & $ 281 \pm 15 $ & $ 0 \pm 15 $& $ 232 \pm 55 $ & 8.0$\pm$1.9 &  $ 123 \pm 142$ $(\pm 141)$ & $ 13 \pm 131$ $(\pm 127)$  & 2009.63 & 1987.60 & 1987.89\\ 
  & 19\tablenotemark{a}  & $ 264 \pm 18 $ & $ 6 \pm 18 $& $ 101 \pm 26 $ & 3.47$\pm$0.91 &  $ -364 \pm 160$ $(\pm 120)$ & $ -320 \pm 155$ $(\pm 100)$  & 2009.27 & 2004.26 & 2012.90\\ 
  & 21  & $ 273.9 \pm 4.9 $ & $ 1.5 \pm 4.9 $& $ 382 \pm 34 $ & 13.2$\pm$1.2 &  $ -162 \pm 78$ $(\pm 78)$ & $ -34 \pm 81$ $(\pm 80)$  & 2009.63 & 1996.21 & 2000.11\\ 
1642+690  & 1  & $ 171.7 \pm 7.3 $ & $ 22.3 \pm 7.3\tablenotemark{b} $& $ 32.2 \pm 7.0 $ & 1.35$\pm$0.29 &  $ 2.2 \pm 1.7$ $(\pm 1.7)$ & $ -0.3 \pm 2.9$ $(\pm 2.9)$  & 2003.67 & 2520.68 & 1698.02\\ 
  & 3\tablenotemark{a}  & $ 197.44 \pm 0.70 $ & $ 0.16 \pm 0.77 $& $ 346.4 \pm 6.2 $ & 14.54$\pm$0.26 &  $ 1.6 \pm 2.5$ $(\pm 2.4)$ & $ -15.3 \pm 3.6$ $(\pm 3.6)$  & 2001.17 & 1990.18 & 1990.11\\ 
1652+398  & 3  & $ 97 \pm 32 $ & $ 15 \pm 32 $& $ 78 \pm 65 $ & 0.18$\pm$0.15 &  $ -190 \pm 97$ $(\pm 67)$ & $ -67 \pm 147$ $(\pm 98)$  & 1997.30 & 1906.92 & 1680.04\\ 
  & 4  & $ 200.5 \pm 7.8 $ & $ 70.1 \pm 7.8\tablenotemark{b} $& $ 191 \pm 17 $ & 0.427$\pm$0.038 &  $ -12 \pm 18$ $(\pm 18)$ & $ -5 \pm 12$ $(\pm 12)$  & 2007.08 & 2100.54 & 1977.10\\ 
  & 5  & $ 233 \pm 10 $ & $ 86 \pm 10\tablenotemark{b} $& $ 92 \pm 19 $ & 0.207$\pm$0.042 &  $ 10 \pm 12$ $(\pm 12)$ & $ -12 \pm 13$ $(\pm 13)$  & 2007.08 & 2044.14 & 1929.58\\ 
  & 6  & $ 118 \pm 13 $ & $ 9 \pm 13 $& $ 343 \pm 95 $ & 0.77$\pm$0.21 &  $ 285 \pm 166$ $(\pm 156)$ & $ 243 \pm 206$ $(\pm 195)$  & 1996.82 & 1985.71 & 1982.12\\ 
  & 7\tablenotemark{a}  & $ 272 \pm 360 $ & $ 124 \pm 360 $& $ 0.2 \pm 4.9 $ & 0$\pm$0.011 &  $ 10 \pm 10$ $(\pm 2.6)$ & $ 1 \pm 10$ $(\pm 2.4)$  & 2003.61 & 8919.68 & 355296\\ 
  & 8  & $ 65 \pm 15 $ & $ 99 \pm 15\tablenotemark{b} $& $ 32.3 \pm 6.9 $ & 0.072$\pm$0.015 &  $ -6 \pm 14$ $(\pm 13)$ & $ -28 \pm 11$ $(\pm 10)$  & 1997.30 & 1989.46 & 2049.37\\ 
  & 9  & $ 6 \pm 42 $ & $ 149 \pm 42 $& $ 8.0 \pm 6.1 $ & 0.018$\pm$0.014 &  $ 0.7 \pm 4.3$ $(\pm 4.2)$ & $ 1.0 \pm 4.4$ $(\pm 4.3)$  & 2007.08 & 1397.37 & 2141.43\\ 
  & 10  & $ 57 \pm 33 $ & $ 107 \pm 33 $& $ 13.4 \pm 5.9 $ & 0.030$\pm$0.013 &  $ 3.2 \pm 5.9$ $(\pm 5.4)$ & $ -3.6 \pm 4.7$ $(\pm 4.2)$  & 2007.08 & 1994.95 & 2068.68\\ 
1655+077  & 1  & $ 300.0 \pm 6.1 $ & $ 11.5 \pm 6.1 $& $ 156 \pm 27 $ & 5.58$\pm$0.95 &  $ 32 \pm 11$ $(\pm 11)$ & $ -21 \pm 18$ $(\pm 17)$  & 2001.21 & 1950.83 & 1928.18\\ 
  & 2  & $ 307 \pm 20 $ & $ 10 \pm 20 $& $ 23.2 \pm 7.5 $ & 0.83$\pm$0.27 &  $ -2.1 \pm 3.6$ $(\pm 3.6)$ & $ -2.0 \pm 3.5$ $(\pm 3.4)$  & 2005.38 & 1702.06 & 1566.18\\ 
  & 6  & $ 315.6 \pm 1.9 $ & $ 5.8 \pm 2.1 $& $ 313 \pm 10 $ & 11.24$\pm$0.37 &  $ -7.1 \pm 4.7$ $(\pm 4.7)$ & $ -8.6 \pm 4.7$ $(\pm 4.7)$  & 2005.12 & 1997.24 & 1994.73\\ 
  & 7  & $ 324.4 \pm 2.6 $ & $ 0.5 \pm 2.9 $& $ 277 \pm 14 $ & 9.95$\pm$0.51 &  $ 1.3 \pm 7.3$ $(\pm 7.3)$ & $ -17.8 \pm 8.3$ $(\pm 8.3)$  & 2006.49 & 1998.94 & 1999.15\\ 
  & 9\tablenotemark{a}  & $ 324.5 \pm 1.6 $ & $ 1.0 \pm 1.9 $& $ 301.8 \pm 9.8 $ & 10.82$\pm$0.35 &  $ -12.8 \pm 8.5$ $(\pm 8.4)$ & $ 39.0 \pm 9.9$ $(\pm 9.9)$  & 2009.62 & 2006.03 & 2005.85\\ 
  & 10  & $ 320.2 \pm 5.1 $ & $ 3.4 \pm 5.5 $& $ 95.1 \pm 9.1 $ & 3.41$\pm$0.33 &  $ 7.9 \pm 9.9$ $(\pm 9.9)$ & $ 2 \pm 11$ $(\pm 11)$  & 2010.22 & 2003.79 & 2004.99\\ 
1700+685  & 6  & $ 130.4 \pm 3.3 $ & $ 6.1 \pm 3.8 $& $ 577 \pm 36 $ & 10.84$\pm$0.67 &  $ -93 \pm 86$ $(\pm 85)$ & $ -203 \pm 92$ $(\pm 92)$  & 2012.07 & 2010.18 & 2009.64\\ 
1725+044  & 2\tablenotemark{a}  & $ 106.5 \pm 1.8 $ & $ 8.2 \pm 2.2\tablenotemark{b} $& $ 510 \pm 43 $ & 9.35$\pm$0.79 &  $ -64 \pm 16$ $(\pm 16)$ & $ 82 \pm 44$ $(\pm 44)$  & 2006.88 & 2004.20 & 2001.54\\ 
  & 4\tablenotemark{a}  & $ 109.1 \pm 1.0 $ & $ 3.2 \pm 1.2 $& $ 589 \pm 10 $ & 10.80$\pm$0.19 &  $ -58 \pm 12$ $(\pm 12)$ & $ -28 \pm 12$ $(\pm 12)$  & 2010.32 & 2007.07 & 2005.79\\ 
1730$-$130\tablenotemark{d}  & 1  & $ 9.3 \pm 5.5 $ & $ 8.8 \pm 5.5 $& $ 127 \pm 14 $ & 6.14$\pm$0.69 &  $ -11 \pm 12$ $(\pm 11)$ & $ -22 \pm 13$ $(\pm 13)$  & 2006.82 & 1993.74 & 1813.90\\ 
  & 2\tablenotemark{a}  & $ 11.3 \pm 1.4 $ & $ 2.4 \pm 1.5 $& $ 360 \pm 14 $ & 17.46$\pm$0.67 &  $ -12.1 \pm 4.6$ $(\pm 4.5)$ & $ -39.1 \pm 6.8$ $(\pm 6.8)$  & 2003.21 & 1975.58 & 1982.43\\ 
  & 4\tablenotemark{a}  & $ 2.6 \pm 1.5 $ & $ 2.7 \pm 1.6 $& $ 564 \pm 20 $ & 27.35$\pm$0.97 &  $ -33 \pm 16$ $(\pm 16)$ & $ -84 \pm 22$ $(\pm 22)$  & 2006.71 & 1984.30 & 1997.81\\ 
  & 6  & $ 24.45 \pm 0.91 $ & $ 1.7 \pm 1.0 $& $ 286.7 \pm 7.7 $ & 13.91$\pm$0.37 &  $ -5.0 \pm 2.6$ $(\pm 2.6)$ & $ -12.7 \pm 4.4$ $(\pm 4.4)$  & 2003.84 & 1994.98 & 1996.13\\ 
  & 7  & $ 344.1 \pm 4.3 $ & $ 25.4 \pm 4.4\tablenotemark{b} $& $ 181 \pm 20 $ & 8.77$\pm$0.97 &  $ 25 \pm 14$ $(\pm 14)$ & $ 23 \pm 21$ $(\pm 21)$  & 2007.49 & 2013.68 & 1997.69\\ 
  & 8\tablenotemark{a}  & $ 349.13 \pm 0.63 $ & $ 3.69 \pm 0.73\tablenotemark{b} $& $ 348 \pm 13 $ & 16.89$\pm$0.62 &  $ 2.6 \pm 3.7$ $(\pm 3.6)$ & $ 85 \pm 12$ $(\pm 12)$  & 2006.82 & 2005.37 & 2004.14\\ 
1749+096\tablenotemark{d}  & 4  & $ 3.2 \pm 5.3 $ & $ 0.6 \pm 5.3 $& $ 142 \pm 24 $ & 2.85$\pm$0.49 &  $ -90 \pm 42$ $(\pm 42)$ & $ 59 \pm 78$ $(\pm 78)$  & 2001.38 & 1994.89 & 1996.01\\ 
  & 5\tablenotemark{a}  & $ 22.3 \pm 4.2 $ & $ 24.5 \pm 4.3\tablenotemark{b} $& $ 121 \pm 18 $ & 2.42$\pm$0.36 &  $ 20 \pm 21$ $(\pm 18)$ & $ 141 \pm 36$ $(\pm 36)$  & 2001.33 & 2002.56 & 1998.35\\ 
1749+701  & 2\tablenotemark{a}  & $ 56.6 \pm 8.1 $ & $ 120.6 \pm 8.1\tablenotemark{b} $& $ 23.8 \pm 3.5 $ & 1.02$\pm$0.15 &  $ -4.2 \pm 2.2$ $(\pm 1.6)$ & $ 10.4 \pm 1.8$ $(\pm 1.7)$  & 2004.27 & 2112.27 & 1937.07\\ 
  & 3\tablenotemark{a}  & $ 43.3 \pm 7.3 $ & $ 110.4 \pm 7.3\tablenotemark{b} $& $ 24.8 \pm 3.1 $ & 1.06$\pm$0.13 &  $ 0.4 \pm 2.0$ $(\pm 1.5)$ & $ -10.6 \pm 1.5$ $(\pm 1.5)$  & 2004.27 & 2067.45 & 1971.21\\ 
  & 5  & $ 217 \pm 13 $ & $ 79 \pm 13\tablenotemark{b} $& $ 7.1 \pm 1.4 $ & 0.302$\pm$0.061 &  $ 1.35 \pm 0.78$ $(\pm 0.74)$ & $ 1.03 \pm 0.74$ $(\pm 0.68)$  & 2004.27 & 1941.97 & 2030.07\\ 
1758+388  & 3  & $ 244.9 \pm 4.6 $ & $ 22.2 \pm 4.7\tablenotemark{b} $& $ 26.1 \pm 2.2 $ & 2.22$\pm$0.18 &  $ -0.59 \pm 0.87$ $(\pm 0.87)$ & $ 0.81 \pm 0.89$ $(\pm 0.89)$  & 2003.29 & 1976.55 & 2002.04\\ 
  & 4  & $ 251.0 \pm 5.0 $ & $ 83.8 \pm 5.4\tablenotemark{b} $& $ 15.9 \pm 1.3 $ & 1.35$\pm$0.11 &  $ -0.04 \pm 0.60$ $(\pm 0.59)$ & $ 1.17 \pm 0.55$ $(\pm 0.55)$  & 2003.29 & 1999.16 & 2034.61\\ 
1800+440  & 3  & $ 198.2 \pm 2.9 $ & $ 0.3 \pm 3.0 $& $ 396 \pm 13 $ & 15.01$\pm$0.51 &  $ 3 \pm 12$ $(\pm 12)$ & $ 0.1 \pm 8.5$ $(\pm 8.5)$  & 2001.25 & 1990.65 & 1990.24\\ 
  & 10  & $ 203.9 \pm 2.0 $ & $ 2.9 \pm 2.3 $& $ 384 \pm 17 $ & 14.56$\pm$0.65 &  $ -3 \pm 12$ $(\pm 12)$ & $ -6 \pm 16$ $(\pm 16)$  & 2008.97 & 2002.71 & 2003.53\\ 
1803+784  & 1\tablenotemark{a}  & $ 271.8 \pm 1.5 $ & $ 6.6 \pm 1.5\tablenotemark{b} $& $ 242 \pm 23 $ & 9.36$\pm$0.87 &  $ 17.2 \pm 4.5$ $(\pm 4.5)$ & $ -17 \pm 16$ $(\pm 16)$  & 2007.35 & 1978.94 & 2093.18\\ 
  & 2  & $ 0 \pm 30 $ & $ 88 \pm 30 $& $ 20.0 \pm 5.1 $ & 0.77$\pm$0.20 &  $ -9.9 \pm 5.2$ $(\pm 4.1)$ & $ 3.2 \pm 5.6$ $(\pm 2.0)$  & 2003.79 & 839896 & 2002.27\\ 
  & 3\tablenotemark{a}  & $ 0 \pm 14 $ & $ 91 \pm 14\tablenotemark{b} $& $ 15.3 \pm 2.4 $ & 0.591$\pm$0.092 &  $ -2.0 \pm 1.9$ $(\pm 1.6)$ & $ -4.0 \pm 1.2$ $(\pm 1.0)$  & 2004.53 & 172754 & 2004.53\\ 
  & 4\tablenotemark{a}  & $ 0 \pm 9.2 $ & $ 89.6 \pm 9.2\tablenotemark{b} $& $ 9.9 \pm 1.5 $ & 0.383$\pm$0.057 &  $ -1.90 \pm 0.73$ $(\pm 0.63)$ & $ -2.26 \pm 0.66$ $(\pm 0.59)$  & 2003.79 & 229959 & 1999.55\\ 
  & 5\tablenotemark{a}  & $ 308 \pm 33 $ & $ 28 \pm 33 $& $ 4.8 \pm 3.1 $ & 0.18$\pm$0.12 &  $ -2.5 \pm 3.8$ $(\pm 1.2)$ & $ -6.0 \pm 2.8$ $(\pm 1.4)$  & 2004.17 & 1760.68 & 1924.43\\ 
  & 6\tablenotemark{a}  & $ 0 \pm 110 $ & $ 84 \pm 110 $& $ 1.22 \pm 0.86 $ & 0.047$\pm$0.033 &  $ 2.3 \pm 3.0$ $(\pm 0.91)$ & $ -1.7 \pm 2.9$ $(\pm 0.34)$  & 2003.79 & $-$250260 & 1956.59\\ 
1807+698  & 4\tablenotemark{a}  & $ 192 \pm 11 $ & $ 69 \pm 11\tablenotemark{b} $& $ 23.7 \pm 2.6 $ & 0.0799$\pm$0.0089 &  $ 3.0 \pm 2.2$ $(\pm 2.1)$ & $ -3.8 \pm 1.3$ $(\pm 1.2)$  & 2003.50 & 1378.29 & 1978.43\\ 
  & 5  & $ 231.4 \pm 7.8 $ & $ 29.6 \pm 7.8\tablenotemark{b} $& $ 15.3 \pm 2.2 $ & 0.0515$\pm$0.0074 &  $ 0.63 \pm 0.94$ $(\pm 0.93)$ & $ -1.17 \pm 0.99$ $(\pm 0.98)$  & 2003.50 & 1803.90 & 1962.09\\ 
  & 6\tablenotemark{a}  & $ 197 \pm 65 $ & $ 60 \pm 65 $& $ 4.0 \pm 3.1 $ & 0.013$\pm$0.011 &  $ -1.3 \pm 6.5$ $(\pm 2.2)$ & $ -6.0 \pm 6.3$ $(\pm 1.5)$  & 2003.95 & 657.45 & 1894.57\\ 
  & 7\tablenotemark{a}  & $ 239 \pm 16 $ & $ 19 \pm 16 $& $ 3.8 \pm 1.2 $ & 0.0129$\pm$0.0040 &  $ 1.74 \pm 0.54$ $(\pm 0.51)$ & $ -0.37 \pm 0.74$ $(\pm 0.55)$  & 2003.95 & 1687.09 & 1883.43\\ 
  & 8  & $ 7 \pm 59 $ & $ 112 \pm 59 $& $ 2.5 \pm 1.4 $ & 0.0083$\pm$0.0048 &  $ 0.9 \pm 1.5$ $(\pm 1.2)$ & $ 0.2 \pm 1.2$ $(\pm 0.67)$  & 2003.95 & 4339.03 & 2077.41\\ 
  & 9  & $ 320 \pm 29 $ & $ 68 \pm 29 $& $ 2.4 \pm 1.1 $ & 0.0082$\pm$0.0038 &  $ 0.39 \pm 0.57$ $(\pm 0.56)$ & $ 0.09 \pm 0.54$ $(\pm 0.50)$  & 2003.50 & 1803.51 & 2056.27\\ 
1823+568  & 1  & $ 195.0 \pm 4.5 $ & $ 4.1 \pm 4.5 $& $ 232 \pm 36 $ & 8.8$\pm$1.4 &  $ -37 \pm 20$ $(\pm 20)$ & $ 29 \pm 40$ $(\pm 40)$  & 1997.92 & 1956.87 & 1967.12\\ 
  & 2  & $ 208.9 \pm 4.8 $ & $ 9.5 \pm 4.8 $& $ 132 \pm 15 $ & 4.99$\pm$0.57 &  $ 1.4 \pm 7.6$ $(\pm 7.4)$ & $ 22 \pm 10$ $(\pm 10)$  & 2000.39 & 1967.61 & 1947.98\\ 
  & 4\tablenotemark{a}  & $ 197.76 \pm 0.80 $ & $ 3.00 \pm 0.85\tablenotemark{b} $& $ 483.9 \pm 8.1 $ & 18.35$\pm$0.31 &  $ -0.5 \pm 3.7$ $(\pm 3.7)$ & $ -23.1 \pm 4.4$ $(\pm 4.4)$  & 2005.81 & 1992.93 & 1994.69\\ 
  & 6\tablenotemark{a}  & $ 192.5 \pm 1.6 $ & $ 6.2 \pm 1.6\tablenotemark{b} $& $ 207.0 \pm 7.6 $ & 7.85$\pm$0.29 &  $ 24 \pm 11$ $(\pm 11)$ & $ -93 \pm 14$ $(\pm 14)$  & 1999.90 & 1987.55 & 1991.43\\ 
  & 8  & $ 199.4 \pm 2.9 $ & $ 0.2 \pm 3.0 $& $ 126 \pm 11 $ & 4.78$\pm$0.42 &  $ 7.1 \pm 4.8$ $(\pm 4.7)$ & $ -16.2 \pm 8.1$ $(\pm 8.1)$  & 2007.41 & 1993.72 & 1993.09\\ 
  & 9  & $ 227 \pm 22 $ & $ 28 \pm 22 $& $ 3.0 \pm 1.1 $ & 0.114$\pm$0.041 &  $ 0.35 \pm 0.51$ $(\pm 0.46)$ & $ 0.57 \pm 0.46$ $(\pm 0.44)$  & 2003.45 & 1942.12 & 1804.10\\ 
  & 10  & $ 199.2 \pm 3.8 $ & $ 1.4 \pm 3.9 $& $ 142 \pm 24 $ & 5.38$\pm$0.92 &  $ -14 \pm 12$ $(\pm 12)$ & $ -56 \pm 30$ $(\pm 30)$  & 2009.37 & 1997.29 & 1998.58\\ 
  & 12  & $ 204.6 \pm 4.2 $ & $ 6.0 \pm 4.2 $& $ 87.2 \pm 7.0 $ & 3.31$\pm$0.27 &  $ -24.5 \pm 9.2$ $(\pm 9.2)$ & $ -7 \pm 10$ $(\pm 10)$  & 2005.13 & 1986.13 & 1980.99\\ 
1828+487\tablenotemark{d}  & 1  & $ 328.3 \pm 9.8 $ & $ 18.2 \pm 9.8 $& $ 121 \pm 14 $ & 4.76$\pm$0.56 &  $ -4 \pm 11$ $(\pm 10)$ & $ 15.9 \pm 7.2$ $(\pm 7.1)$  & 2004.12 & 1843.02 & 1920.85\\ 
  & 2\tablenotemark{a}  & $ 323.2 \pm 1.6 $ & $ 2.0 \pm 1.6 $& $ 280.6 \pm 8.2 $ & 11.01$\pm$0.32 &  $ 2.6 \pm 4.1$ $(\pm 4.0)$ & $ -25.6 \pm 4.2$ $(\pm 4.2)$  & 2004.12 & 1962.56 & 1959.60\\ 
  & 3\tablenotemark{a}  & $ 320.0 \pm 1.1 $ & $ 8.0 \pm 1.1\tablenotemark{b} $& $ 252.2 \pm 4.2 $ & 9.90$\pm$0.17 &  $ -6.7 \pm 2.4$ $(\pm 2.4)$ & $ -6.8 \pm 2.2$ $(\pm 2.2)$  & 2004.12 & 1968.42 & 1955.75\\ 
  & 5  & $ 331.47 \pm 0.97 $ & $ 0.01 \pm 0.99 $& $ 331.0 \pm 8.5 $ & 12.99$\pm$0.33 &  $ -5.1 \pm 3.0$ $(\pm 3.0)$ & $ -5.2 \pm 4.5$ $(\pm 4.5)$  & 2004.12 & 1988.01 & 1987.76\\ 
  & 6  & $ 328.6 \pm 1.4 $ & $ 2.0 \pm 1.5 $& $ 324 \pm 10 $ & 12.71$\pm$0.40 &  $ -6.7 \pm 7.0$ $(\pm 7.0)$ & $ -17.6 \pm 8.9$ $(\pm 8.9)$  & 2002.13 & 1995.53 & 1994.72\\ 
  & 8\tablenotemark{a}  & $ 323.75 \pm 0.55 $ & $ 1.47 \pm 0.60 $& $ 332.9 \pm 3.7 $ & 13.07$\pm$0.14 &  $ 5.5 \pm 1.8$ $(\pm 1.8)$ & $ 16.4 \pm 2.1$ $(\pm 2.1)$  & 2004.99 & 1997.94 & 1998.51\\ 
  & 9  & $ 288 \pm 23 $ & $ 22 \pm 23 $& $ 9.2 \pm 4.4 $ & 0.36$\pm$0.17 &  $ -0.1 \pm 2.1$ $(\pm 2.0)$ & $ 1.4 \pm 2.4$ $(\pm 2.4)$  & 2004.71 & 1981.56 & 1943.39\\ 
  & 10\tablenotemark{a}  & $ 313.9 \pm 4.8 $ & $ 2.2 \pm 5.0 $& $ 125 \pm 10 $ & 4.90$\pm$0.41 &  $ -4.3 \pm 8.5$ $(\pm 8.0)$ & $ 35.1 \pm 8.0$ $(\pm 7.9)$  & 2006.28 & 1996.84 & 1995.78\\ 
1845+797  & 1  & $ 330.1 \pm 1.2 $ & $ 5.4 \pm 1.3\tablenotemark{b} $& $ 587 \pm 14 $ & 2.150$\pm$0.051 &  $ -3 \pm 11$ $(\pm 11)$ & $ 13 \pm 12$ $(\pm 12)$  & 1998.40 & 1983.12 & 1985.97\\ 
  & 3\tablenotemark{a}  & $ 330.77 \pm 0.91 $ & $ 10.92 \pm 0.93\tablenotemark{b} $& $ 544 \pm 12 $ & 1.993$\pm$0.042 &  $ 4.8 \pm 7.8$ $(\pm 7.7)$ & $ -58 \pm 10$ $(\pm 10)$  & 1998.40 & 1983.45 & 1988.33\\ 
  & 5  & $ 325.1 \pm 3.8 $ & $ 3.0 \pm 3.8 $& $ 437 \pm 33 $ & 1.60$\pm$0.12 &  $ 97 \pm 75$ $(\pm 74)$ & $ 170 \pm 84$ $(\pm 84)$  & 2007.54 & 1990.34 & 1992.38\\ 
1846+322  & 1  & $ 344.3 \pm 8.5 $ & $ 12.2 \pm 8.6 $& $ 88 \pm 23 $ & 3.9$\pm$1.0 &  $ 11 \pm 24$ $(\pm 21)$ & $ -82 \pm 37$ $(\pm 37)$  & 2011.01 & 1986.28 & 1997.62\\ 
  & 2  & $ 0 \pm 18 $ & $ 46 \pm 18 $& $ 26.1 \pm 6.1 $ & 1.15$\pm$0.27 &  $ 37 \pm 13$ $(\pm 13)$ & $ -5 \pm 15$ $(\pm 9.6)$  & 2011.01 & 41670 & 2004.49\\ 
1849+670  & 1  & $ 319.1 \pm 4.5 $ & $ 10.0 \pm 4.5 $& $ 318 \pm 24 $ & 11.96$\pm$0.89 &  $ -6 \pm 23$ $(\pm 23)$ & $ -13 \pm 22$ $(\pm 22)$  & 2007.46 & 1981.73 & 1989.17\\ 
  & 4\tablenotemark{a}  & $ 308.2 \pm 2.0 $ & $ 6.9 \pm 2.2\tablenotemark{b} $& $ 556 \pm 20 $ & 20.91$\pm$0.77 &  $ -23 \pm 22$ $(\pm 22)$ & $ -130 \pm 23$ $(\pm 23)$  & 2008.29 & 2003.21 & 2001.89\\ 
  & 7  & $ 284 \pm 12 $ & $ 28 \pm 13 $& $ 53 \pm 11 $ & 1.99$\pm$0.41 &  $ -26 \pm 15$ $(\pm 14)$ & $ 0 \pm 15$ $(\pm 14)$  & 2008.93 & 2005.24 & 1991.89\\ 
1901+319  & 1  & $ 164 \pm 11 $ & $ 44 \pm 11\tablenotemark{b} $& $ 15.1 \pm 1.7 $ & 0.552$\pm$0.061 &  $ -3.8 \pm 1.5$ $(\pm 1.4)$ & $ 1.3 \pm 1.1$ $(\pm 0.87)$  & 2003.10 & $-$1235.94 & 1461.43\\ 
  & 2  & $ 128.0 \pm 1.6 $ & $ 4.0 \pm 1.7 $& $ 241.7 \pm 6.8 $ & 8.83$\pm$0.25 &  $ 0.1 \pm 5.6$ $(\pm 5.6)$ & $ 4.6 \pm 5.7$ $(\pm 5.7)$  & 1999.47 & 1991.63 & 1990.53\\ 
  & 5\tablenotemark{a}  & $ 126.6 \pm 2.7 $ & $ 14.7 \pm 2.8\tablenotemark{b} $& $ 86.6 \pm 4.9 $ & 3.16$\pm$0.18 &  $ 8.8 \pm 2.4$ $(\pm 2.4)$ & $ 0.3 \pm 2.9$ $(\pm 2.9)$  & 2001.01 & 1991.05 & 1996.14\\ 
1923+210  & 2  & $ 258.41 \pm 0.56 $ & $ 6.93 \pm 0.60\tablenotemark{b} $& $ 318 \pm 11 $ & \n &  $ -3.3 \pm 2.0$ $(\pm 2.0)$ & $ -6.4 \pm 6.9$ $(\pm 6.9)$  & 2006.52 & 1991.65 & 1982.83\\ 
  & 5  & $ 241.0 \pm 1.3 $ & $ 5.8 \pm 1.4\tablenotemark{b} $& $ 161.9 \pm 3.7 $ & \n &  $ -3.0 \pm 2.2$ $(\pm 2.2)$ & $ -1.2 \pm 2.3$ $(\pm 2.3)$  & 2006.52 & 1997.31 & 1999.79\\ 
1928+738\tablenotemark{d}  & 1  & $ 181.40 \pm 0.67 $ & $ 13.91 \pm 0.68\tablenotemark{b} $& $ 433 \pm 11 $ & 8.16$\pm$0.21 &  $ 5.9 \pm 2.3$ $(\pm 2.3)$ & $ -5.8 \pm 5.2$ $(\pm 5.2)$  & 2002.70 & 2256.26 & 1974.01\\ 
  & 2  & $ 173.0 \pm 3.5 $ & $ 8.0 \pm 3.5 $& $ 398 \pm 56 $ & 7.5$\pm$1.1 &  $ -5 \pm 30$ $(\pm 29)$ & $ -68 \pm 67$ $(\pm 67)$  & 2000.05 & 1966.21 & 1984.27\\ 
  & 3\tablenotemark{a}  & $ 171.2 \pm 1.2 $ & $ 7.5 \pm 1.2\tablenotemark{b} $& $ 259.8 \pm 8.3 $ & 4.90$\pm$0.16 &  $ -5.9 \pm 2.5$ $(\pm 2.4)$ & $ 19.7 \pm 3.8$ $(\pm 3.8)$  & 2002.70 & 1968.91 & 1983.74\\ 
  & 4  & $ 174.76 \pm 0.87 $ & $ 4.39 \pm 0.88\tablenotemark{b} $& $ 349 \pm 14 $ & 6.59$\pm$0.27 &  $ 3 \pm 12$ $(\pm 12)$ & $ 8 \pm 31$ $(\pm 31)$  & 1998.29 & 1981.42 & 1989.31\\ 
  & 5  & $ 166.85 \pm 0.69 $ & $ 3.30 \pm 0.72\tablenotemark{b} $& $ 268.6 \pm 7.6 $ & 5.07$\pm$0.14 &  $ -1.3 \pm 1.4$ $(\pm 1.4)$ & $ -8.6 \pm 3.4$ $(\pm 3.4)$  & 2002.70 & 1991.36 & 1987.79\\ 
  & 6\tablenotemark{a}  & $ 171.54 \pm 0.72 $ & $ 11.85 \pm 0.74\tablenotemark{b} $& $ 254.6 \pm 3.8 $ & 4.803$\pm$0.071 &  $ 28.1 \pm 2.4$ $(\pm 2.4)$ & $ -14.0 \pm 2.9$ $(\pm 2.9)$  & 1999.65 & 1972.15 & 1989.35\\ 
  & 8\tablenotemark{a}  & $ 164.18 \pm 0.33 $ & $ 5.82 \pm 0.39\tablenotemark{b} $& $ 259.6 \pm 3.5 $ & 4.898$\pm$0.066 &  $ 3.39 \pm 0.70$ $(\pm 0.70)$ & $ -0.6 \pm 1.7$ $(\pm 1.7)$  & 2003.35 & 1990.25 & 1993.91\\ 
  & 9  & $ 151.4 \pm 1.4 $ & $ 0.1 \pm 1.6 $& $ 245.2 \pm 7.9 $ & 4.62$\pm$0.15 &  $ 2.5 \pm 3.5$ $(\pm 3.5)$ & $ 3.6 \pm 4.7$ $(\pm 4.7)$  & 2001.94 & 1995.13 & 1995.29\\ 
  & 10\tablenotemark{a}  & $ 153.33 \pm 0.94 $ & $ 2.4 \pm 1.1 $& $ 254.7 \pm 4.9 $ & 4.805$\pm$0.092 &  $ -0.7 \pm 2.5$ $(\pm 2.5)$ & $ 24.9 \pm 2.9$ $(\pm 2.9)$  & 2004.20 & 1998.80 & 1998.18\\ 
  & 11\tablenotemark{a}  & $ 155.3 \pm 1.0 $ & $ 1.9 \pm 1.2 $& $ 159.9 \pm 3.6 $ & 3.017$\pm$0.068 &  $ -0.5 \pm 1.9$ $(\pm 1.9)$ & $ 12.2 \pm 2.4$ $(\pm 2.4)$  & 2004.66 & 1999.13 & 1998.60\\ 
  & 12  & $ 163.6 \pm 2.4 $ & $ 2.2 \pm 2.5 $& $ 160 \pm 17 $ & 3.01$\pm$0.32 &  $ -5.9 \pm 6.9$ $(\pm 6.8)$ & $ -22 \pm 18$ $(\pm 18)$  & 2007.20 & 1999.84 & 2000.45\\ 
  & 13  & $ 156.0 \pm 3.5 $ & $ 3.2 \pm 3.9 $& $ 134 \pm 12 $ & 2.54$\pm$0.23 &  $ -1.3 \pm 9.2$ $(\pm 9.2)$ & $ -7 \pm 13$ $(\pm 13)$  & 2007.20 & 2002.81 & 2001.98\\ 
1951$-$115  & 2  & $ 29.6 \pm 6.5 $ & $ 22.1 \pm 6.5\tablenotemark{b} $& $ 195 \pm 18 $ & 7.58$\pm$0.71 &  $ 12 \pm 55$ $(\pm 55)$ & $ -62 \pm 45$ $(\pm 45)$  & 2011.46 & 2009.59 & 2002.34\\ 
1957+405  & 1  & $ 179 \pm 259 $ & $ 102 \pm 259 $& $ 2.8 \pm 3.5 $ & 0.010$\pm$0.013 &  $ -8.3 \pm 9.8$ $(\pm 5.2)$ & $ 0.7 \pm 8.4$ $(\pm 1.4)$  & 2003.85 & 138543 & 2398.19\\ 
  & 3  & $ 270.0 \pm 2.5 $ & $ 10.5 \pm 2.5\tablenotemark{b} $& $ 59.7 \pm 9.3 $ & 0.221$\pm$0.034 &  $ -2.4 \pm 1.1$ $(\pm 1.1)$ & $ -10.2 \pm 3.7$ $(\pm 3.7)$  & 2003.51 & 1963.11 & 1353320\\ 
  & 4  & $ 267.8 \pm 2.4 $ & $ 10.6 \pm 2.4\tablenotemark{b} $& $ 69.0 \pm 7.2 $ & 0.255$\pm$0.027 &  $ 0.7 \pm 1.1$ $(\pm 1.1)$ & $ -1.2 \pm 2.9$ $(\pm 2.9)$  & 2003.51 & 1979.90 & 2086.82\\ 
  & 6  & $ 265.1 \pm 4.3 $ & $ 12.2 \pm 4.3 $& $ 33.9 \pm 4.3 $ & 0.125$\pm$0.016 &  $ 1.2 \pm 1.0$ $(\pm 1.00)$ & $ -2.9 \pm 1.7$ $(\pm 1.7)$  & 2003.51 & 1975.36 & 2039.56\\ 
  & 7  & $ 261 \pm 15 $ & $ 20 \pm 15 $& $ 13.4 \pm 5.2 $ & 0.050$\pm$0.019 &  $ 1.8 \pm 1.4$ $(\pm 1.4)$ & $ -1.1 \pm 2.1$ $(\pm 2.1)$  & 2003.51 & 1967.49 & 2038.45\\ 
  & 9  & $ 117.8 \pm 5.5 $ & $ 11.9 \pm 5.7 $& $ 35.4 \pm 4.7 $ & 0.131$\pm$0.017 &  $ -2.5 \pm 1.4$ $(\pm 1.4)$ & $ 1.0 \pm 2.0$ $(\pm 2.0)$  & 2004.06 & 1989.47 & 1994.53\\ 
  & 10  & $ 110.4 \pm 3.5 $ & $ 4.2 \pm 3.5 $& $ 45.7 \pm 6.1 $ & 0.169$\pm$0.022 &  $ -0.5 \pm 1.2$ $(\pm 1.1)$ & $ 6.3 \pm 2.4$ $(\pm 2.4)$  & 2003.51 & 1980.70 & 1985.50\\ 
  & 11  & $ 111.6 \pm 5.0 $ & $ 3.1 \pm 5.0 $& $ 67 \pm 10 $ & 0.247$\pm$0.038 &  $ 0.3 \pm 2.4$ $(\pm 2.3)$ & $ 6.9 \pm 4.1$ $(\pm 4.1)$  & 2003.51 & 1953.50 & 1961.42\\ 
2005+403  & 3\tablenotemark{a}  & $ 120 \pm 15 $ & $ 30 \pm 15 $& $ 28.9 \pm 7.9 $ & 2.21$\pm$0.60 &  $ 60 \pm 13$ $(\pm 13)$ & $ -4 \pm 21$ $(\pm 13)$  & 2006.60 & 1920.80 & 2008.41\\ 
  & 4  & $ 64.0 \pm 6.4 $ & $ 39.6 \pm 6.4\tablenotemark{b} $& $ 130 \pm 17 $ & 10.0$\pm$1.3 &  $ 5 \pm 23$ $(\pm 23)$ & $ -24 \pm 26$ $(\pm 26)$  & 2006.60 & 1988.84 & 2014.56\\ 
2007+777  & 2  & $ 356 \pm 12 $ & $ 87 \pm 12\tablenotemark{b} $& $ 13.2 \pm 2.1 $ & 0.280$\pm$0.045 &  $ -0.2 \pm 1.4$ $(\pm 1.3)$ & $ -1.8 \pm 1.1$ $(\pm 1.1)$  & 2003.95 & 49.74 & 2001.07\\ 
  & 3  & $ 273 \pm 14 $ & $ 3 \pm 14 $& $ 10.1 \pm 3.0 $ & 0.213$\pm$0.063 &  $ -1.3 \pm 1.5$ $(\pm 1.5)$ & $ -0.9 \pm 1.8$ $(\pm 1.8)$  & 2000.58 & 1945.39 & 1997.19\\ 
2008$-$159  & 1\tablenotemark{a}  & $ 12.2 \pm 1.9 $ & $ 2.6 \pm 1.9 $& $ 90 \pm 10 $ & 5.30$\pm$0.59 &  $ 3.2 \pm 1.4$ $(\pm 1.3)$ & $ -14.8 \pm 4.4$ $(\pm 4.4)$  & 2003.79 & 1992.46 & 1987.30\\ 
2013+370  & 1\tablenotemark{a}  & $ 191.5 \pm 2.5 $ & $ 12.2 \pm 2.6\tablenotemark{b} $& $ 146 \pm 11 $ & 6.83$\pm$0.50 &  $ -1.4 \pm 5.2$ $(\pm 5.0)$ & $ 25.6 \pm 8.2$ $(\pm 8.2)$  & 2007.50 & 1956.95 & 1984.81\\ 
  & 2\tablenotemark{a}  & $ 211.8 \pm 1.1 $ & $ 0.4 \pm 1.2 $& $ 306.0 \pm 6.0 $ & 14.29$\pm$0.28 &  $ 0 \pm 4.6$ $(\pm 4.5)$ & $ 43.5 \pm 4.6$ $(\pm 4.6)$  & 2007.50 & 2001.79 & 2001.90\\ 
  & 4  & $ 162.8 \pm 8.2 $ & $ 47.6 \pm 8.5 $& $ 17.7 \pm 6.3 $ & 0.83$\pm$0.29 &  $ -0.3 \pm 2.4$ $(\pm 2.3)$ & $ 4.5 \pm 5.7$ $(\pm 5.7)$  & 2007.50 & 2039.17 & 1994.71\\ 
2021+317  & 4  & $ 193 \pm 13 $ & $ 14 \pm 13 $& $ 45.6 \pm 8.6 $ & 1.00$\pm$0.19 &  $ 1.5 \pm 4.0$ $(\pm 4.0)$ & $ -0.9 \pm 3.4$ $(\pm 3.4)$  & 2004.42 & 2009.59 & 1965.93\\ 
  & 9\tablenotemark{a}  & $ 192.6 \pm 3.4 $ & $ 12.8 \pm 3.5\tablenotemark{b} $& $ 208 \pm 11 $ & 4.56$\pm$0.24 &  $ -25 \pm 12$ $(\pm 12)$ & $ 40 \pm 11$ $(\pm 11)$  & 2010.09 & 2009.66 & 2003.54\\ 
  & 10  & $ 175.9 \pm 2.6 $ & $ 17.3 \pm 2.7\tablenotemark{b} $& $ 174 \pm 16 $ & 3.82$\pm$0.35 &  $ 10.1 \pm 7.6$ $(\pm 7.6)$ & $ -3 \pm 16$ $(\pm 16)$  & 2010.09 & 1974.40 & 2004.12\\ 
  & 11  & $ 164.2 \pm 2.9 $ & $ 15.9 \pm 3.1\tablenotemark{b} $& $ 95.0 \pm 7.6 $ & 2.08$\pm$0.17 &  $ 3.3 \pm 4.7$ $(\pm 4.7)$ & $ 1.9 \pm 7.4$ $(\pm 7.4)$  & 2010.09 & 1998.77 & 2005.22\\ 
2021+614  & 1  & $ 226.2 \pm 6.6 $ & $ 166.6 \pm 6.6 $& $ 9.6 \pm 1.1 $ & 0.138$\pm$0.016 &  $ -0.96 \pm 0.40$ $(\pm 0.39)$ & $ 0.90 \pm 0.40$ $(\pm 0.38)$  & 2004.11 & 2553.28 & 2899.23\\ 
  & 2  & $ 200.8 \pm 6.0 $ & $ 168.4 \pm 6.0 $& $ 21.5 \pm 2.6 $ & 0.310$\pm$0.038 &  $ 1.18 \pm 0.97$ $(\pm 0.94)$ & $ 2.3 \pm 1.1$ $(\pm 1.1)$  & 2003.03 & 2219.47 & 2131.16\\ 
  & 3  & $ 40 \pm 11 $ & $ 10 \pm 11 $& $ 22.1 \pm 4.6 $ & 0.319$\pm$0.067 &  $ 0.2 \pm 1.6$ $(\pm 1.6)$ & $ 1.7 \pm 1.7$ $(\pm 1.7)$  & 2004.11 & 1931.49 & 1897.86\\ 
  & 4\tablenotemark{a}  & $ 270 \pm 35\tablenotemark{c?} $ & $ 112 \pm 35\tablenotemark{b?} $& $ 8.2 \pm 1.7 $ & 0.118$\pm$0.025 &  $ -5.8 \pm 3.0$ $(\pm 1.7)$ & $ 1.7 \pm 3.6$ $(\pm 0.61)$  & 2004.11 & 2031.70 & 5422708\\ 
2037+511  & 1  & $ 316 \pm 12 $ & $ 100 \pm 12\tablenotemark{b} $& $ 92 \pm 19 $ & 6.9$\pm$1.4 &  $ 20 \pm 16$ $(\pm 15)$ & $ -10 \pm 16$ $(\pm 16)$  & 2007.94 & 1914.93 & 2129.64\\ 
  & 2\tablenotemark{a}  & $ 180 \pm 11 $ & $ 39 \pm 11\tablenotemark{b} $& $ 21.7 \pm 4.6 $ & 1.63$\pm$0.35 &  $ -10.5 \pm 3.7$ $(\pm 3.4)$ & $ -6.9 \pm 4.3$ $(\pm 3.8)$  & 2007.94 & $-$49077 & 1742.19\\ 
  & 6  & $ 205.1 \pm 3.5 $ & $ 2.7 \pm 3.9 $& $ 63.0 \pm 5.9 $ & 4.72$\pm$0.45 &  $ -0.9 \pm 3.1$ $(\pm 3.1)$ & $ 6.2 \pm 4.8$ $(\pm 4.8)$  & 2007.94 & 1999.79 & 2001.06\\ 
2121+053\tablenotemark{d}  & 2\tablenotemark{a}  & $ 315.6 \pm 3.6 $ & $ 19.4 \pm 3.9\tablenotemark{b} $& $ 142.7 \pm 9.0 $ & 11.64$\pm$0.74 &  $ 17.4 \pm 4.3$ $(\pm 4.3)$ & $ -3.7 \pm 4.4$ $(\pm 4.3)$  & 2004.18 & 1993.75 & 2000.78\\ 
2128$-$123  & 3\tablenotemark{a}  & $ 210.5 \pm 1.9 $ & $ 1.2 \pm 1.9 $& $ 208.7 \pm 8.3 $ & 6.22$\pm$0.25 &  $ 15.0 \pm 3.5$ $(\pm 3.5)$ & $ 10.6 \pm 4.4$ $(\pm 4.3)$  & 2005.92 & 1977.62 & 1977.96\\ 
  & 4  & $ 198.9 \pm 1.6 $ & $ 12.2 \pm 1.6\tablenotemark{b} $& $ 213.6 \pm 9.2 $ & 6.37$\pm$0.27 &  $ 11.2 \pm 4.3$ $(\pm 4.3)$ & $ -16.5 \pm 6.6$ $(\pm 6.6)$  & 2007.88 & 1968.07 & 1984.50\\ 
  & 6  & $ 270 \pm 18 $ & $ 62 \pm 18\tablenotemark{b} $& $ 32.9 \pm 7.2 $ & 0.98$\pm$0.22 &  $ -26 \pm 10$ $(\pm 9.8)$ & $ 5 \pm 11$ $(\pm 6.9)$  & 2003.64 & 1974.61 & 63070\\ 
  & 7  & $ 240 \pm 15 $ & $ 34 \pm 15 $& $ 19.1 \pm 3.9 $ & 0.57$\pm$0.12 &  $ 11.2 \pm 4.7$ $(\pm 4.6)$ & $ -1.9 \pm 4.7$ $(\pm 3.8)$  & 2003.64 & 1966.27 & 1863.04\\ 
  & 8  & $ 288 \pm 16 $ & $ 79 \pm 16\tablenotemark{b} $& $ 26.6 \pm 3.4 $ & 0.79$\pm$0.10 &  $ 1.2 \pm 7.2$ $(\pm 7.2)$ & $ -1.1 \pm 3.3$ $(\pm 3.2)$  & 2003.64 & 1982.57 & 2121.98\\ 
  & 9  & $ 295 \pm 22 $ & $ 86 \pm 22\tablenotemark{b} $& $ 12.2 \pm 2.7 $ & 0.364$\pm$0.079 &  $ -0.6 \pm 4.8$ $(\pm 4.5)$ & $ -4.3 \pm 2.6$ $(\pm 2.5)$  & 2003.64 & 1986.20 & 2067.65\\ 
2131$-$021  & 1\tablenotemark{a}  & $ 99.0 \pm 2.1 $ & $ 2.8 \pm 2.3 $& $ 195 \pm 11 $ & 12.22$\pm$0.69 &  $ 17.6 \pm 5.6$ $(\pm 5.6)$ & $ -0.4 \pm 8.4$ $(\pm 8.4)$  & 2000.72 & 1993.79 & 1994.66\\ 
  & 3\tablenotemark{a}  & $ 82.7 \pm 1.8 $ & $ 26.2 \pm 1.9\tablenotemark{b} $& $ 169.3 \pm 4.9 $ & 10.63$\pm$0.31 &  $ -21.2 \pm 4.3$ $(\pm 4.2)$ & $ -24.4 \pm 3.9$ $(\pm 3.8)$  & 2007.87 & 1996.33 & 2038.13\\ 
  & 4\tablenotemark{a}  & $ 78.7 \pm 2.9 $ & $ 18.9 \pm 3.0\tablenotemark{b} $& $ 40.8 \pm 2.8 $ & 2.56$\pm$0.18 &  $ 0.1 \pm 1.6$ $(\pm 1.4)$ & $ -15.6 \pm 1.8$ $(\pm 1.8)$  & 2006.80 & 1982.32 & 2019.36\\ 
  & 5  & $ 265 \pm 22 $ & $ 173 \pm 22 $& $ 3.0 \pm 1.8 $ & 0.19$\pm$0.11 &  $ 0.44 \pm 0.73$ $(\pm 0.73)$ & $ -0.2 \pm 1.2$ $(\pm 1.1)$  & 2006.80 & 2111.87 & 1959.17\\ 
2134+004  & 1  & $ 358 \pm 280 $ & $ 90 \pm 280 $& $ 0.7 \pm 3.2 $ & 0.06$\pm$0.26 &  $ -0.5 \pm 1.9$ $(\pm 1.5)$ & $ -1.1 \pm 1.9$ $(\pm 1.4)$  & 2003.60 & $-$85345 & 2119.83\\ 
  & 2\tablenotemark{a}  & $ 213.1 \pm 3.4 $ & $ 79.3 \pm 3.5\tablenotemark{b} $& $ 62.3 \pm 4.0 $ & 5.07$\pm$0.32 &  $ 1.0 \pm 1.7$ $(\pm 1.6)$ & $ -5.5 \pm 1.7$ $(\pm 1.7)$  & 2003.60 & 1954.79 & 2014.51\\ 
  & 4  & $ 249.7 \pm 5.0 $ & $ 34.6 \pm 5.1\tablenotemark{b} $& $ 25.6 \pm 2.6 $ & 2.08$\pm$0.21 &  $ 0.3 \pm 1.3$ $(\pm 1.3)$ & $ 1.9 \pm 1.5$ $(\pm 1.5)$  & 2002.60 & 1964.49 & 2028.33\\ 
  & 5\tablenotemark{a}  & $ 270.0 \pm 8.6 $ & $ 54.2 \pm 8.6\tablenotemark{b} $& $ 15.9 \pm 2.8 $ & 1.29$\pm$0.23 &  $ -1.4 \pm 1.2$ $(\pm 1.0)$ & $ 3.8 \pm 1.2$ $(\pm 1.2)$  & 2003.14 & 1983.52 & 485332\\ 
2136+141\tablenotemark{d}  & 1  & $ 247 \pm 25 $ & $ 37 \pm 25 $& $ 30 \pm 11 $ & 2.80$\pm$0.97 &  $ -0.6 \pm 5.9$ $(\pm 5.6)$ & $ -4.8 \pm 4.5$ $(\pm 4.4)$  & 2003.14 & 1940.86 & 1748.96\\ 
  & 2  & $ 198.6 \pm 8.0 $ & $ 45.4 \pm 8.1\tablenotemark{b} $& $ 27.9 \pm 6.7 $ & 2.57$\pm$0.62 &  $ -1.6 \pm 1.8$ $(\pm 1.8)$ & $ -0.9 \pm 3.1$ $(\pm 3.1)$  & 2003.14 & 1886.77 & 1984.61\\ 
  & 3\tablenotemark{a}  & $ 227.1 \pm 2.6 $ & $ 42.4 \pm 2.7\tablenotemark{b} $& $ 44.9 \pm 2.0 $ & 4.13$\pm$0.18 &  $ -2.3 \pm 1.1$ $(\pm 0.99)$ & $ -9.15 \pm 0.97$ $(\pm 0.96)$  & 2003.14 & 1975.33 & 2001.74\\ 
  & 4\tablenotemark{a}  & $ 230.6 \pm 2.4 $ & $ 54.7 \pm 2.5\tablenotemark{b} $& $ 33.8 \pm 1.3 $ & 3.11$\pm$0.12 &  $ -2.11 \pm 0.68$ $(\pm 0.65)$ & $ -4.20 \pm 0.62$ $(\pm 0.61)$  & 2003.14 & 1981.87 & 2009.87\\ 
  & 5\tablenotemark{a}  & $ 270.0 \pm 5.0 $ & $ 35.6 \pm 5.0\tablenotemark{b} $& $ 22.1 \pm 1.5 $ & 2.03$\pm$0.14 &  $ -4.9 \pm 1.3$ $(\pm 1.3)$ & $ -3.5 \pm 1.1$ $(\pm 1.0)$  & 2005.95 & 1991.72 & 1165351\\ 
2141+175  & 2  & $ 29 \pm 11 $ & $ 35 \pm 11\tablenotemark{b} $& $ 106 \pm 21 $ & 1.43$\pm$0.28 &  $ -1 \pm 29$ $(\pm 27)$ & $ -57 \pm 27$ $(\pm 27)$  & 2009.21 & 2011.80 & 1993.43\\ 
  & 5  & $ 328.2 \pm 6.6 $ & $ 28.0 \pm 7.1\tablenotemark{b} $& $ 157 \pm 21 $ & 2.11$\pm$0.28 &  $ 93 \pm 35$ $(\pm 35)$ & $ 2 \pm 42$ $(\pm 41)$  & 2010.57 & 2005.71 & 2009.20\\ 
2145+067  & 2\tablenotemark{a}  & $ 123.2 \pm 2.0 $ & $ 0.1 \pm 2.1 $& $ 59.0 \pm 1.8 $ & 3.092$\pm$0.096 &  $ -0.79 \pm 0.87$ $(\pm 0.86)$ & $ 4.62 \pm 0.76$ $(\pm 0.76)$  & 2004.45 & 1989.46 & 1988.83\\ 
  & 3\tablenotemark{a}  & $ 168.2 \pm 3.8 $ & $ 72.3 \pm 4.4\tablenotemark{b} $& $ 50.1 \pm 9.1 $ & 2.63$\pm$0.48 &  $ 24.0 \pm 6.2$ $(\pm 6.1)$ & $ -10 \pm 17$ $(\pm 17)$  & 1997.48 & 1967.45 & 1996.13\\ 
  & 5  & $ 123.3 \pm 3.7 $ & $ 2.4 \pm 4.1 $& $ 49.1 \pm 3.1 $ & 2.57$\pm$0.16 &  $ -3.2 \pm 2.7$ $(\pm 2.7)$ & $ 3.2 \pm 2.6$ $(\pm 2.6)$  & 2008.25 & 2001.27 & 1999.56\\ 
  & 7  & $ 118.1 \pm 3.3 $ & $ 4.1 \pm 3.4 $& $ 57.7 \pm 2.9 $ & 3.02$\pm$0.15 &  $ -4.3 \pm 2.8$ $(\pm 2.8)$ & $ 6.4 \pm 2.4$ $(\pm 2.3)$  & 2008.25 & 1996.09 & 1992.54\\ 
2155$-$152\tablenotemark{d}  & 1  & $ 169.9 \pm 9.9 $ & $ 39.4 \pm 9.9\tablenotemark{b} $& $ 51.5 \pm 9.3 $ & 1.97$\pm$0.35 &  $ 18.8 \pm 7.7$ $(\pm 7.6)$ & $ -5.2 \pm 8.6$ $(\pm 7.9)$  & 2006.56 & 2179.43 & 1950.00\\ 
  & 3  & $ 224.0 \pm 2.4 $ & $ 4.9 \pm 2.5 $& $ 240 \pm 10 $ & 9.20$\pm$0.39 &  $ -16 \pm 11$ $(\pm 11)$ & $ -19 \pm 11$ $(\pm 11)$  & 2007.48 & 2002.01 & 2001.30\\ 
  & 4\tablenotemark{a}  & $ 169 \pm 10 $ & $ 50 \pm 10\tablenotemark{b} $& $ 28.5 \pm 9.5 $ & 1.09$\pm$0.36 &  $ -99 \pm 18$ $(\pm 6.5)$ & $ -92 \pm 22$ $(\pm 12)$  & 2008.07 & 2115.47 & 1980.07\\ 
2200+420\tablenotemark{d}  & 3\tablenotemark{a}  & $ 179.4 \pm 1.5 $ & $ 12.7 \pm 1.6\tablenotemark{b} $& $ 930 \pm 57 $ & 4.20$\pm$0.26 &  $ -156 \pm 77$ $(\pm 75)$ & $ 578 \pm 172$ $(\pm 172)$  & 2000.60 & 2075.32 & 1997.35\\ 
  & 4\tablenotemark{a}  & $ 156.8 \pm 1.7 $ & $ 25.7 \pm 1.9\tablenotemark{b} $& $ 1332 \pm 47 $ & 6.01$\pm$0.21 &  $ -308 \pm 60$ $(\pm 59)$ & $ 366 \pm 69$ $(\pm 69)$  & 2002.03 & 2003.29 & 1998.88\\ 
  & 5\tablenotemark{a}  & $ 183.8 \pm 1.3 $ & $ 11.1 \pm 1.5\tablenotemark{b} $& $ 778 \pm 29 $ & 3.51$\pm$0.13 &  $ -76 \pm 32$ $(\pm 31)$ & $ 470 \pm 51$ $(\pm 51)$  & 2001.72 & 1988.46 & 1999.44\\ 
  & 6\tablenotemark{a}  & $ 200.2 \pm 1.6 $ & $ 1.9 \pm 1.8 $& $ 684 \pm 27 $ & 3.09$\pm$0.12 &  $ -110 \pm 41$ $(\pm 38)$ & $ 529 \pm 52$ $(\pm 51)$  & 2002.19 & 1999.99 & 2000.00\\ 
  & 7\tablenotemark{a}  & $ 82 \pm 10 $ & $ 112 \pm 10\tablenotemark{b} $& $ 3.76 \pm 0.64 $ & 0.0170$\pm$0.0029 &  $ 0.65 \pm 0.55$ $(\pm 0.46)$ & $ -1.72 \pm 0.46$ $(\pm 0.44)$  & 2005.32 & 2019.37 & 2494.18\\ 
  & 8  & $ 148.9 \pm 4.7 $ & $ 23.7 \pm 4.8\tablenotemark{b} $& $ 1521 \pm 119 $ & 6.87$\pm$0.54 &  $ -257 \pm 262$ $(\pm 259)$ & $ -431 \pm 251$ $(\pm 250)$  & 2001.52 & 2000.42 & 1997.03\\ 
  & 10  & $ 193.6 \pm 1.6 $ & $ 2.2 \pm 1.7 $& $ 1013 \pm 59 $ & 4.57$\pm$0.27 &  $ -130 \pm 87$ $(\pm 87)$ & $ 285 \pm 184$ $(\pm 183)$  & 2002.93 & 2001.15 & 2001.54\\ 
  & 11\tablenotemark{a}  & $ 161.4 \pm 1.4 $ & $ 22.6 \pm 1.6\tablenotemark{b} $& $ 2042 \pm 50 $ & 9.22$\pm$0.23 &  $ -819 \pm 108$ $(\pm 107)$ & $ 432 \pm 114$ $(\pm 112)$  & 2005.43 & 2006.64 & 2003.09\\ 
  & 12  & $ 190.08 \pm 0.93 $ & $ 4.8 \pm 1.1\tablenotemark{b} $& $ 1241 \pm 56 $ & 5.60$\pm$0.25 &  $ -136 \pm 47$ $(\pm 47)$ & $ 144 \pm 131$ $(\pm 131)$  & 2005.48 & 2001.47 & 2003.08\\ 
  & 13  & $ 195.5 \pm 1.1 $ & $ 2.2 \pm 1.2 $& $ 1085 \pm 38 $ & 4.90$\pm$0.17 &  $ 2 \pm 55$ $(\pm 55)$ & $ 122 \pm 100$ $(\pm 100)$  & 2005.66 & 2003.79 & 2003.48\\ 
  & 16\tablenotemark{a}  & $ 192.2 \pm 1.1 $ & $ 6.2 \pm 1.1\tablenotemark{b} $& $ 904 \pm 28 $ & 4.08$\pm$0.13 &  $ -46 \pm 39$ $(\pm 38)$ & $ 460 \pm 64$ $(\pm 64)$  & 2007.14 & 2006.22 & 2004.95\\ 
  & 19  & $ 187.6 \pm 1.2 $ & $ 1.6 \pm 1.3 $& $ 1553 \pm 95 $ & 7.01$\pm$0.43 &  $ 100 \pm 195$ $(\pm 195)$ & $ -476 \pm 557$ $(\pm 557)$  & 2009.03 & 2007.71 & 2007.33\\ 
  & 24  & $ 180.6 \pm 2.4 $ & $ 12.0 \pm 2.4\tablenotemark{b} $& $ 464 \pm 35 $ & 2.10$\pm$0.16 &  $ -4 \pm 62$ $(\pm 61)$ & $ -168 \pm 112$ $(\pm 112)$  & 2010.08 & 1939.57 & 2006.89\\ 
2201+171  & 1  & $ 349 \pm 13 $ & $ 52 \pm 13\tablenotemark{b} $& $ 17.7 \pm 4.2 $ & 0.98$\pm$0.23 &  $ -3.4 \pm 3.1$ $(\pm 3.1)$ & $ 1.3 \pm 3.4$ $(\pm 3.3)$  & 2007.84 & 2048.72 & 1999.77\\ 
  & 5  & $ 47.5 \pm 5.2 $ & $ 2.3 \pm 5.2 $& $ 290 \pm 27 $ & 16.1$\pm$1.5 &  $ -74 \pm 28$ $(\pm 27)$ & $ 31 \pm 30$ $(\pm 29)$  & 2008.82 & 1978.29 & 1981.84\\ 
2201+315\tablenotemark{d}  & 1  & $ 227.7 \pm 1.1 $ & $ 3.4 \pm 1.1\tablenotemark{b} $& $ 325.1 \pm 6.2 $ & 5.99$\pm$0.11 &  $ -5.8 \pm 2.6$ $(\pm 2.6)$ & $ -4.1 \pm 2.7$ $(\pm 2.7)$  & 2003.12 & 1987.62 & 1986.04\\ 
  & 2\tablenotemark{a}  & $ 223.0 \pm 1.2 $ & $ 5.7 \pm 1.3\tablenotemark{b} $& $ 338.1 \pm 6.9 $ & 6.23$\pm$0.13 &  $ 8.1 \pm 4.8$ $(\pm 4.8)$ & $ -15.5 \pm 4.5$ $(\pm 4.5)$  & 2000.56 & 1991.12 & 1988.57\\ 
  & 3  & $ 196 \pm 13 $ & $ 16 \pm 14 $& $ 10.0 \pm 4.6 $ & 0.185$\pm$0.086 &  $ -2.8 \pm 1.0$ $(\pm 1.0)$ & $ 0.3 \pm 2.1$ $(\pm 2.0)$  & 2003.12 & 1890.50 & 1958.12\\ 
  & 4  & $ 224.0 \pm 1.7 $ & $ 4.7 \pm 1.8 $& $ 379 \pm 11 $ & 6.98$\pm$0.21 &  $ 5.5 \pm 5.7$ $(\pm 5.7)$ & $ -3.7 \pm 5.7$ $(\pm 5.7)$  & 2004.58 & 1997.45 & 1995.76\\ 
  & 5  & $ 213.4 \pm 2.1 $ & $ 2.3 \pm 2.3 $& $ 325 \pm 14 $ & 5.98$\pm$0.26 &  $ 20 \pm 10$ $(\pm 10)$ & $ 20 \pm 12$ $(\pm 12)$  & 2002.01 & 1997.95 & 1997.02\\ 
  & 6\tablenotemark{a}  & $ 214.34 \pm 0.64 $ & $ 1.42 \pm 0.74 $& $ 449.1 \pm 5.3 $ & 8.281$\pm$0.097 &  $ 17.9 \pm 4.4$ $(\pm 4.3)$ & $ 27.9 \pm 4.6$ $(\pm 4.6)$  & 2006.93 & 2003.02 & 2002.50\\ 
2209+236  & 4\tablenotemark{a}  & $ 123 \pm 11 $ & $ 91 \pm 11\tablenotemark{b} $& $ 23.7 \pm 5.0 $ & 1.35$\pm$0.28 &  $ 0.4 \pm 2.3$ $(\pm 1.5)$ & $ -9.6 \pm 1.8$ $(\pm 1.7)$  & 2004.12 & 1962.61 & 2092.12\\ 
  & 5  & $ 82 \pm 19 $ & $ 42 \pm 19 $& $ 6.0 \pm 1.6 $ & 0.344$\pm$0.089 &  $ -0.78 \pm 0.80$ $(\pm 0.73)$ & $ 0.97 \pm 0.63$ $(\pm 0.56)$  & 2004.12 & 1976.53 & 1772.86\\ 
2216$-$038  & 1\tablenotemark{a}  & $ 178.2 \pm 1.6 $ & $ 6.2 \pm 1.7\tablenotemark{b} $& $ 117.8 \pm 5.4 $ & 5.71$\pm$0.26 &  $ 4.4 \pm 1.3$ $(\pm 1.3)$ & $ 1.3 \pm 2.1$ $(\pm 2.1)$  & 2005.92 & 2056.31 & 1982.48\\ 
2223$-$052  & 1  & $ 89.2 \pm 3.3 $ & $ 8.5 \pm 3.3 $& $ 226 \pm 18 $ & 15.1$\pm$1.2 &  $ -7 \pm 15$ $(\pm 15)$ & $ 27 \pm 21$ $(\pm 21)$  & 1998.70 & 1976.40 & 2219.64\\ 
  & 2\tablenotemark{a}  & $ 102.2 \pm 1.5 $ & $ 1.4 \pm 1.5 $& $ 130.7 \pm 7.0 $ & 8.72$\pm$0.46 &  $ 4.5 \pm 1.5$ $(\pm 1.5)$ & $ 5.1 \pm 3.0$ $(\pm 2.9)$  & 2004.49 & 1977.59 & 1976.78\\ 
  & 4\tablenotemark{a}  & $ 111.6 \pm 1.3 $ & $ 24.8 \pm 1.6\tablenotemark{b} $& $ 260.7 \pm 7.2 $ & 17.39$\pm$0.48 &  $ 34.0 \pm 5.1$ $(\pm 5.0)$ & $ 36.8 \pm 6.2$ $(\pm 6.1)$  & 2003.62 & 1999.52 & 2004.39\\ 
  & 5  & $ 94.7 \pm 1.7 $ & $ 6.8 \pm 2.0\tablenotemark{b} $& $ 218.6 \pm 7.2 $ & 14.58$\pm$0.48 &  $ 5.5 \pm 5.4$ $(\pm 5.4)$ & $ 2.8 \pm 6.1$ $(\pm 6.1)$  & 2006.10 & 2001.17 & 1996.52\\ 
  & 8  & $ 98.9 \pm 2.4 $ & $ 7.8 \pm 2.6 $& $ 200 \pm 10 $ & 13.36$\pm$0.70 &  $ 26.6 \pm 9.2$ $(\pm 9.2)$ & $ 22 \pm 11$ $(\pm 11)$  & 2010.09 & 2005.47 & 2012.09\\ 
  & 9\tablenotemark{a}  & $ 108.5 \pm 4.5 $ & $ 6.8 \pm 4.9 $& $ 196 \pm 17 $ & 13.1$\pm$1.1 &  $ 37 \pm 20$ $(\pm 19)$ & $ 77 \pm 22$ $(\pm 21)$  & 2010.55 & 2007.77 & 2007.33\\ 
2227$-$088  & 3  & $ 90 \pm 360 $ & $ 119 \pm 360 $& $ 2 \pm 11 $ & 0.11$\pm$0.78 &  $ -5 \pm 27$ $(\pm 9.8)$ & $ 25 \pm 27$ $(\pm 10)$  & 2007.09 & 2495.08 & 105412\\ 
  & 4  & $ 330 \pm 14 $ & $ 0 \pm 14 $& $ 39.6 \pm 6.8 $ & 2.83$\pm$0.48 &  $ -3.6 \pm 9.9$ $(\pm 9.4)$ & $ 13.0 \pm 6.9$ $(\pm 6.8)$  & 2007.31 & 2000.44 & 1999.55\\ 
2230+114  & 1  & $ 280.8 \pm 8.1 $ & $ 136.5 \pm 8.1\tablenotemark{b} $& $ 78 \pm 22 $ & 4.2$\pm$1.2 &  $ -1.9 \pm 4.2$ $(\pm 4.2)$ & $ 3.1 \pm 8.2$ $(\pm 8.2)$  & 2005.17 & 2135.17 & 2945.30\\ 
  & 2  & $ 144.7 \pm 3.2 $ & $ 12.7 \pm 3.2\tablenotemark{b} $& $ 160.3 \pm 8.0 $ & 8.64$\pm$0.43 &  $ -3.8 \pm 3.5$ $(\pm 3.5)$ & $ -1.2 \pm 3.1$ $(\pm 3.1)$  & 2005.58 & 1959.26 & 1925.69\\ 
  & 3  & $ 39 \pm 22 $ & $ 120 \pm 22 $& $ 14.2 \pm 6.5 $ & 0.77$\pm$0.35 &  $ -3.9 \pm 2.2$ $(\pm 2.2)$ & $ 0.1 \pm 3.0$ $(\pm 2.6)$  & 2005.58 & 1697.42 & 2649.57\\ 
  & 4  & $ 335.2 \pm 4.5 $ & $ 179.7 \pm 4.5 $& $ 21.6 \pm 2.2 $ & 1.16$\pm$0.12 &  $ 0.25 \pm 0.69$ $(\pm 0.67)$ & $ -1.90 \pm 0.86$ $(\pm 0.86)$  & 2005.58 & 2289.19 & 2292.84\\ 
  & 19\tablenotemark{a}  & $ 190.4 \pm 3.3 $ & $ 50.1 \pm 3.3\tablenotemark{b} $& $ 86 \pm 10 $ & 4.66$\pm$0.55 &  $ -0.9 \pm 8.0$ $(\pm 7.4)$ & $ 49 \pm 15$ $(\pm 15)$  & 2011.08 & 2088.62 & 1994.88\\ 
2233$-$148  & 2  & $ 263 \pm 25 $ & $ 151 \pm 25 $& $ 49 \pm 41 $ & 0.98$\pm$0.83 &  $ -102 \pm 88$ $(\pm 64)$ & $ -132 \pm 134$ $(\pm 124)$  & 2011.46 & 2040.59 & 1917.71\\ 
  & 3  & $ 26 \pm 30 $ & $ 81 \pm 30 $& $ 71 \pm 35 $ & 1.42$\pm$0.70 &  $ 179 \pm 120$ $(\pm 110)$ & $ 3 \pm 140$ $(\pm 105)$  & 2011.46 & 1998.96 & 2012.88\\ 
2243$-$123  & 1  & $ 47 \pm 13 $ & $ 15 \pm 13 $& $ 58 \pm 13 $ & 2.11$\pm$0.48 &  $ -7.9 \pm 5.6$ $(\pm 5.6)$ & $ -0.4 \pm 6.1$ $(\pm 5.8)$  & 2003.66 & 1862.60 & 1762.14\\ 
  & 2  & $ 38.9 \pm 2.1 $ & $ 18.5 \pm 2.1\tablenotemark{b} $& $ 134.0 \pm 5.2 $ & 4.88$\pm$0.19 &  $ 2.7 \pm 2.0$ $(\pm 2.0)$ & $ -5.0 \pm 2.1$ $(\pm 2.1)$  & 2003.66 & 1988.32 & 1969.87\\ 
  & 3\tablenotemark{a}  & $ 14.8 \pm 1.2 $ & $ 14.5 \pm 1.2\tablenotemark{b} $& $ 119.8 \pm 7.1 $ & 4.36$\pm$0.26 &  $ 6.1 \pm 1.0$ $(\pm 1.0)$ & $ 0.8 \pm 2.9$ $(\pm 2.9)$  & 2003.66 & 2005.67 & 1986.42\\ 
2251+158\tablenotemark{d}  & 1\tablenotemark{a}  & $ 270.0 \pm 8.5 $ & $ 25.9 \pm 8.5\tablenotemark{b} $& $ 41.9 \pm 8.0 $ & 1.95$\pm$0.37 &  $ 11.7 \pm 4.2$ $(\pm 2.8)$ & $ 21.3 \pm 4.0$ $(\pm 3.5)$  & 2003.23 & 1826.61 & 150345\\ 
  & 2  & $ 317.2 \pm 2.1 $ & $ 37.4 \pm 2.1\tablenotemark{b} $& $ 85.0 \pm 3.1 $ & 3.97$\pm$0.14 &  $ -3.1 \pm 1.4$ $(\pm 1.4)$ & $ 0.6 \pm 1.4$ $(\pm 1.4)$  & 2003.42 & 1903.05 & 1988.27\\ 
  & 3  & $ 308.4 \pm 2.8 $ & $ 30.0 \pm 2.8\tablenotemark{b} $& $ 203.7 \pm 9.1 $ & 9.51$\pm$0.43 &  $ 18 \pm 15$ $(\pm 15)$ & $ 0 \pm 14$ $(\pm 14)$  & 2007.68 & 1990.23 & 2004.22\\ 
  & 4\tablenotemark{a}  & $ 270.8 \pm 1.4 $ & $ 17.3 \pm 1.4\tablenotemark{b} $& $ 286.0 \pm 5.7 $ & 13.35$\pm$0.27 &  $ 29.7 \pm 8.5$ $(\pm 8.4)$ & $ -57.8 \pm 7.0$ $(\pm 7.0)$  & 2008.30 & 1998.28 & 2212.67\\ 
  & 5\tablenotemark{a}  & $ 282.5 \pm 2.1 $ & $ 34.3 \pm 2.2\tablenotemark{b} $& $ 198.2 \pm 9.3 $ & 9.26$\pm$0.43 &  $ -24.5 \pm 5.1$ $(\pm 5.1)$ & $ -0.3 \pm 6.4$ $(\pm 6.4)$  & 2005.97 & 1999.31 & 1970.37\\ 
  & 8\tablenotemark{a}  & $ 261.65 \pm 0.86 $ & $ 7.15 \pm 0.90\tablenotemark{b} $& $ 295 \pm 10 $ & 13.80$\pm$0.49 &  $ -81 \pm 16$ $(\pm 16)$ & $ -122 \pm 38$ $(\pm 38)$  & 2006.32 & 2004.15 & 2006.25\\ 
  & 13  & $ 256 \pm 13 $ & $ 8 \pm 13 $& $ 71 \pm 17 $ & 3.32$\pm$0.80 &  $ -1 \pm 32$ $(\pm 28)$ & $ -66 \pm 32$ $(\pm 31)$  & 2009.36 & 1988.88 & 1999.72\\ 
2254+074  & 4\tablenotemark{a}  & $ 230.1 \pm 6.1 $ & $ 0.9 \pm 6.1 $& $ 28.7 \pm 2.7 $ & 0.349$\pm$0.033 &  $ 7.8 \pm 1.6$ $(\pm 1.6)$ & $ -0.6 \pm 1.7$ $(\pm 1.4)$  & 2007.88 & 1959.49 & 1958.91\\ 
  & 5  & $ 237.5 \pm 5.3 $ & $ 8.3 \pm 5.4 $& $ 44.0 \pm 3.8 $ & 0.536$\pm$0.047 &  $ 2.1 \pm 1.5$ $(\pm 1.4)$ & $ -4.1 \pm 1.4$ $(\pm 1.4)$  & 2005.13 & 1989.82 & 1983.01\\ 
  & 6  & $ 211 \pm 46 $ & $ 14 \pm 46 $& $ 3.7 \pm 3.1 $ & 0.045$\pm$0.038 &  $ -2.9 \pm 3.4$ $(\pm 1.6)$ & $ -3.0 \pm 3.4$ $(\pm 1.7)$  & 2007.88 & 1892.19 & 1941.68\\ 
2255$-$282  & 1  & $ 226.4 \pm 5.1 $ & $ 1.2 \pm 5.1 $& $ 82.4 \pm 7.2 $ & 4.08$\pm$0.36 &  $ 0.5 \pm 5.3$ $(\pm 5.3)$ & $ -8.9 \pm 5.2$ $(\pm 5.2)$  & 2005.60 & 1949.49 & 1946.83\\ 
2319+317  & 1  & $ 156.6 \pm 6.3 $ & $ 25.2 \pm 6.4\tablenotemark{b} $& $ 174 \pm 17 $ & 12.1$\pm$1.2 &  $ 42 \pm 65$ $(\pm 64)$ & $ -60 \pm 56$ $(\pm 56)$  & 2012.00 & 2012.35 & 2006.63\\ 
  & 2  & $ 161.8 \pm 9.0 $ & $ 9.2 \pm 9.1 $& $ 60 \pm 14 $ & 4.19$\pm$0.95 &  $ 33 \pm 38$ $(\pm 32)$ & $ -131 \pm 46$ $(\pm 46)$  & 2012.00 & 2001.44 & 2005.54\\ 
2320$-$035  & 2  & $ 334.0 \pm 1.8 $ & $ 2.4 \pm 1.9 $& $ 456 \pm 23 $ & 30.5$\pm$1.5 &  $ -27 \pm 20$ $(\pm 20)$ & $ 10 \pm 32$ $(\pm 32)$  & 2009.62 & 2004.47 & 2003.36\\ 
2331+073  & 2  & $ 218.5 \pm 3.3 $ & $ 7.3 \pm 3.6 $& $ 171 \pm 11 $ & 4.19$\pm$0.27 &  $ -3.2 \pm 6.5$ $(\pm 6.4)$ & $ 12.1 \pm 7.4$ $(\pm 7.4)$  & 2007.81 & 2000.53 & 2002.71\\ 
2342$-$161  & 1  & $ 295 \pm 11 $ & $ 16 \pm 11 $& $ 265 \pm 42 $ & 9.5$\pm$1.5 &  $ 44 \pm 103$ $(\pm 98)$ & $ 149 \pm 80$ $(\pm 80)$  & 2011.23 & 2005.41 & 2000.13\\ 
  & 2  & $ 342 \pm 11 $ & $ 23 \pm 12 $& $ 120 \pm 22 $ & 4.30$\pm$0.79 &  $ -59 \pm 46$ $(\pm 45)$ & $ 11 \pm 43$ $(\pm 42)$  & 2011.23 & 1993.34 & 2004.30\\ 
  & 3\tablenotemark{a}  & $ 315 \pm 14 $ & $ 16 \pm 14 $& $ 69 \pm 17 $ & 2.46$\pm$0.61 &  $ 8 \pm 54$ $(\pm 31)$ & $ 178 \pm 33$ $(\pm 31)$  & 2011.27 & 2009.29 & 2006.52\\ 
2344+514  & 2  & $ 46 \pm 360 $ & $ 93 \pm 360 $& $ 0 \pm 6.7 $ & 0$\pm$0.019 &  $ -2.7 \pm 6.5$ $(\pm 3.5)$ & $ 4.8 \pm 6.5$ $(\pm 3.4)$  & 2006.65 & $-$355104 & 457769\\ 
  & 3  & $ 270 \pm 31 $ & $ 133 \pm 31 $& $ 11.5 \pm 6.0 $ & 0.034$\pm$0.018 &  $ 1.2 \pm 3.3$ $(\pm 3.2)$ & $ 1.7 \pm 3.2$ $(\pm 3.1)$  & 2006.65 & 2044.08 & 666760\\ 
2345$-$167  & 3  & $ 122.9 \pm 3.8 $ & $ 0.4 \pm 4.1 $& $ 340 \pm 24 $ & 11.44$\pm$0.82 &  $ -5 \pm 25$ $(\pm 25)$ & $ 4 \pm 27$ $(\pm 27)$  & 2005.84 & 2001.63 & 2001.48\\ 
  & 4\tablenotemark{a}  & $ 123.0 \pm 1.7 $ & $ 2.1 \pm 1.8 $& $ 246.1 \pm 7.7 $ & 8.28$\pm$0.26 &  $ 10.9 \pm 7.6$ $(\pm 7.4)$ & $ -48.7 \pm 7.7$ $(\pm 7.7)$  & 2008.70 & 2002.34 & 2003.08\\ 
  & 12\tablenotemark{a}  & $ 128.7 \pm 3.8 $ & $ 1.0 \pm 3.9 $& $ 159 \pm 11 $ & 5.36$\pm$0.38 &  $ 28 \pm 19$ $(\pm 18)$ & $ -95 \pm 20$ $(\pm 20)$  & 2011.19 & 2007.07 & 2007.42\\ 
2351+456  & 1  & $ 299.4 \pm 3.7 $ & $ 18.5 \pm 3.8\tablenotemark{b} $& $ 264 \pm 17 $ & 21.8$\pm$1.4 &  $ 0 \pm 11$ $(\pm 11)$ & $ 10 \pm 11$ $(\pm 11)$  & 2007.83 & 1969.60 & 1995.20\\ 
  & 2  & $ 151 \pm 27 $ & $ 134 \pm 27 $& $ 21.6 \pm 8.3 $ & 1.78$\pm$0.69 &  $ 11.0 \pm 8.1$ $(\pm 6.3)$ & $ -9.2 \pm 7.6$ $(\pm 5.1)$  & 2007.83 & 2352.44 & 2060.00\\ 
  & 4  & $ 287.6 \pm 3.2 $ & $ 4.9 \pm 3.5 $& $ 185 \pm 13 $ & 15.2$\pm$1.1 &  $ 15.0 \pm 7.5$ $(\pm 7.5)$ & $ 7.4 \pm 9.4$ $(\pm 9.4)$  & 2007.03 & 2001.84 & 2001.14\\ 
  & 5  & $ 286.6 \pm 2.8 $ & $ 18.0 \pm 3.1\tablenotemark{b} $& $ 132.8 \pm 7.8 $ & 10.97$\pm$0.65 &  $ 11.2 \pm 4.7$ $(\pm 4.7)$ & $ 3.6 \pm 5.7$ $(\pm 5.7)$  & 2008.11 & 2001.99 & 2010.19\\ 
2356+196  & 1  & $ 184 \pm 33 $ & $ 5 \pm 33 $& $ 14.7 \pm 3.2 $ & 0.81$\pm$0.17 &  $ 1.9 \pm 6.4$ $(\pm 6.3)$ & $ 1.4 \pm 2.6$ $(\pm 2.3)$  & 2007.67 & $-$731.20 & 931.08\\ 
  & 2  & $ 198 \pm 24 $ & $ 15 \pm 24 $& $ 15 \pm 12 $ & 0.81$\pm$0.67 &  $ 1.3 \pm 5.6$ $(\pm 4.5)$ & $ 8.1 \pm 9.1$ $(\pm 9.0)$  & 2007.67 & 1860.82 & 996.67\\ 
  & 3  & $ 189 \pm 11 $ & $ 18 \pm 11 $& $ 19 \pm 12 $ & 1.03$\pm$0.64 &  $ -0.8 \pm 2.8$ $(\pm 2.2)$ & $ 8.7 \pm 7.4$ $(\pm 7.4)$  & 2008.63 & 1744.47 & 1924.83\\ 
  & 4  & $ 0 \pm 8.4 $ & $ 142.5 \pm 8.5 $& $ 19.9 \pm 9.7 $ & 1.09$\pm$0.53 &  $ -2.0 \pm 2.4$ $(\pm 1.9)$ & $ 10.5 \pm 6.2$ $(\pm 6.2)$  & 2008.63 & $-$52174 & 2062.81\\ 
  & 5\tablenotemark{a}  & $ 358 \pm 16 $ & $ 121 \pm 16 $& $ 13.0 \pm 7.7 $ & 0.72$\pm$0.43 &  $ -10.8 \pm 4.5$ $(\pm 2.7)$ & $ -12.4 \pm 6.6$ $(\pm 5.7)$  & 2007.67 & 988.66 & 2032.70\\ 
  & 6  & $ 255.7 \pm 7.8 $ & $ 11.8 \pm 8.0 $& $ 29.3 \pm 3.9 $ & 1.61$\pm$0.22 &  $ -1.9 \pm 3.2$ $(\pm 3.0)$ & $ 8.0 \pm 2.9$ $(\pm 2.9)$  & 2007.67 & 1998.17 & 1990.06\\ 
\enddata 
\tablenotetext{a}{Feature shows significant accelerated motion.}
\tablenotetext{b}{Feature shows significant non-radial motion.}
\tablenotetext{c}{Feature shows significant inward motion.}
\tablenotetext{d}{Fit parameters for this source are from \cite{MOJAVE_X}.}
\tablenotetext{\phn}{A question mark indicates a feature whose motion is not consistent with outward, radial motion but for which the possibility of inward motion and its degree of non-radialness are uncertain.}


\tablecomments{Columns are as follows: (1) B1950 name, (2) feature number, (3) proper motion position angle in degrees,  (4) offset between mean position angle and velocity vector position angle in degrees, (5) angular proper motion in microarcseconds per year, (6) fitted speed in units of the speed of light, (7) angular acceleration perpendicular to velocity direction in microarcseconds per year per year, with the error excluding the direction uncertainty in parentheses, (8) angular acceleration parallel to velocity direction in microarcseconds per year per year,  with the error excluding the direction uncertainty in parentheses, (9) date of reference (middle) epoch used for fit, (10) fitted epoch of origin in right ascension direction, (11) fitted epoch of origin in declination direction.}

\end{deluxetable} 
\end{document} 

